Maximum Number of Almost Similar Triangles in the Plane

A triangle $T'$ is $\varepsilon$-similar to another triangle $T$ if their angles pairwise differ by at most $\varepsilon$. Given a triangle $T$, $\varepsilon>0$ and $n\in\mathbb{N}$, B\'ar\'any and F\"uredi asked to determine the maximum number of triangles $h(n,T,\varepsilon)$ being $\varepsilon$-similar to $T$ in a planar point set of size $n$. We show that for almost all triangles $T$ there exists $\varepsilon=\varepsilon(T)>0$ such that $h(n,T,\varepsilon)=n^3/24 (1+o(1))$. Exploring connections to hypergraph Tur\'an problems, we use flag algebras and stability techniques for the proof.

==> anc/F_3edges__forbidden.txt <==

4 0   4  123  124  134 234
4 0   3  123  124  134

5 0    10 123 124 125 134 135 145 234 235 245 345  
5 0    7 123 124 125 135 145 235 245  
5 0    6 123 124 134 135 234 245  
5 0    5 123 124 135 245 345  
5 0    4 123 124 135 245  


6 0    7 123 126 136 156 236 346 456  
6 0    5 126 156 236 346 456 


6 0    8 123 124 125 126 136 236 345 456  
6 0    7 123 124 125 126 136 236 456  
6 0    7 123 124 125 134 136 234 456  
6 0    7 123 124 125 136 145 245 456  
6 0    6 123 124 125 136 345 456  
6 0    5 123 124 125 136 456  


6 0    6 123 124 135 145 256 346  
6 0    6 123 124 135 256 346 456  
6 0    5 123 124 135 256 346 


6 0    7 123 124 134 156 234 256 345  
6 0    6 123 124 156 256 345 346  
6 0    5 123 124 156 256 345

6 0    5 123 124 135 146 356 

6 0    5 123 124 145 346 356 

7 0    7 123 145 167 246 257 347 356  
7 0    6 123 145 167 246 257 347  
7 0    7 123 124 125 137 147 346 567  




7 0    6 123 124 125 167 346 357  

7 0    6 123 124 125 167 346 567  

7 0    7 123 124 125 167 345 346 357  

7 0    6 123 124 125 157 267 346  

7 0    7 123 124 125 167 345 346 567  

7 0    7 123 124 125 157 346 367 567  

7 0    6 123 124 125 157 346 367  

7 0    7 123 124 125 136 147 345 567  

7 0    7 123 124 125 137 157 346 567  

7 0    6 123 124 125 157 346 567  

7 0    7 123 124 125 136 267 345 457  

7 0    7 123 124 125 167 346 357 457  

7 0    7 123 124 125 136 345 347 567  

7 0    6 123 124 125 137 346 567  

7 0    7 123 124 125 136 345 367 457  

7 0    7 123 124 125 136 345 457 467  

7 0    6 123 124 125 136 147 567  

7 0    7 123 124 135 146 256 347 567  

7 0    7 123 124 125 136 347 457 567  

7 0    6 123 124 135 247 467 567  

7 0    6 123 124 135 257 267 467  

7 0    8 123 124 135 147 246 356 467 567  

7 0    6 123 124 135 147 167 456  

7 0    6 123 124 135 147 267 456  

7 0    6 123 124 157 167 347 356  

7 0    6 123 124 135 147 456 567  

7 0    6 123 124 157 347 356 467  

7 0    6 123 124 135 167 247 567  

7 0    6 123 124 135 167 257 467  

7 0    6 123 124 135 167 257 456  

7 0    6 123 124 135 167 267 456  

7 0    6 123 124 135 167 456 467  

7 0    8 123 124 135 237 247 367 456 467  

7 0    7 123 124 135 145 256 267 347  

7 0    7 123 124 135 237 247 367 456  

7 0    6 123 124 135 147 167 567  

7 0    7 123 124 135 246 357 467 567  

7 0    7 123 124 135 237 247 456 467  

7 0    6 123 124 135 256 257 467  

7 0    7 123 124 135 237 247 456 567  

7 0    6 123 124 135 256 267 347  

7 0    7 123 124 135 247 357 467 567  

7 0    7 123 124 135 237 267 456 457  

7 0    7 123 124 135 237 267 456 567  

7 0    6 123 124 135 256 347 467  

7 0    6 123 124 135 237 267 456  

7 0    6 123 124 135 237 456 467  

7 0    7 123 124 135 247 267 357 456  

7 0    6 123 124 135 157 256 467  

7 0    6 123 124 135 247 267 456  

7 0    6 123 124 135 167 247 256  

7 0    7 123 124 135 247 357 456 467  

7 0    7 123 124 135 247 367 456 567  

7 0    6 123 124 135 247 367 456  

7 0    6 123 124 135 247 456 467  

7 0    6 123 124 135 247 456 567  

7 0    6 123 124 135 257 267 456  

7 0    7 123 124 135 267 367 456 457  

7 0    6 123 124 135 267 367 456  

7 0    6 123 124 135 267 456 457  

7 0    6 123 124 135 267 456 467  

7 0    6 123 124 167 345 357 467  

7 0    7 123 124 156 267 345 357 467  

8 0    9 123 124 125 126 178 345 346 347 568  

8 0    9 123 124 125 126 137 345 346 458 678  

8 0    9 123 124 125 126 137 345 346 478 568  

8 0    9 123 124 125 126 157 345 346 348 678  

8 0    9 123 124 125 126 157 345 346 368 478  

8 0    9 123 124 125 126 178 345 346 357 468  

8 0    8 123 124 125 126 158 345 347 678  

8 0    8 123 124 125 126 168 345 347 578  

8 0    8 123 124 125 126 178 345 347 568  

8 0    8 123 124 125 126 137 345 468 578  

8 0    9 123 124 125 136 146 238 345 478 567  

8 0    10 123 124 125 136 146 156 237 345 468 578  

8 0    10 123 124 125 136 146 156 267 345 348 578  

8 0    9 123 124 125 136 146 345 348 578 678  

8 0    9 123 124 125 136 146 248 345 367 578  

8 0    9 123 124 125 136 146 178 345 348 567  

8 0    9 123 124 125 136 146 258 345 367 478  

8 0    9 123 124 125 136 146 345 348 567 578  

8 0    8 123 124 125 167 278 346 358 468  

8 0    7 123 124 125 167 278 346 358  

8 0    8 123 124 125 167 278 346 368 568  

8 0    8 123 124 125 167 278 346 368 578  

8 0    8 123 124 125 167 178 258 345 346  

8 0    7 123 124 125 167 278 346 368  

8 0    7 123 124 125 167 278 346 568  

8 0    8 123 124 125 167 346 348 358 578  

8 0    8 123 124 125 167 346 348 358 678  

8 0    8 123 124 125 167 346 348 568 578  

8 0    8 123 124 125 157 346 358 458 678  

8 0    8 123 124 125 167 346 348 578 678  

8 0    7 123 124 125 167 346 348 578  

8 0    9 123 124 125 136 237 345 467 468 578  

8 0    8 123 124 125 167 346 358 378 478  

8 0    7 123 124 125 167 346 358 378  

8 0    8 123 124 125 137 147 278 346 568  

8 0    8 123 124 125 167 346 358 468 578  

8 0    7 123 124 125 138 157 346 678  

8 0    8 123 124 125 167 346 358 478 568  

8 0    8 123 124 125 157 346 358 468 678  

8 0    8 123 124 125 167 346 358 478 578  

8 0    8 123 124 125 167 346 358 478 678  

8 0    9 123 124 125 136 137 267 345 458 678  

8 0    7 123 124 125 167 346 358 478  

8 0    7 123 124 125 167 346 358 578  

8 0    7 123 124 125 157 346 358 678  

8 0    8 123 124 125 167 346 368 568 578  

8 0    8 123 124 125 157 158 278 346 678  

8 0    7 123 124 125 167 346 368 578  

8 0    8 123 124 125 167 346 378 478 568  

8 0    8 123 124 125 167 346 378 568 578  

8 0    7 123 124 125 167 346 378 568  

8 0    8 123 124 125 158 178 345 346 678  

8 0    7 123 124 125 167 346 568 578  

8 0    8 123 124 125 158 278 345 346 678  

8 0    7 123 124 125 167 346 568 678  

8 0    9 123 124 125 157 346 368 378 568 578  

8 0    8 123 124 125 167 345 346 358 378  

8 0    7 123 124 125 157 158 346 678  

8 0    7 123 124 125 157 168 178 346  

8 0    8 123 124 125 157 346 368 378 568  

8 0    8 123 124 125 168 178 345 346 578  

8 0    8 123 124 125 168 278 345 346 578  

8 0    8 123 124 125 157 346 368 378 578  

8 0    8 123 124 125 157 168 346 378 478  

8 0    7 123 124 125 157 346 368 378  

8 0    8 123 124 125 157 168 346 378 578  

8 0    8 123 124 125 157 346 368 478 568  

8 0    7 123 124 125 157 168 346 378  

8 0    9 123 124 125 178 278 345 346 368 578  

8 0    8 123 124 125 178 346 357 457 568  

8 0    8 123 124 125 178 278 345 346 368  

8 0    7 123 124 125 157 168 346 578  

8 0    8 123 124 125 157 346 368 478 578  

8 0    7 123 124 125 157 168 346 678  

8 0    7 123 124 125 157 346 368 478  

8 0    7 123 124 125 157 178 268 346  

8 0    8 123 124 125 168 278 346 357 367  

8 0    8 123 124 125 157 346 368 568 578  

8 0    8 123 124 125 157 346 368 568 678  

8 0    8 123 124 125 168 346 357 378 457  

8 0    8 123 124 125 137 147 346 358 678  

8 0    9 123 124 125 136 146 267 345 348 578  

8 0    7 123 124 125 157 346 368 578  

8 0    9 123 124 125 136 146 267 345 358 478  

8 0    8 123 124 125 167 345 346 358 578  

8 0    8 123 124 125 178 345 346 358 678  

8 0    8 123 124 125 178 345 346 368 578  

8 0    7 123 124 125 157 346 368 678  

8 0    8 123 124 125 137 147 346 368 578  

8 0    8 123 124 125 157 346 378 478 568  

8 0    9 123 124 125 167 278 345 346 348 568  

8 0    9 123 124 125 137 147 346 378 478 568  

8 0    7 123 124 125 168 178 346 578  

8 0    7 123 124 125 168 278 346 578  

8 0    8 123 124 125 167 258 278 345 346  

8 0    8 123 124 125 167 345 346 368 578  

8 0    8 123 124 125 167 278 345 346 348  

8 0    8 123 124 125 157 346 378 568 578  

8 0    8 123 124 125 157 178 346 358 678  

8 0    7 123 124 125 157 346 378 568  

8 0    9 123 124 125 167 278 345 346 358 368  

8 0    8 123 124 125 137 147 346 378 568  

8 0    7 123 124 125 157 346 568 578  

8 0    7 123 124 125 157 346 568 678  

8 0    8 123 124 125 167 278 345 346 358  

8 0    8 123 124 125 137 147 346 568 578  

8 0    8 123 124 125 137 147 346 568 678  

8 0    8 123 124 125 136 237 345 468 578  

8 0    9 123 124 125 136 146 157 345 348 678  

8 0    9 123 124 125 167 278 345 346 368 578  

8 0    8 123 124 125 138 346 357 457 678  

8 0    8 123 124 125 167 278 345 346 368  

8 0    8 123 124 125 138 167 345 346 578  

8 0    9 123 124 125 136 237 345 367 468 578  

8 0    8 123 124 125 158 167 178 345 346  

8 0    8 123 124 125 178 346 347 357 568  

8 0    7 123 124 125 128 167 346 578  

8 0    8 123 124 125 157 167 346 348 678  

8 0    8 123 124 125 168 346 357 457 678  

8 0    8 123 124 125 138 148 167 346 578  

8 0    8 123 124 125 168 278 346 357 457  

8 0    9 123 124 125 137 147 157 278 346 568  

8 0    8 123 124 125 138 158 167 346 578  

8 0    7 123 124 125 138 167 346 578  

8 0    8 123 124 125 158 345 346 567 678  

8 0    7 123 124 125 167 168 346 578  

8 0    9 123 124 125 158 167 345 346 378 478  

8 0    9 123 124 125 178 278 346 368 568 578  

8 0    8 123 124 125 178 278 346 368 568  

8 0    8 123 124 125 178 278 346 368 578  

8 0    7 123 124 125 178 278 346 368  

8 0    7 123 124 125 157 268 278 346  

8 0    8 123 124 125 178 345 346 368 567  

8 0    8 123 124 125 168 278 345 346 567  

8 0    8 123 124 125 168 345 346 378 567  

8 0    8 123 124 125 167 238 345 468 578  

8 0    8 123 124 125 178 345 346 378 567  

8 0    8 123 124 125 158 167 345 346 378  

8 0    8 123 124 125 178 278 346 378 568  

8 0    8 123 124 125 178 345 346 567 568  

8 0    7 123 124 125 128 157 346 678  

8 0    8 123 124 125 178 278 346 568 578  

8 0    7 123 124 125 178 278 346 568  

8 0    8 123 124 125 178 346 348 358 678  

8 0    8 123 124 125 178 346 348 568 678  

8 0    7 123 124 125 178 346 348 678  

8 0    8 123 124 125 178 346 358 458 678  

8 0    7 123 124 125 178 346 358 678  

8 0    8 123 124 125 178 346 368 568 578  

8 0    8 123 124 125 158 167 345 346 578  

8 0    7 123 124 125 178 346 368 578  

8 0    8 123 124 125 178 346 378 478 568  

8 0    8 123 124 125 178 346 378 568 578  

8 0    7 123 124 125 178 346 378 568  

8 0    7 123 124 125 178 346 568 578  

8 0    7 123 124 125 178 346 568 678  

8 0    8 123 124 125 178 345 346 567 578  

8 0    8 123 124 125 158 278 345 346 567  

8 0    8 123 124 125 168 345 346 567 578  

8 0    8 123 124 125 178 345 346 567 678  

8 0    8 123 124 125 158 345 346 378 567  

8 0    9 123 124 125 138 148 346 357 457 678  

8 0    8 123 124 125 158 167 345 346 678  

8 0    8 123 124 125 138 278 345 346 567  

8 0    8 123 124 125 168 345 346 567 678  

8 0    8 123 124 125 138 345 346 378 567  

8 0    9 123 124 125 178 278 345 346 368 567  

8 0    8 123 124 125 138 345 346 478 567  

8 0    9 123 124 125 178 278 345 346 378 567  

8 0    8 123 124 125 138 345 346 567 578  

8 0    9 123 124 125 168 346 357 378 457 478  

8 0    8 123 124 125 157 278 346 368 568  

8 0    7 123 124 125 157 278 346 368  

8 0    7 123 124 125 157 278 346 568  

8 0    9 123 124 125 178 278 345 346 567 578  

8 0    8 123 124 125 158 345 346 567 578  

8 0    8 123 124 125 138 345 346 567 678  

8 0    8 123 124 125 178 278 345 346 567  

8 0    9 123 124 125 178 345 346 348 567 678  

8 0    8 123 124 125 178 345 346 358 567  

8 0    8 123 124 125 138 148 157 346 678  

8 0    8 123 124 125 157 346 348 358 678  

8 0    8 123 124 125 178 346 357 368 457  

8 0    8 123 124 125 167 168 345 346 578  

8 0    7 123 124 125 158 178 346 678  

8 0    7 123 124 125 158 278 346 678  

8 0    8 123 124 125 157 346 348 568 678  

8 0    8 123 124 125 167 278 346 348 358  

8 0    7 123 124 125 157 346 348 678  

8 0    8 123 124 125 167 278 346 348 568  

8 0    7 123 124 125 167 278 346 348  

8 0    8 123 124 125 138 157 158 346 678  

8 0    9 123 124 125 167 278 346 358 458 568  

8 0    8 123 124 125 178 346 367 567 568  

8 0    8 123 124 125 167 248 345 367 568  

8 0    7 123 124 125 137 367 468 578  

8 0    9 123 124 125 148 167 345 367 568 578  

8 0    8 123 124 125 148 167 345 367 568  

8 0    7 123 124 125 137 268 467 568  

8 0    7 123 124 125 137 268 467 578  

8 0    8 123 124 125 178 346 378 567 568  

8 0    8 123 124 125 137 157 278 346 568  

8 0    8 123 124 125 136 347 357 468 578  

8 0    9 123 124 125 137 157 346 368 568 578  

8 0    8 123 124 125 137 157 346 368 578  

8 0    9 123 124 125 137 157 346 378 568 578  

8 0    8 123 124 125 137 157 346 378 568  

8 0    8 123 124 125 137 157 346 458 678  

8 0    8 123 124 125 137 157 346 468 578  

8 0    8 123 124 125 137 157 346 478 568  

8 0    8 123 124 125 136 247 257 468 578  

8 0    8 123 124 125 137 157 346 568 578  

8 0    8 123 124 125 137 157 346 568 678  

8 0    7 123 124 125 178 346 567 568  

8 0    8 123 124 125 167 268 347 357 378  

8 0    7 123 124 125 137 278 346 568  

8 0    8 123 124 125 137 346 368 568 578  

8 0    7 123 124 125 137 346 368 578  

8 0    8 123 124 125 137 346 378 478 568  

8 0    8 123 124 125 137 346 378 568 578  

8 0    7 123 124 125 137 346 378 568  

8 0    9 123 124 125 167 268 347 357 478 578  

8 0    8 123 124 125 137 346 468 568 578  

8 0    7 123 124 125 137 346 468 578  

8 0    8 123 124 125 137 346 478 568 578  

8 0    8 123 124 125 137 346 478 568 678  

8 0    7 123 124 125 137 346 478 568  

8 0    7 123 124 125 137 346 568 578  

8 0    7 123 124 125 137 346 568 678  

8 0    10 123 124 125 136 247 345 368 468 568 578  

8 0    8 123 124 125 167 268 347 357 478  

8 0    8 123 124 125 137 168 358 458 467  

8 0    8 123 124 125 136 147 345 568 678  

8 0    8 123 124 125 136 147 168 345 578  

8 0    9 123 124 125 137 147 157 248 367 568  

8 0    8 123 124 125 136 247 345 378 568  

8 0    9 123 124 125 136 247 345 368 468 578  

8 0    8 123 124 125 136 247 345 568 578  

8 0    8 123 124 125 136 247 345 568 678  

8 0    8 123 124 125 136 345 347 378 568  

8 0    8 123 124 125 136 147 258 345 678  

8 0    8 123 124 125 136 147 268 345 578  

8 0    8 123 124 125 136 147 345 358 678  

8 0    9 123 124 125 136 247 345 368 568 578  

8 0    8 123 124 125 136 267 345 458 478  

8 0    8 123 124 125 136 247 345 368 578  

8 0    9 123 124 125 136 247 345 378 568 578  

8 0    7 123 124 125 138 346 357 678  

8 0    8 123 124 125 137 348 458 467 568  

8 0    9 123 124 135 146 158 256 348 478 567  

8 0    8 123 124 125 167 347 357 468 578  

8 0    9 123 124 125 137 358 368 458 467 468  

8 0    8 123 124 125 137 358 368 458 467  

8 0    9 123 124 125 136 237 367 467 468 578  

8 0    8 123 124 125 137 358 458 467 468  

8 0    9 123 124 135 146 237 256 357 458 678  

8 0    8 123 124 125 136 167 345 468 578  

8 0    9 123 124 135 146 237 256 357 468 578  

8 0    8 123 124 135 146 256 257 348 678  

8 0    8 123 124 135 146 158 256 478 567  

8 0    8 123 124 125 136 345 367 458 478  

8 0    8 123 124 125 148 345 367 368 578  

8 0    7 123 124 125 136 168 247 578  

8 0    8 123 124 125 148 345 367 568 578  

8 0    8 123 124 125 137 368 467 468 578  

8 0    7 123 124 125 137 368 467 578  

8 0    9 123 124 125 136 247 368 468 568 578  

8 0    8 123 124 125 136 247 368 468 578  

8 0    8 123 124 135 146 178 256 368 567  

8 0    8 123 124 125 136 247 368 568 578  

8 0    7 123 124 125 136 247 368 578  

8 0    8 123 124 135 146 256 368 478 578  

8 0    8 123 124 125 136 247 378 568 578  

8 0    7 123 124 125 136 247 378 568  

8 0    7 123 124 125 136 247 568 578  

8 0    7 123 124 125 136 247 568 678  

8 0    8 123 124 125 148 345 367 568 678  

8 0    8 123 124 135 146 178 256 378 567  

8 0    8 123 124 125 136 237 367 468 578  

8 0    7 123 124 125 136 147 168 578  

8 0    7 123 124 125 137 467 468 578  

8 0    8 123 124 125 137 238 467 478 568  

8 0    7 123 124 125 137 238 467 568  

8 0    8 123 124 125 148 345 367 468 578  

8 0    8 123 124 125 136 167 248 345 578  

8 0    8 123 124 125 138 345 367 468 578  

8 0    8 123 124 135 146 256 358 478 678  

8 0    8 123 124 125 137 348 458 568 678  

8 0    8 123 124 135 146 256 258 378 678  

8 0    8 123 124 125 136 345 347 458 678  

8 0    8 123 124 125 137 167 346 468 578  

8 0    8 123 124 125 137 167 346 478 568  

8 0    8 123 124 135 146 256 278 348 567  

8 0    8 123 124 125 136 345 457 468 478  

8 0    8 123 124 125 178 278 346 367 568  

8 0    8 123 124 125 136 345 457 468 578  

8 0    8 123 124 125 136 345 457 478 678  

8 0    7 123 124 125 137 167 468 578  

8 0    9 123 124 125 147 157 346 356 468 578  

8 0    7 123 124 125 178 346 367 568  

8 0    8 123 124 135 146 256 348 378 567  

8 0    8 123 124 125 137 367 467 468 578  

8 0    8 123 124 135 146 256 348 567 578  

8 0    9 123 124 125 136 247 345 367 468 578  

8 0    8 123 124 125 137 367 467 478 568  

8 0    8 123 124 125 138 345 468 578 678  

8 0    9 123 124 125 136 247 345 367 478 568  

8 0    8 123 124 125 136 345 347 478 568  

8 0    9 123 124 125 136 237 247 367 468 578  

8 0    9 123 124 125 136 237 247 367 478 568  

8 0    8 123 124 125 136 345 347 358 678  

8 0    9 123 124 125 137 147 258 367 468 578  

8 0    8 123 124 125 136 247 367 468 578  

8 0    8 123 124 135 146 256 257 368 678  

8 0    8 123 124 125 136 247 367 478 568  

8 0    8 123 124 125 137 267 348 458 568  

8 0    8 123 124 125 137 348 367 458 568  

8 0    7 123 124 125 137 467 478 568  

8 0    7 123 124 125 137 467 568 678  

8 0    8 123 124 125 137 147 367 468 578  

8 0    8 123 124 125 137 147 367 478 568  

8 0    7 123 124 125 137 467 578 678  

8 0    8 123 124 125 137 168 467 478 568  

8 0    9 123 124 125 137 358 367 458 467 468  

8 0    7 123 124 125 137 168 467 568  

8 0    7 123 124 125 136 147 258 678  

8 0    7 123 124 125 136 147 268 578  

8 0    8 123 124 125 136 147 358 458 678  

8 0    8 123 124 125 167 267 348 358 368  

8 0    7 123 124 125 136 147 568 678  

8 0    9 123 124 125 168 278 346 347 356 357  

8 0    9 123 124 125 167 267 348 358 468 568  

8 0    9 123 124 125 167 267 348 358 468 578  

8 0    8 123 124 125 167 267 348 358 468  

8 0    9 123 124 125 168 346 347 356 357 678  

8 0    8 123 124 125 136 237 247 468 578  

8 0    8 123 124 135 146 237 256 458 678  

8 0    8 123 124 135 146 237 256 468 578  

8 0    8 123 124 125 136 237 247 478 568  

8 0    8 123 124 135 146 168 256 257 378  

8 0    8 123 124 135 146 178 256 257 368  

8 0    8 123 124 135 146 158 256 347 678  

8 0    7 123 124 158 278 348 356 678  

8 0    8 123 124 135 248 368 467 567 578  

8 0    7 123 124 138 356 358 478 678  

8 0    8 123 124 135 238 248 467 468 567  

8 0    7 123 124 138 356 378 458 678  

8 0    8 123 124 168 278 348 356 357 467  

8 0    8 123 124 135 238 368 467 468 578  

8 0    7 123 124 135 147 168 456 578  

8 0    8 123 124 135 167 237 248 457 568  

8 0    7 123 124 138 356 458 478 678  

8 0    9 123 124 157 158 267 347 348 356 678  

8 0    8 123 124 135 145 267 268 358 478  

8 0    8 123 124 135 267 367 458 468 578  

8 0    8 123 124 157 248 356 368 378 478  

8 0    8 123 124 135 147 268 378 456 478  

8 0    8 123 124 157 158 267 347 356 368  

8 0    8 123 124 135 167 257 368 458 478  

8 0    7 123 124 135 238 368 467 578  

8 0    8 123 124 157 238 356 468 478 578  

8 0    9 123 124 135 268 358 378 458 467 478  

8 0    8 123 124 157 158 267 347 356 468  

8 0    8 123 124 125 167 348 367 458 568  

8 0    8 123 124 135 257 358 458 468 678  

8 0    7 123 124 135 148 257 368 678  

8 0    8 123 124 125 167 348 358 468 578  

8 0    7 123 124 135 167 257 368 458  

8 0    8 123 124 135 238 248 467 468 578  

8 0    7 123 124 135 256 257 458 678  

8 0    8 123 124 135 167 237 247 458 568  

8 0    8 123 124 135 148 167 237 457 568  

8 0    7 123 124 158 348 356 478 678  

8 0    8 123 124 135 147 268 367 456 578  

8 0    7 123 124 135 147 168 278 456  

8 0    7 123 124 135 147 268 378 456  

8 0    7 123 124 158 348 356 578 678  

8 0    8 123 124 135 248 267 367 458 568  

8 0    8 123 124 135 238 268 458 467 567  

8 0    8 123 124 135 146 158 256 367 478  

8 0    7 123 124 138 157 356 467 468  

8 0    7 123 124 135 167 178 456 468  

8 0    8 123 124 135 167 368 458 467 578  

8 0    7 123 124 148 178 356 358 678  

8 0    8 123 124 135 158 167 247 368 457  

8 0    8 123 124 135 248 267 367 568 578  

8 0    7 123 124 148 178 356 568 578  

8 0    7 123 124 135 248 267 367 568  

8 0    8 123 124 135 148 257 468 578 678  

8 0    7 123 124 157 268 348 356 467  

8 0    8 123 124 135 167 247 368 457 458  

8 0    8 123 124 135 167 247 378 457 568  

8 0    7 123 124 157 348 356 458 678  

8 0    8 123 124 135 167 237 457 468 568  

8 0    8 123 124 135 167 237 457 468 578  

8 0    8 123 124 135 258 267 367 468 478  

8 0    7 123 124 135 148 168 267 578  

8 0    8 123 124 135 248 257 468 567 678  

8 0    7 123 124 135 248 257 567 568  

8 0    7 123 124 135 248 257 567 678  

8 0    7 123 124 135 257 258 468 567  

8 0    8 123 124 135 267 268 367 458 568  

8 0    7 123 124 135 257 268 348 567  

8 0    7 123 124 135 257 268 458 567  

8 0    7 123 124 135 148 167 257 268  

8 0    8 123 124 135 248 358 368 467 578  

8 0    7 123 124 135 168 267 367 458  

8 0    8 123 124 138 148 258 356 357 467  

8 0    7 123 124 148 258 356 378 678  

8 0    7 123 124 135 238 257 468 678  

8 0    7 123 124 135 167 168 247 258  

8 0    8 123 124 135 148 267 368 468 578  

8 0    7 123 124 135 257 268 468 567  

8 0    7 123 124 135 257 268 478 567  

8 0    7 123 124 148 258 356 478 678  

8 0    8 123 124 135 148 267 468 578 678  

8 0    7 123 124 135 167 168 247 578  

8 0    7 123 124 135 148 167 257 568  

8 0    8 123 124 135 257 278 468 567 678  

8 0    7 123 124 135 257 278 468 567  

8 0    7 123 124 135 148 167 257 678  

8 0    9 123 124 135 238 248 368 467 468 578  

8 0    7 123 124 135 158 168 267 478  

8 0    8 123 124 135 158 167 237 247 468  

8 0    7 123 124 135 257 348 368 567  

8 0    8 123 124 157 267 348 356 457 468  

8 0    7 123 124 148 356 358 478 678  

8 0    8 123 124 138 268 356 357 458 467  

8 0    7 123 124 148 356 378 458 678  

8 0    7 123 124 135 257 268 368 478  

8 0    7 123 124 135 147 178 456 468  

8 0    7 123 124 135 148 257 468 678  

8 0    9 123 124 135 158 167 237 247 468 578  

8 0    8 123 124 135 238 368 458 467 578  

8 0    8 123 124 158 268 348 356 357 467  

8 0    7 123 124 148 356 478 568 578  

8 0    8 123 124 135 146 256 357 378 468  

8 0    8 123 124 135 257 348 468 567 678  

8 0    7 123 124 135 257 348 468 567  

8 0    7 123 124 135 158 267 368 478  

8 0    7 123 124 135 257 348 567 568  

8 0    7 123 124 135 257 348 567 678  

8 0    8 123 124 135 167 257 378 458 468  

8 0    7 123 124 135 168 178 267 458  

8 0    8 123 124 138 148 268 356 357 467  

8 0    7 123 124 138 356 357 467 468  

8 0    7 123 124 135 257 278 468 568  

8 0    7 123 124 135 257 258 368 678  

8 0    8 123 124 135 146 256 357 468 578  

8 0    8 123 124 135 268 358 378 458 467  

8 0    8 123 124 135 168 248 257 378 567  

8 0    7 123 124 135 168 248 257 567  

8 0    8 123 124 135 148 268 378 467 567  

8 0    9 123 124 135 167 237 247 368 458 468  

8 0    8 123 124 135 168 257 368 478 567  

8 0    7 123 124 135 168 257 368 567  

8 0    7 123 124 135 257 278 468 678  

8 0    8 123 124 135 168 257 378 458 567  

8 0    8 123 124 135 168 257 378 468 567  

8 0    8 123 124 135 168 257 378 478 567  

8 0    7 123 124 135 168 257 378 567  

8 0    8 123 124 135 168 257 458 478 567  

8 0    7 123 124 135 168 257 458 567  

8 0    7 123 124 135 168 257 468 567  

8 0    7 123 124 135 168 257 478 567  

8 0    8 123 124 135 178 257 348 368 567  

8 0    8 123 124 135 178 257 348 468 567  

8 0    8 123 124 135 257 368 458 478 678  

8 0    8 123 124 135 178 257 368 468 567  

8 0    7 123 124 135 178 257 368 567  

8 0    7 123 124 135 257 258 468 678  

8 0    7 123 124 138 356 357 458 467  

8 0    7 123 124 135 178 257 468 567  

8 0    7 123 124 135 168 248 467 578  

8 0    8 123 124 135 167 237 247 368 458  

8 0    8 123 124 148 258 356 357 368 467  

8 0    9 123 124 135 146 248 256 367 458 578  

8 0    9 123 124 135 145 238 267 468 567 578  

8 0    7 123 124 135 158 257 468 678  

8 0    7 123 124 135 238 467 468 578  

8 0    8 123 124 135 248 257 358 468 678  

8 0    7 123 124 135 178 257 268 468  

8 0    7 123 124 135 168 267 348 578  

8 0    8 123 124 135 168 267 358 458 478  

8 0    7 123 124 148 356 357 458 467  

8 0    7 123 124 135 168 267 358 478  

8 0    7 123 124 135 257 368 458 678  

8 0    7 123 124 135 148 168 257 678  

8 0    7 123 124 135 158 268 278 467  

8 0    8 123 124 135 268 358 378 467 478  

8 0    7 123 124 135 257 348 368 678  

8 0    7 123 124 135 257 268 278 468  

8 0    8 123 124 135 168 267 378 458 478  

8 0    8 123 124 135 168 267 378 458 678  

8 0    7 123 124 135 168 267 378 458  

8 0    8 123 124 157 168 238 356 458 467  

8 0    9 123 124 135 146 256 278 367 458 578  

8 0    8 123 124 135 146 256 278 367 458  

8 0    7 123 124 135 168 178 358 467  

8 0    7 123 124 135 168 278 458 678  

8 0    8 123 124 135 148 167 267 568 578  

8 0    7 123 124 135 148 167 267 568  

8 0    7 123 124 135 167 238 247 568  

8 0    8 123 124 135 168 267 378 458 467  

8 0    7 123 124 135 168 258 378 467  

8 0    8 123 124 135 168 267 458 478 678  

8 0    8 123 124 135 248 368 458 467 578  

8 0    9 123 124 135 147 238 248 358 456 678  

8 0    8 123 124 135 248 267 358 468 578  

8 0    8 123 124 135 168 257 378 468 478  

8 0    7 123 124 135 158 167 267 468  

8 0    7 123 124 135 147 368 456 478  

8 0    7 123 124 135 168 257 378 468  

8 0    9 123 124 135 145 258 267 368 478 567  

8 0    7 123 124 148 157 356 368 578  

8 0    7 123 124 135 147 167 258 468  

8 0    8 123 124 135 248 267 368 458 578  

8 0    7 123 124 135 147 168 178 456  

8 0    8 123 124 135 248 267 368 468 578  

8 0    7 123 124 138 178 356 458 678  

8 0    7 123 124 135 248 267 368 578  

8 0    8 123 124 135 167 258 368 378 467  

8 0    8 123 124 135 145 238 267 468 578  

8 0    8 123 124 135 146 256 358 367 478  

8 0    8 123 124 135 258 267 368 468 478  

8 0    8 123 124 148 158 356 357 467 678  

8 0    7 123 124 135 168 178 458 467  

8 0    7 123 124 135 158 168 267 467  

8 0    8 123 124 135 148 237 267 457 568  

8 0    7 123 124 135 158 267 268 467  

8 0    7 123 124 135 258 267 368 478  

8 0    7 123 124 135 158 167 168 247  

8 0    7 123 124 135 258 267 468 478  

8 0    8 123 124 157 258 348 356 478 568  

8 0    8 123 124 135 146 256 367 378 458  

8 0    8 123 124 135 238 248 257 468 678  

8 0    9 123 124 135 148 237 247 357 568 678  

8 0    7 123 124 135 167 168 257 348  

8 0    8 123 124 135 248 267 368 567 578  

8 0    8 123 124 135 267 268 358 458 478  

8 0    7 123 124 135 167 168 257 458  

8 0    8 123 124 135 146 256 367 458 578  

8 0    8 123 124 135 146 256 367 468 578  

8 0    7 123 124 135 167 168 267 458  

8 0    8 123 124 135 267 268 378 458 478  

8 0    8 123 124 135 267 268 378 458 568  

8 0    8 123 124 135 268 358 378 467 568  

8 0    7 123 124 135 267 268 378 458  

8 0    9 123 124 135 147 238 358 456 478 678  

8 0    8 123 124 135 238 248 267 468 578  

8 0    7 123 124 135 167 168 257 478  

8 0    8 123 124 157 258 348 356 378 467  

8 0    8 123 124 135 168 248 378 467 567  

8 0    8 123 124 135 145 168 267 367 458  

8 0    7 123 124 135 256 268 347 578  

8 0    9 123 124 135 158 237 247 367 457 468  

8 0    8 123 124 135 257 378 468 478 568  

8 0    7 123 124 157 348 356 358 467  

8 0    8 123 124 135 167 237 456 468 578  

8 0    9 123 124 135 145 267 268 367 458 568  

8 0    8 123 124 135 158 267 368 467 468  

8 0    7 123 124 135 257 458 468 678  

8 0    9 123 124 135 167 248 278 358 456 678  

8 0    8 123 124 135 167 368 378 458 467  

8 0    7 123 124 135 148 168 467 578  

8 0    7 123 124 148 356 357 467 468  

8 0    8 123 124 135 247 256 368 467 578  

8 0    7 123 124 135 168 278 358 467  

8 0    7 123 124 135 158 267 368 467  

8 0    8 123 124 135 268 358 458 467 478  

8 0    7 123 124 135 248 257 368 678  

8 0    8 123 124 135 238 267 358 468 578  

8 0    8 123 124 135 168 248 467 567 578  

8 0    8 123 124 135 147 167 258 368 468  

8 0    9 123 124 135 238 267 358 468 567 578  

8 0    9 123 124 135 167 237 247 468 568 578  

8 0    8 123 124 135 238 248 267 467 568  

8 0    7 123 124 135 248 257 268 567  

8 0    8 123 124 135 248 257 368 458 678  

8 0    8 123 124 135 267 268 358 478 567  

8 0    8 123 124 135 237 267 457 458 678  

8 0    8 123 124 135 267 358 458 468 678  

8 0    8 123 124 135 167 257 268 348 568  

8 0    7 123 124 135 238 267 468 578  

8 0    8 123 124 135 147 238 358 456 678  

8 0    7 123 124 138 168 356 357 478  

8 0    7 123 124 135 168 458 467 578  

8 0    7 123 124 135 267 358 468 578  

8 0    8 123 124 135 167 248 267 568 578  

8 0    7 123 124 135 167 257 268 348  

8 0    7 123 124 135 248 368 467 578  

8 0    8 123 124 135 268 378 458 467 567  

8 0    7 123 124 135 167 248 267 568  

8 0    7 123 124 135 167 248 456 478  

8 0    8 123 124 138 148 157 268 356 678  

8 0    8 123 124 135 168 258 378 467 567  

8 0    8 123 124 135 167 247 368 456 578  

8 0    8 123 124 135 267 368 458 468 578  

8 0    8 123 124 135 168 258 467 478 567  

8 0    9 123 124 135 158 237 247 367 468 578  

8 0    8 123 124 135 168 267 458 478 567  

8 0    9 123 124 135 147 167 258 368 468 578  

8 0    7 123 124 135 168 178 257 468  

8 0    8 123 124 135 146 157 256 378 468  

8 0    7 123 124 135 178 257 468 568  

8 0    7 123 124 157 168 178 348 356  

8 0    7 123 124 168 278 348 356 357  

8 0    9 123 124 135 178 237 247 357 468 568  

8 0    7 123 124 157 168 348 356 378  

8 0    8 123 124 135 267 458 468 578 678  

8 0    8 123 124 157 168 238 356 478 578  

8 0    7 123 124 157 158 348 356 467  

8 0    8 123 124 135 238 267 358 467 568  

8 0    8 123 124 135 167 237 247 468 568  

8 0    8 123 124 135 167 267 348 368 578  

8 0    7 123 124 158 348 356 357 467  

8 0    8 123 124 135 145 168 267 358 478  

8 0    8 123 124 135 168 237 247 367 458  

8 0    7 123 124 138 268 356 357 478  

8 0    7 123 124 135 257 358 468 678  

8 0    8 123 124 135 167 267 348 568 578  

8 0    8 123 124 135 167 348 467 568 578  

8 0    7 123 124 135 168 278 458 467  

8 0    8 123 124 158 268 348 356 357 678  

8 0    9 123 124 138 148 157 268 356 367 457  

8 0    7 123 124 168 348 356 357 378  

8 0    7 123 124 168 348 356 357 478  

8 0    8 123 124 157 168 348 356 367 457  

8 0    8 123 124 135 238 267 468 567 578  

8 0    7 123 124 168 348 356 357 678  

8 0    7 123 124 135 257 456 458 678  

8 0    8 123 124 135 167 237 247 468 578  

8 0    8 123 124 157 268 348 356 367 457  

8 0    7 123 124 138 356 357 468 578  

8 0    7 123 124 138 356 357 468 678  

8 0    7 123 124 157 168 238 356 478  

8 0    7 123 124 148 158 356 357 678  

8 0    7 123 124 135 168 257 458 678  

8 0    7 123 124 158 348 356 357 678  

8 0    8 123 124 135 158 168 267 478 567  

8 0    7 123 124 148 168 356 357 378  

8 0    7 123 124 135 178 257 468 678  

8 0    8 123 124 148 168 356 357 478 678  

8 0    7 123 124 148 168 356 357 478  

8 0    7 123 124 148 168 356 357 578  

8 0    7 123 124 148 168 356 357 678  

8 0    7 123 124 135 147 158 167 168  

8 0    7 123 124 135 167 267 368 458  

8 0    7 123 124 157 168 267 348 356  

8 0    8 123 124 157 158 267 347 356 678  

8 0    8 123 124 148 258 356 357 467 468  

8 0    9 123 124 135 145 167 256 278 348 578  

8 0    9 123 124 135 167 258 278 368 456 468  

8 0    7 123 124 135 257 458 567 568  

8 0    7 123 124 135 257 458 567 678  

8 0    8 123 124 135 145 167 256 278 348  

8 0    7 123 124 135 257 468 567 568  

8 0    7 123 124 135 257 468 567 678  

8 0    8 123 124 138 148 157 268 356 457  

8 0    7 123 124 135 257 478 567 568  

8 0    7 123 124 135 257 478 567 678  

8 0    8 123 124 138 268 356 357 467 478  

8 0    7 123 124 135 168 257 368 478  

8 0    8 123 124 148 258 356 357 468 678  

8 0    7 123 124 148 258 356 357 678  

8 0    7 123 124 135 257 468 478 568  

8 0    7 123 124 157 167 278 348 356  

8 0    8 123 124 135 167 237 247 478 568  

8 0    7 123 124 157 167 348 356 378  

8 0    8 123 124 135 237 267 358 468 567  

8 0    7 123 124 148 268 356 357 378  

8 0    7 123 124 135 257 378 468 568  

8 0    7 123 124 135 167 168 458 467  

8 0    7 123 124 157 278 348 356 458  

8 0    9 123 124 135 145 167 238 256 358 478  

8 0    7 123 124 148 356 357 468 578  

8 0    7 123 124 148 356 357 468 678  

8 0    7 123 124 157 278 348 356 468  

8 0    10 123 124 135 146 178 237 247 357 467 568  

8 0    8 123 124 157 168 267 347 348 356  

8 0    7 123 124 135 147 456 478 678  

8 0    8 123 124 135 238 257 358 468 678  

8 0    8 123 124 157 168 257 348 356 467  

8 0    8 123 124 135 267 368 458 567 578  

8 0    8 123 124 157 168 267 347 356 478  

8 0    8 123 124 135 158 267 368 478 567  

8 0    7 123 124 135 148 167 568 578  

8 0    7 123 124 135 148 168 578 678  

8 0    7 123 124 135 257 378 468 678  

8 0    8 123 124 135 237 247 258 367 468  

8 0    8 123 124 157 267 347 348 356 578  

8 0    8 123 124 138 258 356 478 567 678  

8 0    8 123 124 135 247 358 467 568 678  

8 0    7 123 124 138 268 356 357 467  

8 0    8 123 124 135 145 167 178 256 348  

8 0    8 123 124 167 267 345 348 568 578  

8 0    8 123 124 148 268 356 357 467 578  

8 0    8 123 124 135 267 358 468 567 578  

8 0    8 123 124 135 257 268 378 468 478  

8 0    7 123 124 157 167 278 347 568  

8 0    7 123 124 167 267 345 348 568  

8 0    8 123 124 135 145 256 257 348 678  

8 0    8 123 124 138 268 356 378 457 478  

8 0    7 123 124 168 348 356 357 467  

8 0    7 123 124 158 268 347 356 457  

8 0    7 123 124 138 268 356 378 457  

8 0    7 123 124 148 157 267 268 356  

8 0    7 123 124 138 268 356 457 478  

8 0    7 123 124 158 347 356 368 457  

8 0    7 123 124 158 178 348 356 567  

8 0    8 123 124 135 148 167 237 478 568  

8 0    8 123 124 135 247 278 368 456 578  

8 0    8 123 124 135 238 257 458 468 678  

8 0    7 123 124 135 168 257 258 678  

8 0    7 123 124 135 148 167 237 568  

8 0    7 123 124 157 238 268 347 356  

8 0    8 123 124 168 278 348 356 457 568  

8 0    8 123 124 168 278 348 356 457 678  

8 0    7 123 124 157 168 258 267 348  

8 0    7 123 124 138 356 358 478 567  

8 0    7 123 124 135 168 257 268 478  

8 0    7 123 124 135 257 368 478 568  

8 0    7 123 124 168 278 348 356 457  

8 0    8 123 124 138 278 356 368 457 468  

8 0    8 123 124 157 158 347 348 356 678  

8 0    8 123 124 156 178 257 348 367 467  

8 0    7 123 124 138 278 356 457 468  

8 0    7 123 124 157 268 347 356 358  

8 0    7 123 124 135 148 168 257 567  

8 0    7 123 124 157 168 248 356 378  

8 0    7 123 124 138 356 378 458 567  

8 0    7 123 124 135 168 257 478 568  

8 0    8 123 124 135 247 378 456 568 678  

8 0    8 123 124 135 168 278 458 467 567  

8 0    7 123 124 148 268 356 357 467  

8 0    8 123 124 135 267 268 358 458 467  

8 0    7 123 124 157 168 257 348 356  

8 0    7 123 124 135 257 368 478 678  

8 0    7 123 124 168 347 356 358 457  

8 0    8 123 124 138 148 258 278 356 567  

8 0    8 123 124 135 267 268 358 467 568  

8 0    7 123 124 168 348 356 378 457  

8 0    7 123 124 168 348 356 457 478  

8 0    7 123 124 135 257 268 378 468  

8 0    8 123 124 135 148 257 368 468 567  

8 0    7 123 124 135 148 257 368 567  

8 0    8 123 124 157 178 267 345 348 568  

8 0    7 123 124 135 148 257 468 567  

8 0    7 123 124 138 356 368 457 678  

8 0    8 123 124 135 257 378 456 478 568  

8 0    7 123 124 135 168 257 478 678  

8 0    8 123 124 138 148 268 347 356 457  

8 0    7 123 124 138 356 378 457 568  

8 0    7 123 124 135 168 458 467 567  

8 0    7 123 124 138 356 378 457 678  

8 0    8 123 124 157 258 348 356 467 478  

8 0    7 123 124 138 356 457 468 578  

8 0    8 123 124 135 167 247 268 357 458  

8 0    7 123 124 138 356 457 468 678  

8 0    7 123 124 157 168 248 356 478  

8 0    8 123 124 138 158 347 356 457 678  

8 0    7 123 124 138 356 478 567 578  

8 0    7 123 124 138 356 457 478 568  

8 0    7 123 124 138 356 457 478 678  

8 0    7 123 124 157 267 278 345 568  

8 0    7 123 124 135 167 247 368 458  

8 0    9 123 124 135 146 256 278 357 468 578  

8 0    8 123 124 135 146 256 278 357 468  

8 0    8 123 124 135 168 267 378 458 567  

8 0    7 123 124 148 347 356 368 457  

8 0    7 123 124 135 158 257 468 567  

8 0    7 123 124 148 158 356 378 567  

8 0    8 123 124 135 258 267 368 478 567  

8 0    8 123 124 158 178 268 347 356 457  

8 0    8 123 124 148 158 356 478 567 578  

8 0    7 123 124 157 257 348 356 468  

8 0    8 123 124 148 258 356 357 467 678  

8 0    8 123 124 158 268 348 356 457 678  

8 0    9 123 124 135 167 237 247 358 457 468  

8 0    7 123 124 148 158 356 478 567  

8 0    8 123 124 135 167 237 247 268 458  

8 0    7 123 124 135 256 257 348 678  

8 0    7 123 124 135 178 267 268 456  

8 0    7 123 124 148 158 356 567 578  

8 0    9 123 124 135 248 267 368 458 567 578  

8 0    8 123 124 135 167 237 268 458 568  

8 0    7 123 124 135 167 237 268 458  

8 0    7 123 124 148 356 478 567 578  

8 0    8 123 124 135 158 267 468 478 567  

8 0    8 123 124 138 258 356 357 467 468  

8 0    7 123 124 135 158 268 378 467  

8 0    7 123 124 148 258 356 357 467  

8 0    7 123 124 158 348 356 457 678  

8 0    7 123 124 135 158 168 378 467  

8 0    8 123 124 138 258 278 356 468 567  

8 0    8 123 124 135 145 248 267 367 568  

8 0    8 123 124 135 167 237 468 478 568  

8 0    8 123 124 135 168 267 348 567 578  

8 0    7 123 124 135 167 237 468 568  

8 0    7 123 124 135 167 237 468 578  

8 0    7 123 124 135 168 267 358 467  

8 0    8 123 124 138 148 258 356 457 678  

8 0    7 123 124 157 348 356 378 467  

8 0    8 123 124 138 258 356 468 478 567  

8 0    8 123 124 135 167 237 247 358 468  

8 0    7 123 124 138 258 356 357 467  

8 0    9 123 124 138 148 268 356 378 457 478  

8 0    8 123 124 158 178 268 348 356 567  

8 0    8 123 124 135 257 378 458 468 678  

8 0    8 123 124 148 258 356 378 468 567  

8 0    8 123 124 138 148 268 356 457 578  

8 0    9 123 124 135 147 236 367 456 458 678  

8 0    9 123 124 135 148 167 237 247 478 568  

8 0    7 123 124 135 168 257 278 368  

8 0    8 123 124 148 258 356 378 478 567  

8 0    8 123 124 135 167 237 248 458 568  

8 0    7 123 124 148 258 356 378 567  

8 0    8 123 124 148 268 356 357 378 467  

8 0    8 123 124 135 148 167 237 247 568  

8 0    8 123 124 148 258 356 478 567 678  

8 0    8 123 124 135 168 258 267 378 467  

8 0    7 123 124 148 258 356 478 567  

8 0    8 123 124 135 238 267 458 467 568  

8 0    8 123 124 135 167 247 357 468 578  

8 0    7 123 124 138 158 356 457 678  

8 0    7 123 124 135 238 267 467 568  

8 0    7 123 124 138 168 278 356 457  

8 0    7 123 124 135 158 167 247 368  

8 0    7 123 124 138 168 356 378 457  

8 0    7 123 124 148 356 378 458 567  

8 0    8 123 124 148 268 356 357 458 467  

8 0    7 123 124 157 238 356 378 468  

8 0    7 123 124 138 168 356 457 578  

8 0    7 123 124 138 168 356 457 678  

8 0    7 123 124 138 178 268 356 457  

8 0    8 123 124 135 145 167 256 368 478  

8 0    8 123 124 138 178 356 368 457 678  

8 0    7 123 124 138 178 356 368 457  

8 0    7 123 124 138 178 356 457 468  

8 0    7 123 124 138 178 356 457 568  

8 0    7 123 124 138 178 356 457 678  

8 0    9 123 124 135 267 358 368 458 467 468  

8 0    8 123 124 138 258 356 457 468 678  

8 0    8 123 124 138 258 356 457 478 678  

8 0    7 123 124 138 258 356 457 678  

8 0    8 123 124 135 267 358 368 458 467  

8 0    7 123 124 157 158 348 356 678  

8 0    8 123 124 135 158 167 247 468 578  

8 0    7 123 124 135 158 167 247 468  

8 0    9 123 124 135 167 237 247 358 458 468  

8 0    7 123 124 135 168 257 278 468  

8 0    7 123 124 135 248 257 468 678  

8 0    7 123 124 135 167 257 348 568  

8 0    7 123 124 135 168 257 348 678  

8 0    9 123 124 135 238 248 368 467 468 567  

8 0    8 123 124 135 267 268 378 458 567  

8 0    8 123 124 135 168 267 358 478 567  

8 0    8 123 124 135 248 267 358 467 568  

8 0    9 123 124 135 145 167 256 258 347 678  

8 0    7 123 124 135 158 268 467 578  

8 0    8 123 124 135 267 368 378 458 467  

8 0    8 123 124 135 268 378 458 467 568  

8 0    8 123 124 135 267 368 458 467 468  

8 0    8 123 124 135 267 368 458 467 578  

8 0    7 123 124 135 267 368 458 467  

8 0    7 123 124 135 348 368 467 578  

8 0    8 123 124 135 248 368 458 467 567  

8 0    7 123 124 135 167 247 268 458  

8 0    8 123 124 135 147 358 367 456 678  

8 0    7 123 124 138 258 356 478 678  

8 0    7 123 124 135 268 378 458 467  

8 0    8 123 124 135 248 368 467 468 567  

8 0    7 123 124 135 147 248 456 678  



==> anc/F_3edges__forbidden_info.txt <==
#  K_4-
4 0   4  123  124  134 234
4 0   3  123  124  134

# C_5^-  ./a.out -e '5 0 4 123 124  135  245'
5 0    10 123 124 125 134 135 145 234 235 245 345  
5 0    7 123 124 125 135 145 235 245  
5 0    6 123 124 134 135 234 245  
5 0    5 123 124 135 245 345  
5 0    4 123 124 135 245  

# C_5^+  ./a.out -e '6 0 5  126  236  346  456  516'
6 0    7 123 126 136 156 236 346 456  
6 0    5 126 156 236 346 456 


# L_2  ./a.out -e '6 0 5 123 124 125 136 456'
6 0    8 123 124 125 126 136 236 345 456  
6 0    7 123 124 125 126 136 236 456  
6 0    7 123 124 125 134 136 234 456  
6 0    7 123 124 125 136 145 245 456  
6 0    6 123 124 125 136 345 456  
6 0    5 123 124 125 136 456  


# L_3  ./a.out -e '6 0 5 123 124 135 256 346'
6 0    6 123 124 135 145 256 346  
6 0    6 123 124 135 256 346 456  
6 0    5 123 124 135 256 346 


# L4 = {123, 124, 156, 256, 345}
#  ./a.out -e '6 0 5 123 124 156 256 345'
6 0    7 123 124 134 156 234 256 345  
6 0    6 123 124 156 256 345 346  
6 0    5 123 124 156 256 345

# L5 = {123, 124, 145, 346, 356}
#       
# ./a.out -e '6 0 5  123  124  135  146  356'
6 0    5 123 124 135 146 356 

# L6 = 123, 124, 145, 346, 356
# ./a.out -e '6 0 5  123 124 145 346 356'
6 0    5 123 124 145 346 356 

# P_7^- = 123 145 167 246 257 347
# ./a.out -e '7 0 6  123 145 167 246 257 347'
7 0    7 123 145 167 246 257 347 356  
7 0    6 123 145 167 246 257 347  
7 0    7 123 124 125 137 147 346 567  




7 0    6 123 124 125 167 346 357  

7 0    6 123 124 125 167 346 567  

7 0    7 123 124 125 167 345 346 357  

7 0    6 123 124 125 157 267 346  

7 0    7 123 124 125 167 345 346 567  

7 0    7 123 124 125 157 346 367 567  

7 0    6 123 124 125 157 346 367  

7 0    7 123 124 125 136 147 345 567  

7 0    7 123 124 125 137 157 346 567  

7 0    6 123 124 125 157 346 567  

7 0    7 123 124 125 136 267 345 457  

7 0    7 123 124 125 167 346 357 457  

7 0    7 123 124 125 136 345 347 567  

7 0    6 123 124 125 137 346 567  

7 0    7 123 124 125 136 345 367 457  

7 0    7 123 124 125 136 345 457 467  

7 0    6 123 124 125 136 147 567  

7 0    7 123 124 135 146 256 347 567  

7 0    7 123 124 125 136 347 457 567  

7 0    6 123 124 135 247 467 567  

7 0    6 123 124 135 257 267 467  

7 0    8 123 124 135 147 246 356 467 567  

7 0    6 123 124 135 147 167 456  

7 0    6 123 124 135 147 267 456  

7 0    6 123 124 157 167 347 356  

7 0    6 123 124 135 147 456 567  

7 0    6 123 124 157 347 356 467  

7 0    6 123 124 135 167 247 567  

7 0    6 123 124 135 167 257 467  

7 0    6 123 124 135 167 257 456  

7 0    6 123 124 135 167 267 456  

7 0    6 123 124 135 167 456 467  

7 0    8 123 124 135 237 247 367 456 467  

7 0    7 123 124 135 145 256 267 347  

7 0    7 123 124 135 237 247 367 456  

7 0    6 123 124 135 147 167 567  

7 0    7 123 124 135 246 357 467 567  

7 0    7 123 124 135 237 247 456 467  

7 0    6 123 124 135 256 257 467  

7 0    7 123 124 135 237 247 456 567  

7 0    6 123 124 135 256 267 347  

7 0    7 123 124 135 247 357 467 567  

7 0    7 123 124 135 237 267 456 457  

7 0    7 123 124 135 237 267 456 567  

7 0    6 123 124 135 256 347 467  

7 0    6 123 124 135 237 267 456  

7 0    6 123 124 135 237 456 467  

7 0    7 123 124 135 247 267 357 456  

7 0    6 123 124 135 157 256 467  

7 0    6 123 124 135 247 267 456  

7 0    6 123 124 135 167 247 256  

7 0    7 123 124 135 247 357 456 467  

7 0    7 123 124 135 247 367 456 567  

7 0    6 123 124 135 247 367 456  

7 0    6 123 124 135 247 456 467  

7 0    6 123 124 135 247 456 567  

7 0    6 123 124 135 257 267 456  

7 0    7 123 124 135 267 367 456 457  

7 0    6 123 124 135 267 367 456  

7 0    6 123 124 135 267 456 457  

7 0    6 123 124 135 267 456 467  

7 0    6 123 124 167 345 357 467  

7 0    7 123 124 156 267 345 357 467  

8 0    9 123 124 125 126 178 345 346 347 568  

8 0    9 123 124 125 126 137 345 346 458 678  

8 0    9 123 124 125 126 137 345 346 478 568  

8 0    9 123 124 125 126 157 345 346 348 678  

8 0    9 123 124 125 126 157 345 346 368 478  

8 0    9 123 124 125 126 178 345 346 357 468  

8 0    8 123 124 125 126 158 345 347 678  

8 0    8 123 124 125 126 168 345 347 578  

8 0    8 123 124 125 126 178 345 347 568  

8 0    8 123 124 125 126 137 345 468 578  

8 0    9 123 124 125 136 146 238 345 478 567  

8 0    10 123 124 125 136 146 156 237 345 468 578  

8 0    10 123 124 125 136 146 156 267 345 348 578  

8 0    9 123 124 125 136 146 345 348 578 678  

8 0    9 123 124 125 136 146 248 345 367 578  

8 0    9 123 124 125 136 146 178 345 348 567  

8 0    9 123 124 125 136 146 258 345 367 478  

8 0    9 123 124 125 136 146 345 348 567 578  

8 0    8 123 124 125 167 278 346 358 468  

8 0    7 123 124 125 167 278 346 358  

8 0    8 123 124 125 167 278 346 368 568  

8 0    8 123 124 125 167 278 346 368 578  

8 0    8 123 124 125 167 178 258 345 346  

8 0    7 123 124 125 167 278 346 368  

8 0    7 123 124 125 167 278 346 568  

8 0    8 123 124 125 167 346 348 358 578  

8 0    8 123 124 125 167 346 348 358 678  

8 0    8 123 124 125 167 346 348 568 578  

8 0    8 123 124 125 157 346 358 458 678  

8 0    8 123 124 125 167 346 348 578 678  

8 0    7 123 124 125 167 346 348 578  

8 0    9 123 124 125 136 237 345 467 468 578  

8 0    8 123 124 125 167 346 358 378 478  

8 0    7 123 124 125 167 346 358 378  

8 0    8 123 124 125 137 147 278 346 568  

8 0    8 123 124 125 167 346 358 468 578  

8 0    7 123 124 125 138 157 346 678  

8 0    8 123 124 125 167 346 358 478 568  

8 0    8 123 124 125 157 346 358 468 678  

8 0    8 123 124 125 167 346 358 478 578  

8 0    8 123 124 125 167 346 358 478 678  

8 0    9 123 124 125 136 137 267 345 458 678  

8 0    7 123 124 125 167 346 358 478  

8 0    7 123 124 125 167 346 358 578  

8 0    7 123 124 125 157 346 358 678  

8 0    8 123 124 125 167 346 368 568 578  

8 0    8 123 124 125 157 158 278 346 678  

8 0    7 123 124 125 167 346 368 578  

8 0    8 123 124 125 167 346 378 478 568  

8 0    8 123 124 125 167 346 378 568 578  

8 0    7 123 124 125 167 346 378 568  

8 0    8 123 124 125 158 178 345 346 678  

8 0    7 123 124 125 167 346 568 578  

8 0    8 123 124 125 158 278 345 346 678  

8 0    7 123 124 125 167 346 568 678  

8 0    9 123 124 125 157 346 368 378 568 578  

8 0    8 123 124 125 167 345 346 358 378  

8 0    7 123 124 125 157 158 346 678  

8 0    7 123 124 125 157 168 178 346  

8 0    8 123 124 125 157 346 368 378 568  

8 0    8 123 124 125 168 178 345 346 578  

8 0    8 123 124 125 168 278 345 346 578  

8 0    8 123 124 125 157 346 368 378 578  

8 0    8 123 124 125 157 168 346 378 478  

8 0    7 123 124 125 157 346 368 378  

8 0    8 123 124 125 157 168 346 378 578  

8 0    8 123 124 125 157 346 368 478 568  

8 0    7 123 124 125 157 168 346 378  

8 0    9 123 124 125 178 278 345 346 368 578  

8 0    8 123 124 125 178 346 357 457 568  

8 0    8 123 124 125 178 278 345 346 368  

8 0    7 123 124 125 157 168 346 578  

8 0    8 123 124 125 157 346 368 478 578  

8 0    7 123 124 125 157 168 346 678  

8 0    7 123 124 125 157 346 368 478  

8 0    7 123 124 125 157 178 268 346  

8 0    8 123 124 125 168 278 346 357 367  

8 0    8 123 124 125 157 346 368 568 578  

8 0    8 123 124 125 157 346 368 568 678  

8 0    8 123 124 125 168 346 357 378 457  

8 0    8 123 124 125 137 147 346 358 678  

8 0    9 123 124 125 136 146 267 345 348 578  

8 0    7 123 124 125 157 346 368 578  

8 0    9 123 124 125 136 146 267 345 358 478  

8 0    8 123 124 125 167 345 346 358 578  

8 0    8 123 124 125 178 345 346 358 678  

8 0    8 123 124 125 178 345 346 368 578  

8 0    7 123 124 125 157 346 368 678  

8 0    8 123 124 125 137 147 346 368 578  

8 0    8 123 124 125 157 346 378 478 568  

8 0    9 123 124 125 167 278 345 346 348 568  

8 0    9 123 124 125 137 147 346 378 478 568  

8 0    7 123 124 125 168 178 346 578  

8 0    7 123 124 125 168 278 346 578  

8 0    8 123 124 125 167 258 278 345 346  

8 0    8 123 124 125 167 345 346 368 578  

8 0    8 123 124 125 167 278 345 346 348  

8 0    8 123 124 125 157 346 378 568 578  

8 0    8 123 124 125 157 178 346 358 678  

8 0    7 123 124 125 157 346 378 568  

8 0    9 123 124 125 167 278 345 346 358 368  

8 0    8 123 124 125 137 147 346 378 568  

8 0    7 123 124 125 157 346 568 578  

8 0    7 123 124 125 157 346 568 678  

8 0    8 123 124 125 167 278 345 346 358  

8 0    8 123 124 125 137 147 346 568 578  

8 0    8 123 124 125 137 147 346 568 678  

8 0    8 123 124 125 136 237 345 468 578  

8 0    9 123 124 125 136 146 157 345 348 678  

8 0    9 123 124 125 167 278 345 346 368 578  

8 0    8 123 124 125 138 346 357 457 678  

8 0    8 123 124 125 167 278 345 346 368  

8 0    8 123 124 125 138 167 345 346 578  

8 0    9 123 124 125 136 237 345 367 468 578  

8 0    8 123 124 125 158 167 178 345 346  

8 0    8 123 124 125 178 346 347 357 568  

8 0    7 123 124 125 128 167 346 578  

8 0    8 123 124 125 157 167 346 348 678  

8 0    8 123 124 125 168 346 357 457 678  

8 0    8 123 124 125 138 148 167 346 578  

8 0    8 123 124 125 168 278 346 357 457  

8 0    9 123 124 125 137 147 157 278 346 568  

8 0    8 123 124 125 138 158 167 346 578  

8 0    7 123 124 125 138 167 346 578  

8 0    8 123 124 125 158 345 346 567 678  

8 0    7 123 124 125 167 168 346 578  

8 0    9 123 124 125 158 167 345 346 378 478  

8 0    9 123 124 125 178 278 346 368 568 578  

8 0    8 123 124 125 178 278 346 368 568  

8 0    8 123 124 125 178 278 346 368 578  

8 0    7 123 124 125 178 278 346 368  

8 0    7 123 124 125 157 268 278 346  

8 0    8 123 124 125 178 345 346 368 567  

8 0    8 123 124 125 168 278 345 346 567  

8 0    8 123 124 125 168 345 346 378 567  

8 0    8 123 124 125 167 238 345 468 578  

8 0    8 123 124 125 178 345 346 378 567  

8 0    8 123 124 125 158 167 345 346 378  

8 0    8 123 124 125 178 278 346 378 568  

8 0    8 123 124 125 178 345 346 567 568  

8 0    7 123 124 125 128 157 346 678  

8 0    8 123 124 125 178 278 346 568 578  

8 0    7 123 124 125 178 278 346 568  

8 0    8 123 124 125 178 346 348 358 678  

8 0    8 123 124 125 178 346 348 568 678  

8 0    7 123 124 125 178 346 348 678  

8 0    8 123 124 125 178 346 358 458 678  

8 0    7 123 124 125 178 346 358 678  

8 0    8 123 124 125 178 346 368 568 578  

8 0    8 123 124 125 158 167 345 346 578  

8 0    7 123 124 125 178 346 368 578  

8 0    8 123 124 125 178 346 378 478 568  

8 0    8 123 124 125 178 346 378 568 578  

8 0    7 123 124 125 178 346 378 568  

8 0    7 123 124 125 178 346 568 578  

8 0    7 123 124 125 178 346 568 678  

8 0    8 123 124 125 178 345 346 567 578  

8 0    8 123 124 125 158 278 345 346 567  

8 0    8 123 124 125 168 345 346 567 578  

8 0    8 123 124 125 178 345 346 567 678  

8 0    8 123 124 125 158 345 346 378 567  

8 0    9 123 124 125 138 148 346 357 457 678  

8 0    8 123 124 125 158 167 345 346 678  

8 0    8 123 124 125 138 278 345 346 567  

8 0    8 123 124 125 168 345 346 567 678  

8 0    8 123 124 125 138 345 346 378 567  

8 0    9 123 124 125 178 278 345 346 368 567  

8 0    8 123 124 125 138 345 346 478 567  

8 0    9 123 124 125 178 278 345 346 378 567  

8 0    8 123 124 125 138 345 346 567 578  

8 0    9 123 124 125 168 346 357 378 457 478  

8 0    8 123 124 125 157 278 346 368 568  

8 0    7 123 124 125 157 278 346 368  

8 0    7 123 124 125 157 278 346 568  

8 0    9 123 124 125 178 278 345 346 567 578  

8 0    8 123 124 125 158 345 346 567 578  

8 0    8 123 124 125 138 345 346 567 678  

8 0    8 123 124 125 178 278 345 346 567  

8 0    9 123 124 125 178 345 346 348 567 678  

8 0    8 123 124 125 178 345 346 358 567  

8 0    8 123 124 125 138 148 157 346 678  

8 0    8 123 124 125 157 346 348 358 678  

8 0    8 123 124 125 178 346 357 368 457  

8 0    8 123 124 125 167 168 345 346 578  

8 0    7 123 124 125 158 178 346 678  

8 0    7 123 124 125 158 278 346 678  

8 0    8 123 124 125 157 346 348 568 678  

8 0    8 123 124 125 167 278 346 348 358  

8 0    7 123 124 125 157 346 348 678  

8 0    8 123 124 125 167 278 346 348 568  

8 0    7 123 124 125 167 278 346 348  

8 0    8 123 124 125 138 157 158 346 678  

8 0    9 123 124 125 167 278 346 358 458 568  

8 0    8 123 124 125 178 346 367 567 568  

8 0    8 123 124 125 167 248 345 367 568  

8 0    7 123 124 125 137 367 468 578  

8 0    9 123 124 125 148 167 345 367 568 578  

8 0    8 123 124 125 148 167 345 367 568  

8 0    7 123 124 125 137 268 467 568  

8 0    7 123 124 125 137 268 467 578  

8 0    8 123 124 125 178 346 378 567 568  

8 0    8 123 124 125 137 157 278 346 568  

8 0    8 123 124 125 136 347 357 468 578  

8 0    9 123 124 125 137 157 346 368 568 578  

8 0    8 123 124 125 137 157 346 368 578  

8 0    9 123 124 125 137 157 346 378 568 578  

8 0    8 123 124 125 137 157 346 378 568  

8 0    8 123 124 125 137 157 346 458 678  

8 0    8 123 124 125 137 157 346 468 578  

8 0    8 123 124 125 137 157 346 478 568  

8 0    8 123 124 125 136 247 257 468 578  

8 0    8 123 124 125 137 157 346 568 578  

8 0    8 123 124 125 137 157 346 568 678  

8 0    7 123 124 125 178 346 567 568  

8 0    8 123 124 125 167 268 347 357 378  

8 0    7 123 124 125 137 278 346 568  

8 0    8 123 124 125 137 346 368 568 578  

8 0    7 123 124 125 137 346 368 578  

8 0    8 123 124 125 137 346 378 478 568  

8 0    8 123 124 125 137 346 378 568 578  

8 0    7 123 124 125 137 346 378 568  

8 0    9 123 124 125 167 268 347 357 478 578  

8 0    8 123 124 125 137 346 468 568 578  

8 0    7 123 124 125 137 346 468 578  

8 0    8 123 124 125 137 346 478 568 578  

8 0    8 123 124 125 137 346 478 568 678  

8 0    7 123 124 125 137 346 478 568  

8 0    7 123 124 125 137 346 568 578  

8 0    7 123 124 125 137 346 568 678  

8 0    10 123 124 125 136 247 345 368 468 568 578  

8 0    8 123 124 125 167 268 347 357 478  

8 0    8 123 124 125 137 168 358 458 467  

8 0    8 123 124 125 136 147 345 568 678  

8 0    8 123 124 125 136 147 168 345 578  

8 0    9 123 124 125 137 147 157 248 367 568  

8 0    8 123 124 125 136 247 345 378 568  

8 0    9 123 124 125 136 247 345 368 468 578  

8 0    8 123 124 125 136 247 345 568 578  

8 0    8 123 124 125 136 247 345 568 678  

8 0    8 123 124 125 136 345 347 378 568  

8 0    8 123 124 125 136 147 258 345 678  

8 0    8 123 124 125 136 147 268 345 578  

8 0    8 123 124 125 136 147 345 358 678  

8 0    9 123 124 125 136 247 345 368 568 578  

8 0    8 123 124 125 136 267 345 458 478  

8 0    8 123 124 125 136 247 345 368 578  

8 0    9 123 124 125 136 247 345 378 568 578  

8 0    7 123 124 125 138 346 357 678  

8 0    8 123 124 125 137 348 458 467 568  

8 0    9 123 124 135 146 158 256 348 478 567  

8 0    8 123 124 125 167 347 357 468 578  

8 0    9 123 124 125 137 358 368 458 467 468  

8 0    8 123 124 125 137 358 368 458 467  

8 0    9 123 124 125 136 237 367 467 468 578  

8 0    8 123 124 125 137 358 458 467 468  

8 0    9 123 124 135 146 237 256 357 458 678  

8 0    8 123 124 125 136 167 345 468 578  

8 0    9 123 124 135 146 237 256 357 468 578  

8 0    8 123 124 135 146 256 257 348 678  

8 0    8 123 124 135 146 158 256 478 567  

8 0    8 123 124 125 136 345 367 458 478  

8 0    8 123 124 125 148 345 367 368 578  

8 0    7 123 124 125 136 168 247 578  

8 0    8 123 124 125 148 345 367 568 578  

8 0    8 123 124 125 137 368 467 468 578  

8 0    7 123 124 125 137 368 467 578  

8 0    9 123 124 125 136 247 368 468 568 578  

8 0    8 123 124 125 136 247 368 468 578  

8 0    8 123 124 135 146 178 256 368 567  

8 0    8 123 124 125 136 247 368 568 578  

8 0    7 123 124 125 136 247 368 578  

8 0    8 123 124 135 146 256 368 478 578  

8 0    8 123 124 125 136 247 378 568 578  

8 0    7 123 124 125 136 247 378 568  

8 0    7 123 124 125 136 247 568 578  

8 0    7 123 124 125 136 247 568 678  

8 0    8 123 124 125 148 345 367 568 678  

8 0    8 123 124 135 146 178 256 378 567  

8 0    8 123 124 125 136 237 367 468 578  

8 0    7 123 124 125 136 147 168 578  

8 0    7 123 124 125 137 467 468 578  

8 0    8 123 124 125 137 238 467 478 568  

8 0    7 123 124 125 137 238 467 568  

8 0    8 123 124 125 148 345 367 468 578  

8 0    8 123 124 125 136 167 248 345 578  

8 0    8 123 124 125 138 345 367 468 578  

8 0    8 123 124 135 146 256 358 478 678  

8 0    8 123 124 125 137 348 458 568 678  

8 0    8 123 124 135 146 256 258 378 678  

8 0    8 123 124 125 136 345 347 458 678  

8 0    8 123 124 125 137 167 346 468 578  

8 0    8 123 124 125 137 167 346 478 568  

8 0    8 123 124 135 146 256 278 348 567  

8 0    8 123 124 125 136 345 457 468 478  

8 0    8 123 124 125 178 278 346 367 568  

8 0    8 123 124 125 136 345 457 468 578  

8 0    8 123 124 125 136 345 457 478 678  

8 0    7 123 124 125 137 167 468 578  

8 0    9 123 124 125 147 157 346 356 468 578  

8 0    7 123 124 125 178 346 367 568  

8 0    8 123 124 135 146 256 348 378 567  

8 0    8 123 124 125 137 367 467 468 578  

8 0    8 123 124 135 146 256 348 567 578  

8 0    9 123 124 125 136 247 345 367 468 578  

8 0    8 123 124 125 137 367 467 478 568  

8 0    8 123 124 125 138 345 468 578 678  

8 0    9 123 124 125 136 247 345 367 478 568  

8 0    8 123 124 125 136 345 347 478 568  

8 0    9 123 124 125 136 237 247 367 468 578  

8 0    9 123 124 125 136 237 247 367 478 568  

8 0    8 123 124 125 136 345 347 358 678  

8 0    9 123 124 125 137 147 258 367 468 578  

8 0    8 123 124 125 136 247 367 468 578  

8 0    8 123 124 135 146 256 257 368 678  

8 0    8 123 124 125 136 247 367 478 568  

8 0    8 123 124 125 137 267 348 458 568  

8 0    8 123 124 125 137 348 367 458 568  

8 0    7 123 124 125 137 467 478 568  

8 0    7 123 124 125 137 467 568 678  

8 0    8 123 124 125 137 147 367 468 578  

8 0    8 123 124 125 137 147 367 478 568  

8 0    7 123 124 125 137 467 578 678  

8 0    8 123 124 125 137 168 467 478 568  

8 0    9 123 124 125 137 358 367 458 467 468  

8 0    7 123 124 125 137 168 467 568  

8 0    7 123 124 125 136 147 258 678  

8 0    7 123 124 125 136 147 268 578  

8 0    8 123 124 125 136 147 358 458 678  

8 0    8 123 124 125 167 267 348 358 368  

8 0    7 123 124 125 136 147 568 678  

8 0    9 123 124 125 168 278 346 347 356 357  

8 0    9 123 124 125 167 267 348 358 468 568  

8 0    9 123 124 125 167 267 348 358 468 578  

8 0    8 123 124 125 167 267 348 358 468  

8 0    9 123 124 125 168 346 347 356 357 678  

8 0    8 123 124 125 136 237 247 468 578  

8 0    8 123 124 135 146 237 256 458 678  

8 0    8 123 124 135 146 237 256 468 578  

8 0    8 123 124 125 136 237 247 478 568  

8 0    8 123 124 135 146 168 256 257 378  

8 0    8 123 124 135 146 178 256 257 368  

8 0    8 123 124 135 146 158 256 347 678  

8 0    7 123 124 158 278 348 356 678  

8 0    8 123 124 135 248 368 467 567 578  

8 0    7 123 124 138 356 358 478 678  

8 0    8 123 124 135 238 248 467 468 567  

8 0    7 123 124 138 356 378 458 678  

8 0    8 123 124 168 278 348 356 357 467  

8 0    8 123 124 135 238 368 467 468 578  

8 0    7 123 124 135 147 168 456 578  

8 0    8 123 124 135 167 237 248 457 568  

8 0    7 123 124 138 356 458 478 678  

8 0    9 123 124 157 158 267 347 348 356 678  

8 0    8 123 124 135 145 267 268 358 478  

8 0    8 123 124 135 267 367 458 468 578  

8 0    8 123 124 157 248 356 368 378 478  

8 0    8 123 124 135 147 268 378 456 478  

8 0    8 123 124 157 158 267 347 356 368  

8 0    8 123 124 135 167 257 368 458 478  

8 0    7 123 124 135 238 368 467 578  

8 0    8 123 124 157 238 356 468 478 578  

8 0    9 123 124 135 268 358 378 458 467 478  

8 0    8 123 124 157 158 267 347 356 468  

8 0    8 123 124 125 167 348 367 458 568  

8 0    8 123 124 135 257 358 458 468 678  

8 0    7 123 124 135 148 257 368 678  

8 0    8 123 124 125 167 348 358 468 578  

8 0    7 123 124 135 167 257 368 458  

8 0    8 123 124 135 238 248 467 468 578  

8 0    7 123 124 135 256 257 458 678  

8 0    8 123 124 135 167 237 247 458 568  

8 0    8 123 124 135 148 167 237 457 568  

8 0    7 123 124 158 348 356 478 678  

8 0    8 123 124 135 147 268 367 456 578  

8 0    7 123 124 135 147 168 278 456  

8 0    7 123 124 135 147 268 378 456  

8 0    7 123 124 158 348 356 578 678  

8 0    8 123 124 135 248 267 367 458 568  

8 0    8 123 124 135 238 268 458 467 567  

8 0    8 123 124 135 146 158 256 367 478  

8 0    7 123 124 138 157 356 467 468  

8 0    7 123 124 135 167 178 456 468  

8 0    8 123 124 135 167 368 458 467 578  

8 0    7 123 124 148 178 356 358 678  

8 0    8 123 124 135 158 167 247 368 457  

8 0    8 123 124 135 248 267 367 568 578  

8 0    7 123 124 148 178 356 568 578  

8 0    7 123 124 135 248 267 367 568  

8 0    8 123 124 135 148 257 468 578 678  

8 0    7 123 124 157 268 348 356 467  

8 0    8 123 124 135 167 247 368 457 458  

8 0    8 123 124 135 167 247 378 457 568  

8 0    7 123 124 157 348 356 458 678  

8 0    8 123 124 135 167 237 457 468 568  

8 0    8 123 124 135 167 237 457 468 578  

8 0    8 123 124 135 258 267 367 468 478  

8 0    7 123 124 135 148 168 267 578  

8 0    8 123 124 135 248 257 468 567 678  

8 0    7 123 124 135 248 257 567 568  

8 0    7 123 124 135 248 257 567 678  

8 0    7 123 124 135 257 258 468 567  

8 0    8 123 124 135 267 268 367 458 568  

8 0    7 123 124 135 257 268 348 567  

8 0    7 123 124 135 257 268 458 567  

8 0    7 123 124 135 148 167 257 268  

8 0    8 123 124 135 248 358 368 467 578  

8 0    7 123 124 135 168 267 367 458  

8 0    8 123 124 138 148 258 356 357 467  

8 0    7 123 124 148 258 356 378 678  

8 0    7 123 124 135 238 257 468 678  

8 0    7 123 124 135 167 168 247 258  

8 0    8 123 124 135 148 267 368 468 578  

8 0    7 123 124 135 257 268 468 567  

8 0    7 123 124 135 257 268 478 567  

8 0    7 123 124 148 258 356 478 678  

8 0    8 123 124 135 148 267 468 578 678  

8 0    7 123 124 135 167 168 247 578  

8 0    7 123 124 135 148 167 257 568  

8 0    8 123 124 135 257 278 468 567 678  

8 0    7 123 124 135 257 278 468 567  

8 0    7 123 124 135 148 167 257 678  

8 0    9 123 124 135 238 248 368 467 468 578  

8 0    7 123 124 135 158 168 267 478  

8 0    8 123 124 135 158 167 237 247 468  

8 0    7 123 124 135 257 348 368 567  

8 0    8 123 124 157 267 348 356 457 468  

8 0    7 123 124 148 356 358 478 678  

8 0    8 123 124 138 268 356 357 458 467  

8 0    7 123 124 148 356 378 458 678  

8 0    7 123 124 135 257 268 368 478  

8 0    7 123 124 135 147 178 456 468  

8 0    7 123 124 135 148 257 468 678  

8 0    9 123 124 135 158 167 237 247 468 578  

8 0    8 123 124 135 238 368 458 467 578  

8 0    8 123 124 158 268 348 356 357 467  

8 0    7 123 124 148 356 478 568 578  

8 0    8 123 124 135 146 256 357 378 468  

8 0    8 123 124 135 257 348 468 567 678  

8 0    7 123 124 135 257 348 468 567  

8 0    7 123 124 135 158 267 368 478  

8 0    7 123 124 135 257 348 567 568  

8 0    7 123 124 135 257 348 567 678  

8 0    8 123 124 135 167 257 378 458 468  

8 0    7 123 124 135 168 178 267 458  

8 0    8 123 124 138 148 268 356 357 467  

8 0    7 123 124 138 356 357 467 468  

8 0    7 123 124 135 257 278 468 568  

8 0    7 123 124 135 257 258 368 678  

8 0    8 123 124 135 146 256 357 468 578  

8 0    8 123 124 135 268 358 378 458 467  

8 0    8 123 124 135 168 248 257 378 567  

8 0    7 123 124 135 168 248 257 567  

8 0    8 123 124 135 148 268 378 467 567  

8 0    9 123 124 135 167 237 247 368 458 468  

8 0    8 123 124 135 168 257 368 478 567  

8 0    7 123 124 135 168 257 368 567  

8 0    7 123 124 135 257 278 468 678  

8 0    8 123 124 135 168 257 378 458 567  

8 0    8 123 124 135 168 257 378 468 567  

8 0    8 123 124 135 168 257 378 478 567  

8 0    7 123 124 135 168 257 378 567  

8 0    8 123 124 135 168 257 458 478 567  

8 0    7 123 124 135 168 257 458 567  

8 0    7 123 124 135 168 257 468 567  

8 0    7 123 124 135 168 257 478 567  

8 0    8 123 124 135 178 257 348 368 567  

8 0    8 123 124 135 178 257 348 468 567  

8 0    8 123 124 135 257 368 458 478 678  

8 0    8 123 124 135 178 257 368 468 567  

8 0    7 123 124 135 178 257 368 567  

8 0    7 123 124 135 257 258 468 678  

8 0    7 123 124 138 356 357 458 467  

8 0    7 123 124 135 178 257 468 567  

8 0    7 123 124 135 168 248 467 578  

8 0    8 123 124 135 167 237 247 368 458  

8 0    8 123 124 148 258 356 357 368 467  

8 0    9 123 124 135 146 248 256 367 458 578  

8 0    9 123 124 135 145 238 267 468 567 578  

8 0    7 123 124 135 158 257 468 678  

8 0    7 123 124 135 238 467 468 578  

8 0    8 123 124 135 248 257 358 468 678  

8 0    7 123 124 135 178 257 268 468  

8 0    7 123 124 135 168 267 348 578  

8 0    8 123 124 135 168 267 358 458 478  

8 0    7 123 124 148 356 357 458 467  

8 0    7 123 124 135 168 267 358 478  

8 0    7 123 124 135 257 368 458 678  

8 0    7 123 124 135 148 168 257 678  

8 0    7 123 124 135 158 268 278 467  

8 0    8 123 124 135 268 358 378 467 478  

8 0    7 123 124 135 257 348 368 678  

8 0    7 123 124 135 257 268 278 468  

8 0    8 123 124 135 168 267 378 458 478  

8 0    8 123 124 135 168 267 378 458 678  

8 0    7 123 124 135 168 267 378 458  

8 0    8 123 124 157 168 238 356 458 467  

8 0    9 123 124 135 146 256 278 367 458 578  

8 0    8 123 124 135 146 256 278 367 458  

8 0    7 123 124 135 168 178 358 467  

8 0    7 123 124 135 168 278 458 678  

8 0    8 123 124 135 148 167 267 568 578  

8 0    7 123 124 135 148 167 267 568  

8 0    7 123 124 135 167 238 247 568  

8 0    8 123 124 135 168 267 378 458 467  

8 0    7 123 124 135 168 258 378 467  

8 0    8 123 124 135 168 267 458 478 678  

8 0    8 123 124 135 248 368 458 467 578  

8 0    9 123 124 135 147 238 248 358 456 678  

8 0    8 123 124 135 248 267 358 468 578  

8 0    8 123 124 135 168 257 378 468 478  

8 0    7 123 124 135 158 167 267 468  

8 0    7 123 124 135 147 368 456 478  

8 0    7 123 124 135 168 257 378 468  

8 0    9 123 124 135 145 258 267 368 478 567  

8 0    7 123 124 148 157 356 368 578  

8 0    7 123 124 135 147 167 258 468  

8 0    8 123 124 135 248 267 368 458 578  

8 0    7 123 124 135 147 168 178 456  

8 0    8 123 124 135 248 267 368 468 578  

8 0    7 123 124 138 178 356 458 678  

8 0    7 123 124 135 248 267 368 578  

8 0    8 123 124 135 167 258 368 378 467  

8 0    8 123 124 135 145 238 267 468 578  

8 0    8 123 124 135 146 256 358 367 478  

8 0    8 123 124 135 258 267 368 468 478  

8 0    8 123 124 148 158 356 357 467 678  

8 0    7 123 124 135 168 178 458 467  

8 0    7 123 124 135 158 168 267 467  

8 0    8 123 124 135 148 237 267 457 568  

8 0    7 123 124 135 158 267 268 467  

8 0    7 123 124 135 258 267 368 478  

8 0    7 123 124 135 158 167 168 247  

8 0    7 123 124 135 258 267 468 478  

8 0    8 123 124 157 258 348 356 478 568  

8 0    8 123 124 135 146 256 367 378 458  

8 0    8 123 124 135 238 248 257 468 678  

8 0    9 123 124 135 148 237 247 357 568 678  

8 0    7 123 124 135 167 168 257 348  

8 0    8 123 124 135 248 267 368 567 578  

8 0    8 123 124 135 267 268 358 458 478  

8 0    7 123 124 135 167 168 257 458  

8 0    8 123 124 135 146 256 367 458 578  

8 0    8 123 124 135 146 256 367 468 578  

8 0    7 123 124 135 167 168 267 458  

8 0    8 123 124 135 267 268 378 458 478  

8 0    8 123 124 135 267 268 378 458 568  

8 0    8 123 124 135 268 358 378 467 568  

8 0    7 123 124 135 267 268 378 458  

8 0    9 123 124 135 147 238 358 456 478 678  

8 0    8 123 124 135 238 248 267 468 578  

8 0    7 123 124 135 167 168 257 478  

8 0    8 123 124 157 258 348 356 378 467  

8 0    8 123 124 135 168 248 378 467 567  

8 0    8 123 124 135 145 168 267 367 458  

8 0    7 123 124 135 256 268 347 578  

8 0    9 123 124 135 158 237 247 367 457 468  

8 0    8 123 124 135 257 378 468 478 568  

8 0    7 123 124 157 348 356 358 467  

8 0    8 123 124 135 167 237 456 468 578  

8 0    9 123 124 135 145 267 268 367 458 568  

8 0    8 123 124 135 158 267 368 467 468  

8 0    7 123 124 135 257 458 468 678  

8 0    9 123 124 135 167 248 278 358 456 678  

8 0    8 123 124 135 167 368 378 458 467  

8 0    7 123 124 135 148 168 467 578  

8 0    7 123 124 148 356 357 467 468  

8 0    8 123 124 135 247 256 368 467 578  

8 0    7 123 124 135 168 278 358 467  

8 0    7 123 124 135 158 267 368 467  

8 0    8 123 124 135 268 358 458 467 478  

8 0    7 123 124 135 248 257 368 678  

8 0    8 123 124 135 238 267 358 468 578  

8 0    8 123 124 135 168 248 467 567 578  

8 0    8 123 124 135 147 167 258 368 468  

8 0    9 123 124 135 238 267 358 468 567 578  

8 0    9 123 124 135 167 237 247 468 568 578  

8 0    8 123 124 135 238 248 267 467 568  

8 0    7 123 124 135 248 257 268 567  

8 0    8 123 124 135 248 257 368 458 678  

8 0    8 123 124 135 267 268 358 478 567  

8 0    8 123 124 135 237 267 457 458 678  

8 0    8 123 124 135 267 358 458 468 678  

8 0    8 123 124 135 167 257 268 348 568  

8 0    7 123 124 135 238 267 468 578  

8 0    8 123 124 135 147 238 358 456 678  

8 0    7 123 124 138 168 356 357 478  

8 0    7 123 124 135 168 458 467 578  

8 0    7 123 124 135 267 358 468 578  

8 0    8 123 124 135 167 248 267 568 578  

8 0    7 123 124 135 167 257 268 348  

8 0    7 123 124 135 248 368 467 578  

8 0    8 123 124 135 268 378 458 467 567  

8 0    7 123 124 135 167 248 267 568  

8 0    7 123 124 135 167 248 456 478  

8 0    8 123 124 138 148 157 268 356 678  

8 0    8 123 124 135 168 258 378 467 567  

8 0    8 123 124 135 167 247 368 456 578  

8 0    8 123 124 135 267 368 458 468 578  

8 0    8 123 124 135 168 258 467 478 567  

8 0    9 123 124 135 158 237 247 367 468 578  

8 0    8 123 124 135 168 267 458 478 567  

8 0    9 123 124 135 147 167 258 368 468 578  

8 0    7 123 124 135 168 178 257 468  

8 0    8 123 124 135 146 157 256 378 468  

8 0    7 123 124 135 178 257 468 568  

8 0    7 123 124 157 168 178 348 356  

8 0    7 123 124 168 278 348 356 357  

8 0    9 123 124 135 178 237 247 357 468 568  

8 0    7 123 124 157 168 348 356 378  

8 0    8 123 124 135 267 458 468 578 678  

8 0    8 123 124 157 168 238 356 478 578  

8 0    7 123 124 157 158 348 356 467  

8 0    8 123 124 135 238 267 358 467 568  

8 0    8 123 124 135 167 237 247 468 568  

8 0    8 123 124 135 167 267 348 368 578  

8 0    7 123 124 158 348 356 357 467  

8 0    8 123 124 135 145 168 267 358 478  

8 0    8 123 124 135 168 237 247 367 458  

8 0    7 123 124 138 268 356 357 478  

8 0    7 123 124 135 257 358 468 678  

8 0    8 123 124 135 167 267 348 568 578  

8 0    8 123 124 135 167 348 467 568 578  

8 0    7 123 124 135 168 278 458 467  

8 0    8 123 124 158 268 348 356 357 678  

8 0    9 123 124 138 148 157 268 356 367 457  

8 0    7 123 124 168 348 356 357 378  

8 0    7 123 124 168 348 356 357 478  

8 0    8 123 124 157 168 348 356 367 457  

8 0    8 123 124 135 238 267 468 567 578  

8 0    7 123 124 168 348 356 357 678  

8 0    7 123 124 135 257 456 458 678  

8 0    8 123 124 135 167 237 247 468 578  

8 0    8 123 124 157 268 348 356 367 457  

8 0    7 123 124 138 356 357 468 578  

8 0    7 123 124 138 356 357 468 678  

8 0    7 123 124 157 168 238 356 478  

8 0    7 123 124 148 158 356 357 678  

8 0    7 123 124 135 168 257 458 678  

8 0    7 123 124 158 348 356 357 678  

8 0    8 123 124 135 158 168 267 478 567  

8 0    7 123 124 148 168 356 357 378  

8 0    7 123 124 135 178 257 468 678  

8 0    8 123 124 148 168 356 357 478 678  

8 0    7 123 124 148 168 356 357 478  

8 0    7 123 124 148 168 356 357 578  

8 0    7 123 124 148 168 356 357 678  

8 0    7 123 124 135 147 158 167 168  

8 0    7 123 124 135 167 267 368 458  

8 0    7 123 124 157 168 267 348 356  

8 0    8 123 124 157 158 267 347 356 678  

8 0    8 123 124 148 258 356 357 467 468  

8 0    9 123 124 135 145 167 256 278 348 578  

8 0    9 123 124 135 167 258 278 368 456 468  

8 0    7 123 124 135 257 458 567 568  

8 0    7 123 124 135 257 458 567 678  

8 0    8 123 124 135 145 167 256 278 348  

8 0    7 123 124 135 257 468 567 568  

8 0    7 123 124 135 257 468 567 678  

8 0    8 123 124 138 148 157 268 356 457  

8 0    7 123 124 135 257 478 567 568  

8 0    7 123 124 135 257 478 567 678  

8 0    8 123 124 138 268 356 357 467 478  

8 0    7 123 124 135 168 257 368 478  

8 0    8 123 124 148 258 356 357 468 678  

8 0    7 123 124 148 258 356 357 678  

8 0    7 123 124 135 257 468 478 568  

8 0    7 123 124 157 167 278 348 356  

8 0    8 123 124 135 167 237 247 478 568  

8 0    7 123 124 157 167 348 356 378  

8 0    8 123 124 135 237 267 358 468 567  

8 0    7 123 124 148 268 356 357 378  

8 0    7 123 124 135 257 378 468 568  

8 0    7 123 124 135 167 168 458 467  

8 0    7 123 124 157 278 348 356 458  

8 0    9 123 124 135 145 167 238 256 358 478  

8 0    7 123 124 148 356 357 468 578  

8 0    7 123 124 148 356 357 468 678  

8 0    7 123 124 157 278 348 356 468  

8 0    10 123 124 135 146 178 237 247 357 467 568  

8 0    8 123 124 157 168 267 347 348 356  

8 0    7 123 124 135 147 456 478 678  

8 0    8 123 124 135 238 257 358 468 678  

8 0    8 123 124 157 168 257 348 356 467  

8 0    8 123 124 135 267 368 458 567 578  

8 0    8 123 124 157 168 267 347 356 478  

8 0    8 123 124 135 158 267 368 478 567  

8 0    7 123 124 135 148 167 568 578  

8 0    7 123 124 135 148 168 578 678  

8 0    7 123 124 135 257 378 468 678  

8 0    8 123 124 135 237 247 258 367 468  

8 0    8 123 124 157 267 347 348 356 578  

8 0    8 123 124 138 258 356 478 567 678  

8 0    8 123 124 135 247 358 467 568 678  

8 0    7 123 124 138 268 356 357 467  

8 0    8 123 124 135 145 167 178 256 348  

8 0    8 123 124 167 267 345 348 568 578  

8 0    8 123 124 148 268 356 357 467 578  

8 0    8 123 124 135 267 358 468 567 578  

8 0    8 123 124 135 257 268 378 468 478  

8 0    7 123 124 157 167 278 347 568  

8 0    7 123 124 167 267 345 348 568  

8 0    8 123 124 135 145 256 257 348 678  

8 0    8 123 124 138 268 356 378 457 478  

8 0    7 123 124 168 348 356 357 467  

8 0    7 123 124 158 268 347 356 457  

8 0    7 123 124 138 268 356 378 457  

8 0    7 123 124 148 157 267 268 356  

8 0    7 123 124 138 268 356 457 478  

8 0    7 123 124 158 347 356 368 457  

8 0    7 123 124 158 178 348 356 567  

8 0    8 123 124 135 148 167 237 478 568  

8 0    8 123 124 135 247 278 368 456 578  

8 0    8 123 124 135 238 257 458 468 678  

8 0    7 123 124 135 168 257 258 678  

8 0    7 123 124 135 148 167 237 568  

8 0    7 123 124 157 238 268 347 356  

8 0    8 123 124 168 278 348 356 457 568  

8 0    8 123 124 168 278 348 356 457 678  

8 0    7 123 124 157 168 258 267 348  

8 0    7 123 124 138 356 358 478 567  

8 0    7 123 124 135 168 257 268 478  

8 0    7 123 124 135 257 368 478 568  

8 0    7 123 124 168 278 348 356 457  

8 0    8 123 124 138 278 356 368 457 468  

8 0    8 123 124 157 158 347 348 356 678  

8 0    8 123 124 156 178 257 348 367 467  

8 0    7 123 124 138 278 356 457 468  

8 0    7 123 124 157 268 347 356 358  

8 0    7 123 124 135 148 168 257 567  

8 0    7 123 124 157 168 248 356 378  

8 0    7 123 124 138 356 378 458 567  

8 0    7 123 124 135 168 257 478 568  

8 0    8 123 124 135 247 378 456 568 678  

8 0    8 123 124 135 168 278 458 467 567  

8 0    7 123 124 148 268 356 357 467  

8 0    8 123 124 135 267 268 358 458 467  

8 0    7 123 124 157 168 257 348 356  

8 0    7 123 124 135 257 368 478 678  

8 0    7 123 124 168 347 356 358 457  

8 0    8 123 124 138 148 258 278 356 567  

8 0    8 123 124 135 267 268 358 467 568  

8 0    7 123 124 168 348 356 378 457  

8 0    7 123 124 168 348 356 457 478  

8 0    7 123 124 135 257 268 378 468  

8 0    8 123 124 135 148 257 368 468 567  

8 0    7 123 124 135 148 257 368 567  

8 0    8 123 124 157 178 267 345 348 568  

8 0    7 123 124 135 148 257 468 567  

8 0    7 123 124 138 356 368 457 678  

8 0    8 123 124 135 257 378 456 478 568  

8 0    7 123 124 135 168 257 478 678  

8 0    8 123 124 138 148 268 347 356 457  

8 0    7 123 124 138 356 378 457 568  

8 0    7 123 124 135 168 458 467 567  

8 0    7 123 124 138 356 378 457 678  

8 0    8 123 124 157 258 348 356 467 478  

8 0    7 123 124 138 356 457 468 578  

8 0    8 123 124 135 167 247 268 357 458  

8 0    7 123 124 138 356 457 468 678  

8 0    7 123 124 157 168 248 356 478  

8 0    8 123 124 138 158 347 356 457 678  

8 0    7 123 124 138 356 478 567 578  

8 0    7 123 124 138 356 457 478 568  

8 0    7 123 124 138 356 457 478 678  

8 0    7 123 124 157 267 278 345 568  

8 0    7 123 124 135 167 247 368 458  

8 0    9 123 124 135 146 256 278 357 468 578  

8 0    8 123 124 135 146 256 278 357 468  

8 0    8 123 124 135 168 267 378 458 567  

8 0    7 123 124 148 347 356 368 457  

8 0    7 123 124 135 158 257 468 567  

8 0    7 123 124 148 158 356 378 567  

8 0    8 123 124 135 258 267 368 478 567  

8 0    8 123 124 158 178 268 347 356 457  

8 0    8 123 124 148 158 356 478 567 578  

8 0    7 123 124 157 257 348 356 468  

8 0    8 123 124 148 258 356 357 467 678  

8 0    8 123 124 158 268 348 356 457 678  

8 0    9 123 124 135 167 237 247 358 457 468  

8 0    7 123 124 148 158 356 478 567  

8 0    8 123 124 135 167 237 247 268 458  

8 0    7 123 124 135 256 257 348 678  

8 0    7 123 124 135 178 267 268 456  

8 0    7 123 124 148 158 356 567 578  

8 0    9 123 124 135 248 267 368 458 567 578  

8 0    8 123 124 135 167 237 268 458 568  

8 0    7 123 124 135 167 237 268 458  

8 0    7 123 124 148 356 478 567 578  

8 0    8 123 124 135 158 267 468 478 567  

8 0    8 123 124 138 258 356 357 467 468  

8 0    7 123 124 135 158 268 378 467  

8 0    7 123 124 148 258 356 357 467  

8 0    7 123 124 158 348 356 457 678  

8 0    7 123 124 135 158 168 378 467  

8 0    8 123 124 138 258 278 356 468 567  

8 0    8 123 124 135 145 248 267 367 568  

8 0    8 123 124 135 167 237 468 478 568  

8 0    8 123 124 135 168 267 348 567 578  

8 0    7 123 124 135 167 237 468 568  

8 0    7 123 124 135 167 237 468 578  

8 0    7 123 124 135 168 267 358 467  

8 0    8 123 124 138 148 258 356 457 678  

8 0    7 123 124 157 348 356 378 467  

8 0    8 123 124 138 258 356 468 478 567  

8 0    8 123 124 135 167 237 247 358 468  

8 0    7 123 124 138 258 356 357 467  

8 0    9 123 124 138 148 268 356 378 457 478  

8 0    8 123 124 158 178 268 348 356 567  

8 0    8 123 124 135 257 378 458 468 678  

8 0    8 123 124 148 258 356 378 468 567  

8 0    8 123 124 138 148 268 356 457 578  

8 0    9 123 124 135 147 236 367 456 458 678  

8 0    9 123 124 135 148 167 237 247 478 568  

8 0    7 123 124 135 168 257 278 368  

8 0    8 123 124 148 258 356 378 478 567  

8 0    8 123 124 135 167 237 248 458 568  

8 0    7 123 124 148 258 356 378 567  

8 0    8 123 124 148 268 356 357 378 467  

8 0    8 123 124 135 148 167 237 247 568  

8 0    8 123 124 148 258 356 478 567 678  

8 0    8 123 124 135 168 258 267 378 467  

8 0    7 123 124 148 258 356 478 567  

8 0    8 123 124 135 238 267 458 467 568  

8 0    8 123 124 135 167 247 357 468 578  

8 0    7 123 124 138 158 356 457 678  

8 0    7 123 124 135 238 267 467 568  

8 0    7 123 124 138 168 278 356 457  

8 0    7 123 124 135 158 167 247 368  

8 0    7 123 124 138 168 356 378 457  

8 0    7 123 124 148 356 378 458 567  

8 0    8 123 124 148 268 356 357 458 467  

8 0    7 123 124 157 238 356 378 468  

8 0    7 123 124 138 168 356 457 578  

8 0    7 123 124 138 168 356 457 678  

8 0    7 123 124 138 178 268 356 457  

8 0    8 123 124 135 145 167 256 368 478  

8 0    8 123 124 138 178 356 368 457 678  

8 0    7 123 124 138 178 356 368 457  

8 0    7 123 124 138 178 356 457 468  

8 0    7 123 124 138 178 356 457 568  

8 0    7 123 124 138 178 356 457 678  

8 0    9 123 124 135 267 358 368 458 467 468  

8 0    8 123 124 138 258 356 457 468 678  

8 0    8 123 124 138 258 356 457 478 678  

8 0    7 123 124 138 258 356 457 678  

8 0    8 123 124 135 267 358 368 458 467  

8 0    7 123 124 157 158 348 356 678  

8 0    8 123 124 135 158 167 247 468 578  

8 0    7 123 124 135 158 167 247 468  

8 0    9 123 124 135 167 237 247 358 458 468  

8 0    7 123 124 135 168 257 278 468  

8 0    7 123 124 135 248 257 468 678  

8 0    7 123 124 135 167 257 348 568  

8 0    7 123 124 135 168 257 348 678  

8 0    9 123 124 135 238 248 368 467 468 567  

8 0    8 123 124 135 267 268 378 458 567  

8 0    8 123 124 135 168 267 358 478 567  

8 0    8 123 124 135 248 267 358 467 568  

8 0    9 123 124 135 145 167 256 258 347 678  

8 0    7 123 124 135 158 268 467 578  

8 0    8 123 124 135 267 368 378 458 467  

8 0    8 123 124 135 268 378 458 467 568  

8 0    8 123 124 135 267 368 458 467 468  

8 0    8 123 124 135 267 368 458 467 578  

8 0    7 123 124 135 267 368 458 467  

8 0    7 123 124 135 348 368 467 578  

8 0    8 123 124 135 248 368 458 467 567  

8 0    7 123 124 135 167 247 268 458  

8 0    8 123 124 135 147 358 367 456 678  

8 0    7 123 124 138 258 356 478 678  

8 0    7 123 124 135 268 378 458 467  

8 0    8 123 124 135 248 368 467 468 567  

8 0    7 123 124 135 147 248 456 678  



==> anc/F_3edges__n7_labeled.txt <==
6 5    6 123 124 125 126 345 346  
6 5    6 123 124 125 126 345 356  
6 5    6 123 124 125 126 345 456  
6 5    5 123 124 125 126 345  
6 5    7 123 124 125 136 146 156 345  
6 5    7 123 124 125 236 246 256 345  
6 5    6 123 124 125 136 146 345  
6 5    6 123 124 125 136 156 345  
6 5    6 123 124 125 146 156 345  
6 5    6 123 124 125 236 246 345  
6 5    6 123 124 125 236 256 345  
6 5    6 123 124 125 246 256 345  
6 5    5 123 124 125 136 345  
6 5    5 123 124 125 146 345  
6 5    5 123 124 125 156 345  
6 5    5 123 124 125 236 345  
6 5    5 123 124 125 246 345  
6 5    5 123 124 125 256 345  
6 5    5 123 124 125 345 346  
6 5    5 123 124 125 345 356  
6 5    5 123 124 125 345 456  
6 5    4 123 124 125 345  

6 5    6 123 124 125 126 346 356  
6 5    6 123 124 125 126 346 456  
6 5    6 123 124 125 126 356 456  
6 5    5 123 124 125 126 346  
6 5    5 123 124 125 126 356  
6 5    5 123 124 125 126 456  
6 5    4 123 124 125 136  
6 5    4 123 124 125 146  
6 5    4 123 124 125 156  
6 5    4 123 124 125 236  
6 5    4 123 124 125 246  
6 5    4 123 124 125 256  
6 5    5 123 124 125 346 356  
6 5    5 123 124 125 346 456  
6 5    5 123 124 125 356 456  
6 5    6 123 124 125 136 146 156  
6 5    6 123 124 125 236 246 256  
6 5    4 123 124 125 346  
6 5    4 123 124 125 356  
6 5    4 123 124 125 456  
6 5    3 123 124 125  
6 5    4 123 124 125 126  
6 5    5 123 124 125 136 146  
6 5    5 123 124 125 136 156  
6 5    5 123 124 125 146 156  
6 5    5 123 124 125 236 246  
6 5    5 123 124 125 236 256  
6 5    5 123 124 125 246 256  

6 5    6 123 124 156 256 356 456  
6 5    5 123 124 126 156 346  
6 5    5 123 124 126 256 346  
6 5    5 123 124 126 346 356  
6 5    5 123 124 126 346 456  
6 5    5 123 124 156 256 356  
6 5    5 123 124 156 256 456  
6 5    4 123 124 126 346  
6 5    4 123 124 126 156  
6 5    4 123 124 126 256  
6 5    5 123 124 126 356 456  
6 5    5 123 124 156 356 456  
6 5    5 123 124 256 356 456  
6 5    4 123 124 126 356  
6 5    4 123 124 126 456  
6 5    3 123 124 126  
6 5    5 123 124 136 146 156  
6 5    5 123 124 236 246 256  
6 5    5 123 124 136 356 456  
6 5    5 123 124 146 356 456  
6 5    5 123 124 236 356 456  
6 5    5 123 124 246 356 456  
6 5    6 123 124 136 146 356 456  
6 5    6 123 124 236 246 356 456  
6 5    4 123 124 136 356  
6 5    4 123 124 146 456  
6 5    4 123 124 236 356  
6 5    4 123 124 246 456  
6 5    4 123 124 136 256  
6 5    4 123 124 146 256  
6 5    4 123 124 156 236  
6 5    4 123 124 156 246  
6 5    5 123 124 136 146 356  
6 5    5 123 124 136 146 456  
6 5    5 123 124 236 246 356  
6 5    5 123 124 236 246 456  
6 5    4 123 124 136 156  
6 5    4 123 124 146 156  
6 5    4 123 124 236 256  
6 5    4 123 124 246 256  
6 5    4 123 124 136 456  
6 5    4 123 124 146 356  
6 5    4 123 124 236 456  
6 5    4 123 124 246 356  
6 5    3 123 124 136  
6 5    3 123 124 146  
6 5    3 123 124 236  
6 5    3 123 124 246  
6 5    5 123 124 136 146 256  
6 5    5 123 124 156 236 246  
6 5    4 123 124 136 146  
6 5    4 123 124 236 246  
6 5    3 123 124 346  
6 5    3 123 124 156  
6 5    3 123 124 256  
6 5    4 123 124 356 456  
6 5    3 123 124 356  
6 5    3 123 124 456  
6 5    2 123 124  
6 5    4 123 124 156 346  
6 5    4 123 124 256 346  
6 5    4 123 124 156 256  
6 5    4 123 124 346 356  
6 5    4 123 124 346 456  
6 5    4 123 124 156 356  
6 5    4 123 124 156 456  
6 5    4 123 124 256 356  
6 5    4 123 124 256 456  

6 5    5 123 146 246 346 456  
6 5    5 123 156 256 356 456  
6 5    7 123 146 156 246 256 346 356  
6 5    6 123 146 156 246 256 346  
6 5    6 123 146 156 246 256 356  
6 5    6 123 146 156 246 346 356  
6 5    6 123 146 156 256 346 356  
6 5    6 123 146 246 256 346 356  
6 5    6 123 156 246 256 346 356  
6 5    5 123 146 156 246 346  
6 5    5 123 146 156 256 356  
6 5    5 123 146 246 256 346  
6 5    5 123 156 246 256 356  
6 5    5 123 146 246 346 356  
6 5    5 123 156 256 346 356  
6 5    4 123 146 246 346  
6 5    4 123 156 256 356  
6 5    4 123 126 146 156  
6 5    4 123 136 146 156  
6 5    4 123 126 246 256  
6 5    4 123 136 346 356  
6 5    4 123 236 246 256  
6 5    4 123 236 346 356  
6 5    4 123 146 246 456  
6 5    4 123 156 256 456  
6 5    4 123 146 346 456  
6 5    4 123 156 356 456  
6 5    4 123 246 346 456  
6 5    4 123 256 356 456  
6 5    4 123 126 146 256  
6 5    4 123 126 156 246  
6 5    4 123 136 146 356  
6 5    4 123 136 156 346  
6 5    4 123 236 246 356  
6 5    4 123 236 256 346  
6 5    5 123 146 156 246 356  
6 5    5 123 146 156 256 346  
6 5    5 123 146 246 256 356  
6 5    5 123 156 246 256 346  
6 5    5 123 146 256 346 356  
6 5    5 123 156 246 346 356  
6 5    4 123 126 146 456  
6 5    4 123 126 156 456  
6 5    4 123 136 146 456  
6 5    4 123 136 156 456  
6 5    4 123 126 246 456  
6 5    4 123 126 256 456  
6 5    4 123 136 346 456  
6 5    4 123 136 356 456  
6 5    4 123 236 246 456  
6 5    4 123 236 256 456  
6 5    4 123 236 346 456  
6 5    4 123 236 356 456  
6 5    4 123 126 146 356  
6 5    4 123 126 156 346  
6 5    4 123 136 146 256  
6 5    4 123 136 156 246  
6 5    4 123 146 156 246  
6 5    4 123 146 156 256  
6 5    4 123 146 156 346  
6 5    4 123 146 156 356  
6 5    4 123 126 246 356  
6 5    4 123 126 256 346  
6 5    4 123 136 256 346  
6 5    4 123 136 246 356  
6 5    4 123 156 236 246  
6 5    4 123 146 236 256  
6 5    4 123 146 246 256  
6 5    4 123 156 246 256  
6 5    4 123 156 236 346  
6 5    4 123 146 236 356  
6 5    4 123 146 346 356  
6 5    4 123 156 346 356  
6 5    4 123 246 256 346  
6 5    4 123 246 256 356  
6 5    4 123 246 346 356  
6 5    4 123 256 346 356  
6 5    5 123 126 146 256 456  
6 5    5 123 126 156 246 456  
6 5    5 123 136 146 356 456  
6 5    5 123 136 156 346 456  
6 5    5 123 236 246 356 456  
6 5    5 123 236 256 346 456  
6 5    4 123 146 256 456  
6 5    4 123 156 246 456  
6 5    4 123 146 356 456  
6 5    4 123 156 346 456  
6 5    4 123 246 356 456  
6 5    4 123 256 346 456  
6 5    3 123 126 146  
6 5    3 123 126 156  
6 5    3 123 136 146  
6 5    3 123 136 156  
6 5    3 123 126 246  
6 5    3 123 126 256  
6 5    3 123 136 346  
6 5    3 123 136 356  
6 5    3 123 236 246  
6 5    3 123 236 256  
6 5    3 123 236 346  
6 5    3 123 236 356  
6 5    5 123 146 156 246 256  
6 5    5 123 146 156 346 356  
6 5    5 123 246 256 346 356  
6 5    3 123 126 346  
6 5    3 123 126 356  
6 5    3 123 136 246  
6 5    3 123 136 256  
6 5    3 123 146 236  
6 5    3 123 156 236  
6 5    3 123 146 246  
6 5    3 123 156 256  
6 5    3 123 146 346  
6 5    3 123 156 356  
6 5    3 123 246 346  
6 5    3 123 256 356  
6 5    3 123 146 156  
6 5    3 123 246 256  
6 5    3 123 346 356  
6 5    1 123  
6 5    3 123 126 456  
6 5    3 123 136 456  
6 5    3 123 146 456  
6 5    3 123 156 456  
6 5    3 123 236 456  
6 5    3 123 246 456  
6 5    3 123 256 456  
6 5    3 123 346 456  
6 5    3 123 356 456  
6 5    2 123 126  
6 5    2 123 136  
6 5    2 123 236  
6 5    2 123 456  
6 5    4 123 146 246 356  
6 5    4 123 156 256 346  
6 5    4 123 146 256 346  
6 5    4 123 156 246 356  
6 5    4 123 156 246 346  
6 5    4 123 146 256 356  
6 5    4 123 126 346 356  
6 5    4 123 136 246 256  
6 5    4 123 146 156 236  
6 5    4 123 126 346 456  
6 5    4 123 126 356 456  
6 5    4 123 136 246 456  
6 5    4 123 136 256 456  
6 5    4 123 146 236 456  
6 5    4 123 156 236 456  
6 5    3 123 146 256  
6 5    3 123 156 246  
6 5    3 123 146 356  
6 5    3 123 156 346  
6 5    3 123 246 356  
6 5    3 123 256 346  
6 5    2 123 146  
6 5    2 123 156  
6 5    2 123 246  
6 5    2 123 256  
6 5    2 123 346  
6 5    2 123 356  

6 5    7 123 124 126 135 145 156 346  
6 5    7 123 124 135 136 145 146 256  
6 5    6 123 124 126 135 145 346  
6 5    6 123 124 135 136 145 256  
6 5    6 123 124 135 145 146 256  
6 5    6 123 124 135 145 156 346  
6 5    6 123 124 126 135 145 156  
6 5    6 123 124 135 136 145 146  
6 5    5 123 124 126 135 145  
6 5    5 123 124 135 136 145  
6 5    5 123 124 135 145 146  
6 5    5 123 124 135 145 156  
6 5    6 123 124 135 145 236 246  
6 5    6 123 124 135 145 236 356  
6 5    6 123 124 135 145 246 456  
6 5    6 123 124 135 145 356 456  
6 5    8 123 124 135 145 236 246 356 456  
6 5    6 123 124 135 145 236 456  
6 5    6 123 124 135 145 246 356  
6 5    7 123 124 135 145 236 246 356  
6 5    7 123 124 135 145 236 246 456  
6 5    7 123 124 135 145 236 356 456  
6 5    7 123 124 135 145 246 356 456  
6 5    5 123 124 135 145 236  
6 5    5 123 124 135 145 246  
6 5    5 123 124 135 145 356  
6 5    5 123 124 135 145 456  
6 5    5 123 124 135 145 256  
6 5    5 123 124 135 145 346  
6 5    4 123 124 135 145  

6 5    6 123 124 126 135 156 346  
6 5    6 123 124 135 136 146 256  
6 5    5 123 124 126 135 346  
6 5    5 123 124 135 136 256  
6 5    4 123 124 126 135  
6 5    4 123 124 135 136  
6 5    5 123 124 126 135 156  
6 5    5 123 124 135 136 146  
6 5    6 123 124 135 246 356 456  
6 5    5 123 124 135 246 356  
6 5    5 123 124 135 246 456  
6 5    5 123 124 135 356 456  
6 5    6 123 124 135 236 246 356  
6 5    4 123 124 135 236  
6 5    5 123 124 135 146 256  
6 5    5 123 124 135 156 346  
6 5    6 123 124 135 236 246 456  
6 5    6 123 124 135 236 356 456  
6 5    4 123 124 135 246  
6 5    4 123 124 135 356  
6 5    7 123 124 135 236 246 356 456  
6 5    4 123 124 135 256  
6 5    4 123 124 135 346  
6 5    5 123 124 135 236 246  
6 5    5 123 124 135 236 356  
6 5    4 123 124 135 146  
6 5    4 123 124 135 156  
6 5    4 123 124 135 456  
6 5    3 123 124 135  
6 5    5 123 124 135 236 456  

6 5    6 123 124 136 146 156 345  
6 5    6 123 124 236 246 256 345  
6 5    5 123 124 126 345 346  
6 5    5 123 124 126 345 356  
6 5    5 123 124 126 345 456  
6 5    4 123 124 126 345  
6 5    5 123 124 136 156 345  
6 5    5 123 124 146 156 345  
6 5    5 123 124 236 256 345  
6 5    5 123 124 246 256 345  
6 5    4 123 124 136 345  
6 5    4 123 124 146 345  
6 5    4 123 124 236 345  
6 5    4 123 124 246 345  
6 5    5 123 124 136 146 345  
6 5    5 123 124 236 246 345  
6 5    3 123 124 345  
6 5    4 123 124 156 345  
6 5    4 123 124 256 345  
6 5    4 123 124 345 346  
6 5    4 123 124 345 356  
6 5    4 123 124 345 456  

6 5    5 123 126 145 246 256  
6 5    5 123 145 146 246 346  
6 5    5 123 145 156 256 356  
6 5    5 123 136 145 346 356  
6 5    5 123 145 236 246 456  
6 5    5 123 145 236 256 456  
6 5    5 123 145 236 346 456  
6 5    5 123 145 236 356 456  
6 5    5 123 126 145 146 356  
6 5    5 123 126 145 156 346  
6 5    5 123 136 145 146 256  
6 5    5 123 136 145 156 246  
6 5    6 123 145 236 246 356 456  
6 5    6 123 145 236 256 346 456  
6 5    4 123 126 145 246  
6 5    4 123 126 145 256  
6 5    4 123 136 145 346  
6 5    4 123 136 145 356  
6 5    4 123 145 146 246  
6 5    4 123 145 156 256  
6 5    4 123 145 146 346  
6 5    4 123 145 156 356  
6 5    4 123 126 145 146  
6 5    4 123 126 145 156  
6 5    4 123 136 145 146  
6 5    4 123 136 145 156  
6 5    4 123 145 236 246  
6 5    4 123 145 236 256  
6 5    4 123 145 236 346  
6 5    4 123 145 236 356  
6 5    4 123 145 246 456  
6 5    4 123 145 256 456  
6 5    4 123 145 346 456  
6 5    4 123 145 356 456  
6 5    5 123 145 236 246 356  
6 5    5 123 145 236 256 346  
6 5    5 123 145 246 356 456  
6 5    5 123 145 256 346 456  
6 5    3 123 126 145  
6 5    3 123 136 145  
6 5    3 123 145 146  
6 5    3 123 145 156  
6 5    4 123 145 236 456  
6 5    3 123 145 236  
6 5    3 123 145 456  
6 5    4 123 145 246 356  
6 5    4 123 145 256 346  
6 5    4 123 126 145 346  
6 5    4 123 126 145 356  
6 5    4 123 136 145 246  
6 5    4 123 136 145 256  
6 5    4 123 145 146 256  
6 5    4 123 145 156 246  
6 5    4 123 145 146 356  
6 5    4 123 145 156 346  
6 5    4 123 145 246 256  
6 5    4 123 145 246 346  
6 5    4 123 145 256 356  
6 5    4 123 145 346 356  
6 5    4 123 145 146 236  
6 5    4 123 145 156 236  
6 5    4 123 126 145 456  
6 5    4 123 136 145 456  
6 5    3 123 145 256  
6 5    3 123 145 246  
6 5    3 123 145 356  
6 5    3 123 145 346  
6 5    2 123 145  

6 5    4 126 136 146 256  
6 5    4 126 136 156 246  
6 5    4 126 146 156 236  
6 5    4 126 136 146 356  
6 5    4 126 136 156 346  
6 5    4 126 136 146 456  
6 5    4 126 136 156 456  
6 5    4 126 146 156 346  
6 5    4 126 146 156 356  
6 5    4 136 146 156 236  
6 5    4 136 146 156 246  
6 5    4 136 146 156 256  
6 5    4 126 156 236 246  
6 5    4 126 146 236 256  
6 5    4 126 136 246 256  
6 5    4 136 156 236 346  
6 5    4 136 146 236 356  
6 5    4 146 156 246 346  
6 5    4 146 156 256 356  
6 5    4 136 146 246 456  
6 5    4 136 156 256 456  
6 5    4 126 136 346 356  
6 5    4 126 146 346 456  
6 5    4 126 156 356 456  
6 5    4 126 236 246 356  
6 5    4 126 236 256 346  
6 5    4 126 236 246 456  
6 5    4 126 236 256 456  
6 5    4 126 246 256 346  
6 5    4 126 246 256 356  
6 5    4 136 236 256 346  
6 5    4 136 236 246 356  
6 5    4 146 246 256 346  
6 5    4 156 246 256 356  
6 5    4 146 236 246 456  
6 5    4 156 236 256 456  
6 5    4 136 236 346 456  
6 5    4 136 236 356 456  
6 5    4 146 246 346 356  
6 5    4 156 256 346 356  
6 5    4 146 246 356 456  
6 5    4 156 256 346 456  
6 5    4 136 246 346 356  
6 5    4 136 256 346 356  
6 5    4 146 236 346 456  
6 5    4 156 236 356 456  
6 5    4 146 256 346 456  
6 5    4 156 246 356 456  
6 5    4 136 236 246 256  
6 5    4 146 236 246 256  
6 5    4 156 236 246 256  
6 5    4 126 236 346 356  
6 5    4 126 246 346 456  
6 5    4 126 256 356 456  
6 5    4 146 236 346 356  
6 5    4 156 236 346 356  
6 5    4 136 246 346 456  
6 5    4 136 256 356 456  
6 5    4 156 246 346 456  
6 5    4 146 256 356 456  
6 5    6 126 136 146 256 356 456  
6 5    6 126 136 156 246 346 456  
6 5    6 126 146 156 236 346 356  
6 5    6 136 146 156 236 246 256  
6 5    6 126 156 236 246 356 456  
6 5    6 126 146 236 256 346 456  
6 5    6 126 136 246 256 346 356  
6 5    6 136 156 236 256 346 456  
6 5    6 136 146 236 246 356 456  
6 5    6 146 156 246 256 346 356  
6 5    3 126 136 146  
6 5    3 126 136 156  
6 5    3 126 146 156  
6 5    3 136 146 156  
6 5    3 126 236 246  
6 5    3 126 236 256  
6 5    3 126 246 256  
6 5    3 136 236 346  
6 5    3 136 236 356  
6 5    3 146 246 346  
6 5    3 156 256 356  
6 5    3 146 246 456  
6 5    3 156 256 456  
6 5    3 136 346 356  
6 5    3 146 346 456  
6 5    3 156 356 456  
6 5    3 236 246 256  
6 5    3 236 346 356  
6 5    3 246 346 456  
6 5    3 256 356 456  
6 5    4 126 136 146 156  
6 5    4 126 236 246 256  
6 5    4 136 236 346 356  
6 5    4 146 246 346 456  
6 5    4 156 256 356 456  
6 5    5 126 136 146 256 356  
6 5    5 126 136 156 246 346  
6 5    5 126 136 146 256 456  
6 5    5 126 136 156 246 456  
6 5    5 126 146 156 236 346  
6 5    5 126 146 156 236 356  
6 5    5 126 136 146 356 456  
6 5    5 126 136 156 346 456  
6 5    5 126 146 156 346 356  
6 5    5 136 146 156 236 246  
6 5    5 136 146 156 236 256  
6 5    5 136 146 156 246 256  
6 5    5 126 156 236 246 356  
6 5    5 126 146 236 256 346  
6 5    5 126 156 236 246 456  
6 5    5 126 146 236 256 456  
6 5    5 126 136 246 256 346  
6 5    5 126 136 246 256 356  
6 5    5 136 156 236 256 346  
6 5    5 136 146 236 246 356  
6 5    5 146 156 246 256 346  
6 5    5 146 156 246 256 356  
6 5    5 136 146 236 246 456  
6 5    5 136 156 236 256 456  
6 5    5 136 156 236 346 456  
6 5    5 136 146 236 356 456  
6 5    5 146 156 246 346 356  
6 5    5 146 156 256 346 356  
6 5    5 136 146 246 356 456  
6 5    5 136 156 256 346 456  
6 5    5 126 136 246 346 356  
6 5    5 126 136 256 346 356  
6 5    5 126 146 236 346 456  
6 5    5 126 156 236 356 456  
6 5    5 126 146 256 346 456  
6 5    5 126 156 246 356 456  
6 5    5 126 236 246 356 456  
6 5    5 126 236 256 346 456  
6 5    5 126 246 256 346 356  
6 5    5 136 236 256 346 456  
6 5    5 136 236 246 356 456  
6 5    5 146 246 256 346 356  
6 5    5 156 246 256 346 356  
6 5    5 146 236 246 356 456  
6 5    5 156 236 256 346 456  
6 5    5 136 246 256 346 356  
6 5    5 146 236 256 346 456  
6 5    5 156 236 246 356 456  
6 5    5 136 146 236 246 256  
6 5    5 136 156 236 246 256  
6 5    5 146 156 236 246 256  
6 5    5 126 146 236 346 356  
6 5    5 126 156 236 346 356  
6 5    5 126 136 246 346 456  
6 5    5 126 136 256 356 456  
6 5    5 126 156 246 346 456  
6 5    5 126 146 256 356 456  
6 5    5 146 156 236 346 356  
6 5    5 136 156 246 346 456  
6 5    5 136 146 256 356 456  
6 5    4 126 136 246 356  
6 5    4 126 136 256 346  
6 5    4 126 146 236 456  
6 5    4 126 156 236 456  
6 5    4 126 146 256 346  
6 5    4 126 156 246 356  
6 5    4 136 146 236 456  
6 5    4 136 156 236 456  
6 5    4 136 146 246 356  
6 5    4 136 156 256 346  
6 5    4 146 156 246 356  
6 5    4 146 156 256 346  
6 5    4 126 146 236 356  
6 5    4 126 156 236 346  
6 5    4 126 136 246 456  
6 5    4 126 136 256 456  
6 5    4 126 156 246 346  
6 5    4 126 146 256 356  
6 5    4 136 146 236 256  
6 5    4 136 156 236 246  
6 5    4 136 146 246 256  
6 5    4 136 156 246 256  
6 5    4 146 156 236 246  
6 5    4 146 156 236 256  
6 5    4 126 136 346 456  
6 5    4 126 136 356 456  
6 5    4 126 146 346 356  
6 5    4 126 156 346 356  
6 5    4 126 146 356 456  
6 5    4 126 156 346 456  
6 5    4 136 156 246 346  
6 5    4 136 146 256 356  
6 5    4 146 156 236 346  
6 5    4 146 156 236 356  
6 5    4 136 146 256 456  
6 5    4 136 156 246 456  
6 5    4 136 236 246 456  
6 5    4 136 236 256 456  
6 5    4 146 236 246 356  
6 5    4 156 236 256 346  
6 5    4 146 246 256 356  
6 5    4 156 246 256 346  
6 5    4 126 236 346 456  
6 5    4 126 236 356 456  
6 5    4 126 246 346 356  
6 5    4 126 256 346 356  
6 5    4 126 246 356 456  
6 5    4 126 256 346 456  
6 5    4 146 236 256 346  
6 5    4 156 236 246 356  
6 5    4 136 246 256 346  
6 5    4 136 246 256 356  
6 5    4 156 236 246 456  
6 5    4 146 236 256 456  
6 5    4 146 256 346 356  
6 5    4 156 246 346 356  
6 5    4 136 256 346 456  
6 5    4 136 246 356 456  
6 5    4 156 236 346 456  
6 5    4 146 236 356 456  
6 5    3 126 136 246  
6 5    3 126 136 256  
6 5    3 126 146 236  
6 5    3 126 156 236  
6 5    3 126 146 256  
6 5    3 126 156 246  
6 5    3 126 136 346  
6 5    3 126 136 356  
6 5    3 126 146 346  
6 5    3 126 156 356  
6 5    3 126 146 456  
6 5    3 126 156 456  
6 5    3 136 146 236  
6 5    3 136 156 236  
6 5    3 136 146 246  
6 5    3 136 156 256  
6 5    3 146 156 246  
6 5    3 146 156 256  
6 5    3 136 146 356  
6 5    3 136 156 346  
6 5    3 136 146 456  
6 5    3 136 156 456  
6 5    3 146 156 346  
6 5    3 146 156 356  
6 5    3 126 236 346  
6 5    3 126 236 356  
6 5    3 126 246 346  
6 5    3 126 256 356  
6 5    3 126 246 456  
6 5    3 126 256 456  
6 5    3 136 236 246  
6 5    3 136 236 256  
6 5    3 146 236 246  
6 5    3 156 236 256  
6 5    3 146 246 256  
6 5    3 156 246 256  
6 5    3 136 246 346  
6 5    3 136 256 356  
6 5    3 146 236 346  
6 5    3 156 236 356  
6 5    3 146 256 456  
6 5    3 156 246 456  
6 5    3 136 346 456  
6 5    3 136 356 456  
6 5    3 146 346 356  
6 5    3 156 346 356  
6 5    3 146 356 456  
6 5    3 156 346 456  
6 5    3 236 246 356  
6 5    3 236 256 346  
6 5    3 236 246 456  
6 5    3 236 256 456  
6 5    3 246 256 346  
6 5    3 246 256 356  
6 5    3 236 346 456  
6 5    3 236 356 456  
6 5    3 246 346 356  
6 5    3 256 346 356  
6 5    3 246 356 456  
6 5    3 256 346 456  
6 5    4 126 136 246 346  
6 5    4 126 136 256 356  
6 5    4 126 146 236 346  
6 5    4 126 156 236 356  
6 5    4 126 146 256 456  
6 5    4 126 156 246 456  
6 5    4 136 146 236 246  
6 5    4 136 156 236 256  
6 5    4 146 156 246 256  
6 5    4 136 146 356 456  
6 5    4 136 156 346 456  
6 5    4 146 156 346 356  
6 5    4 236 246 356 456  
6 5    4 236 256 346 456  
6 5    4 246 256 346 356  
6 5    3 126 136 456  
6 5    3 126 146 356  
6 5    3 126 156 346  
6 5    3 136 146 256  
6 5    3 136 156 246  
6 5    3 146 156 236  
6 5    3 126 236 456  
6 5    3 126 246 356  
6 5    3 126 256 346  
6 5    3 136 236 456  
6 5    3 146 246 356  
6 5    3 156 256 346  
6 5    3 136 256 346  
6 5    3 136 246 356  
6 5    3 146 256 346  
6 5    3 156 246 356  
6 5    3 146 236 456  
6 5    3 156 236 456  
6 5    3 156 236 246  
6 5    3 146 236 256  
6 5    3 136 246 256  
6 5    3 156 236 346  
6 5    3 146 236 356  
6 5    3 156 246 346  
6 5    3 146 256 356  
6 5    3 136 246 456  
6 5    3 136 256 456  
6 5    3 126 346 356  
6 5    3 126 346 456  
6 5    3 126 356 456  
6 5    1 126  
6 5    1 136  
6 5    1 146  
6 5    1 156  
6 5    1 236  
6 5    1 246  
6 5    1 256  
6 5    1 346  
6 5    1 356  
6 5    1 456  
6 5    2 126 136  
6 5    2 126 146  
6 5    2 126 156  
6 5    2 136 146  
6 5    2 136 156  
6 5    2 146 156  
6 5    2 126 236  
6 5    2 126 246  
6 5    2 126 256  
6 5    2 136 236  
6 5    2 146 246  
6 5    2 156 256  
6 5    2 136 346  
6 5    2 136 356  
6 5    2 146 346  
6 5    2 156 356  
6 5    2 146 456  
6 5    2 156 456  
6 5    2 236 246  
6 5    2 236 256  
6 5    2 246 256  
6 5    2 236 346  
6 5    2 236 356  
6 5    2 246 346  
6 5    2 256 356  
6 5    2 246 456  
6 5    2 256 456  
6 5    2 346 356  
6 5    2 346 456  
6 5    2 356 456  
6 5    2 126 356  
6 5    2 126 346  
6 5    2 126 456  
6 5    2 136 256  
6 5    2 136 246  
6 5    2 146 256  
6 5    2 156 246  
6 5    2 146 236  
6 5    2 156 236  
6 5    2 136 456  
6 5    2 146 356  
6 5    2 156 346  
6 5    2 236 456  
6 5    2 246 356  
6 5    2 256 346  
6 5    0  

5 3    4 123 124 125 345  
5 3    4 123 134 135 245  
5 3    4 123 145 234 235  
5 3    4 123 145 245 345  
5 3    3 123 124 125  
5 3    3 123 134 135  
5 3    3 123 234 235  
5 3    4 123 124 135 145  
5 3    4 123 124 235 245  
5 3    4 123 134 235 345  
5 3    3 123 124 135  
5 3    3 123 124 145  
5 3    3 123 134 145  
5 3    3 123 124 235  
5 3    3 123 124 245  
5 3    3 123 134 235  
5 3    3 123 134 345  
5 3    3 123 234 245  
5 3    3 123 234 345  
5 3    3 123 124 345  
5 3    3 123 134 245  
5 3    3 123 145 234  
5 3    3 123 145 245  
5 3    3 123 145 345  
5 3    3 123 245 345  
5 3    2 123 124  
5 3    2 123 134  
5 3    2 123 234  
5 3    1 123  
5 3    2 123 145  
5 3    2 123 245  
5 3    2 123 345  

5 3    4 124 134 145 235  
5 3    4 124 135 234 245  
5 3    4 125 134 234 345  
5 3    3 124 134 145  
5 3    3 124 234 245  
5 3    3 134 234 345  
5 3    3 145 245 345  
5 3    4 124 125 134 135  
5 3    4 124 125 234 235  
5 3    4 124 134 245 345  
5 3    4 124 145 234 345  
5 3    4 134 135 234 235  
5 3    4 134 145 234 245  
5 3    3 124 125 134  
5 3    3 124 134 135  
5 3    3 124 135 145  
5 3    3 124 125 234  
5 3    3 124 134 245  
5 3    3 124 145 234  
5 3    3 124 134 345  
5 3    3 124 145 345  
5 3    3 134 135 234  
5 3    3 134 145 234  
5 3    3 134 145 245  
5 3    3 124 234 235  
5 3    3 124 235 245  
5 3    3 124 234 345  
5 3    3 124 245 345  
5 3    3 134 234 235  
5 3    3 134 234 245  
5 3    3 145 234 245  
5 3    3 134 235 345  
5 3    3 134 245 345  
5 3    3 145 234 345  
5 3    3 124 125 345  
5 3    3 124 134 235  
5 3    3 124 145 235  
5 3    3 134 135 245  
5 3    3 134 145 235  
5 3    3 124 135 234  
5 3    3 124 135 245  
5 3    3 125 134 234  
5 3    3 125 134 345  
5 3    3 145 234 235  
5 3    3 135 234 245  
5 3    3 125 234 345  
5 3    2 124 125  
5 3    2 124 134  
5 3    2 124 145  
5 3    2 134 135  
5 3    2 134 145  
5 3    2 124 234  
5 3    2 124 245  
5 3    2 134 234  
5 3    2 145 245  
5 3    2 134 345  
5 3    2 145 345  
5 3    2 234 235  
5 3    2 234 245  
5 3    2 234 345  
5 3    2 245 345  
5 3    1 124  
5 3    1 134  
5 3    1 145  
5 3    1 234  
5 3    1 245  
5 3    1 345  
5 3    2 124 135  
5 3    2 124 235  
5 3    2 124 345  
5 3    2 134 235  
5 3    2 134 245  
5 3    2 145 234  
5 3    0  

4 1    2 123 124  
4 1    2 123 234  
4 1    1 123  
4 1    1 234  
4 1    0  


==> anc/F_3edges__n7_unlabeled.txt <==
0 0    0  
1 0    0  
2 0    0  
3 0    1 123  
3 0    0  
4 0    2 123 124  
4 0    1 123  
4 0    0  
5 0    4 123 124 125 345  
5 0    3 123 124 125  
5 0    4 123 124 135 145  
5 0    3 123 124 135  
5 0    3 123 124 345  
5 0    2 123 124  
5 0    1 123  
5 0    2 123 145  
5 0    0  
6 0    6 123 124 125 126 345 346  
6 0    5 123 124 125 126 345  
6 0    7 123 124 125 136 146 156 345  
6 0    6 123 124 125 136 146 345  
6 0    5 123 124 125 136 345  
6 0    5 123 124 125 345 346  
6 0    4 123 124 125 345  
6 0    4 123 124 125 136  
6 0    5 123 124 125 346 356  
6 0    6 123 124 125 136 146 156  
6 0    4 123 124 125 346  
6 0    3 123 124 125  
6 0    4 123 124 125 126  
6 0    5 123 124 125 136 146  
6 0    6 123 124 135 246 356 456  
6 0    5 123 124 135 246 356  
6 0    6 123 124 135 145 236 246  
6 0    4 123 124 135 236  
6 0    5 123 124 135 146 256  
6 0    8 123 124 135 145 236 246 356 456  
6 0    6 123 124 135 145 236 456  
6 0    4 123 124 135 246  
6 0    7 123 124 135 145 236 246 356  
6 0    4 123 124 135 256  
6 0    5 123 124 135 145 236  
6 0    4 123 124 135 146  
6 0    4 123 124 135 456  
6 0    3 123 124 135  
6 0    5 123 124 135 145 256  
6 0    4 123 124 135 145  
6 0    5 123 124 135 236 456  
6 0    3 123 124 345  
6 0    3 123 124 156  
6 0    1 123  
6 0    4 123 124 356 456  
6 0    3 123 124 356  
6 0    2 123 124  
6 0    2 123 456  
6 0    4 123 145 246 356  
6 0    4 123 124 156 345  
6 0    4 123 124 345 346  
6 0    4 123 124 345 356  
6 0    3 123 146 256  
6 0    2 123 146  
6 0    0  
7 0    9 123 124 125 126 127 345 346 347 567  
7 0    8 123 124 125 126 127 345 346 347  
7 0    9 123 124 125 126 127 345 346 357 367  
7 0    8 123 124 125 126 127 345 346 357  
7 0    8 123 124 125 126 127 345 346 567  
7 0    7 123 124 125 126 127 345 346  
7 0    10 123 124 125 126 137 147 157 167 345 346  
7 0    9 123 124 125 126 137 147 157 345 346  
7 0    8 123 124 125 126 137 147 345 346  
7 0    9 123 124 125 126 137 157 167 345 346  
7 0    8 123 124 125 126 137 157 345 346  
7 0    7 123 124 125 126 137 345 346  
7 0    8 123 124 125 126 157 167 345 346  
7 0    7 123 124 125 126 157 345 346  
7 0    8 123 124 125 126 345 346 347 567  
7 0    7 123 124 125 126 345 346 347  
7 0    8 123 124 125 126 345 346 357 367  
7 0    7 123 124 125 126 345 346 357  
7 0    7 123 124 125 126 345 346 567  
7 0    6 123 124 125 126 345 346  
7 0    6 123 124 125 126 127 345  
7 0    7 123 124 125 126 137 167 345  
7 0    6 123 124 125 126 137 345  
7 0    6 123 124 125 126 167 345  
7 0    6 123 124 125 126 345 347  
7 0    9 123 124 125 126 137 147 157 167 345  
7 0    7 123 124 125 126 345 347 367  
7 0    7 123 124 125 126 127 345 367  
7 0    7 123 124 125 126 345 347 567  
7 0    8 123 124 125 126 137 147 157 345  
7 0    8 123 124 125 126 345 367 467 567  
7 0    7 123 124 125 126 345 367 467  
7 0    6 123 124 125 126 345 367  
7 0    5 123 124 125 126 345  
7 0    8 123 124 125 126 137 147 167 345  
7 0    7 123 124 125 126 137 147 345  
7 0    10 123 124 125 136 146 237 257 345 367 467  
7 0    8 123 124 125 136 146 237 257 345  
7 0    9 123 124 125 136 146 156 237 345 367  
7 0    9 123 124 125 136 146 257 345 367 567  
7 0    9 123 124 125 136 146 156 237 345 467  
7 0    9 123 124 125 136 146 237 257 345 367  
7 0    11 123 124 125 136 137 146 147 156 157 267 345  
7 0    8 123 124 125 136 146 345 367 567  
7 0    10 123 124 125 136 137 146 147 156 157 345  
7 0    10 123 124 125 136 137 146 147 156 267 345  
7 0    8 123 124 125 136 146 257 345 367  
7 0    7 123 124 125 136 146 345 367  
7 0    8 123 124 125 136 146 156 237 345  
7 0    8 123 124 125 136 137 146 147 345  
7 0    8 123 124 125 136 146 156 267 345  
7 0    7 123 124 125 136 146 345 567  
7 0    6 123 124 125 136 146 345  
7 0    11 123 124 125 136 146 237 247 345 367 467 567  
7 0    10 123 124 125 136 146 237 345 367 467 567  
7 0    10 123 124 125 136 146 237 247 345 367 467  
7 0    8 123 124 125 136 146 257 345 567  
7 0    8 123 124 125 136 146 156 345 347  
7 0    9 123 124 125 136 146 237 345 367 467  
7 0    10 123 124 125 136 146 237 247 345 367 567  
7 0    7 123 124 125 136 146 257 345  
7 0    9 123 124 125 136 146 237 345 367 567  
7 0    7 123 124 125 136 146 156 345  
7 0    9 123 124 125 136 146 237 247 345 367  
7 0    7 123 124 125 136 146 267 345  
7 0    8 123 124 125 136 146 237 247 345  
7 0    7 123 124 125 136 146 345 347  
7 0    8 123 124 125 136 146 237 345 367  
7 0    7 123 124 125 136 146 157 345  
7 0    9 123 124 125 136 146 237 345 467 567  
7 0    9 123 124 125 136 146 237 247 345 567  
7 0    7 123 124 125 136 146 345 357  
7 0    10 123 124 125 136 146 237 257 345 467 567  
7 0    8 123 124 125 136 146 237 345 467  
7 0    9 123 124 125 136 137 146 157 267 345  
7 0    8 123 124 125 136 146 167 345 347  
7 0    10 123 124 125 136 146 257 345 367 467 567  
7 0    11 123 124 125 136 146 237 257 345 367 467 567  
7 0    8 123 124 125 136 146 237 345 567  
7 0    9 123 124 125 136 137 146 147 156 345  
7 0    8 123 124 125 136 137 146 157 345  
7 0    7 123 124 125 136 146 237 345  
7 0    9 123 124 125 136 146 345 367 467 567  
7 0    9 123 124 125 136 137 146 156 267 345  
7 0    8 123 124 125 136 146 167 345 357  
7 0    8 123 124 125 136 137 146 267 345  
7 0    8 123 124 125 136 137 146 156 345  
7 0    13 123 124 125 136 146 156 237 247 257 345 367 467 567  
7 0    12 123 124 125 136 146 156 237 247 257 345 367 467  
7 0    11 123 124 125 136 146 156 237 247 257 345 367  
7 0    10 123 124 125 136 146 156 237 247 257 345  
7 0    11 123 124 125 136 146 156 237 247 345 367 467  
7 0    11 123 124 125 136 146 156 237 247 345 367 567  
7 0    10 123 124 125 136 146 156 237 247 345 367  
7 0    9 123 124 125 136 146 237 257 345 467  
7 0    7 123 124 125 136 146 167 345  
7 0    10 123 124 125 136 146 156 237 247 345 567  
7 0    9 123 124 125 136 146 156 237 247 345  
7 0    7 123 124 125 136 137 146 345  
7 0    9 123 124 125 136 146 257 345 367 467  
7 0    8 123 124 125 136 146 345 367 467  
7 0    8 123 124 125 136 146 157 267 345  
7 0    5 123 124 125 136 167  
7 0    6 123 124 125 136 367 467  
7 0    5 123 124 125 136 367  
7 0    6 123 124 125 345 367 467  
7 0    5 123 124 125 345 367  
7 0    4 123 124 125 345  
7 0    6 123 124 125 136 347 457  
7 0    7 123 124 125 136 237 247 467  
7 0    10 123 124 125 136 237 247 257 367 467 567  
7 0    5 123 124 125 136 347  
7 0    8 123 124 125 136 237 247 257 467  
7 0    9 123 124 125 136 247 345 367 467 567  
7 0    7 123 124 125 136 167 347 357  
7 0    8 123 124 125 136 247 345 367 467  
7 0    8 123 124 125 136 247 257 367 467  
7 0    7 123 124 125 136 237 467 567  
7 0    5 123 124 125 136 457  
7 0    6 123 124 125 136 247 567  
7 0    6 123 124 125 167 267 345  
7 0    8 123 124 125 136 247 345 367 567  
7 0    9 123 124 125 136 237 247 257 367 467  
7 0    7 123 124 125 136 137 147 157  
7 0    7 123 124 125 136 247 345 367  
7 0    7 123 124 125 136 137 267 345  
7 0    6 123 124 125 136 137 345  
7 0    7 123 124 125 136 237 247 567  
7 0    8 123 124 125 136 247 367 467 567  
7 0    6 123 124 125 136 467 567  
7 0    7 123 124 125 136 247 345 567  
7 0    6 123 124 125 136 247 345  
7 0    6 123 124 125 136 267 345  
7 0    6 123 124 125 136 345 347  
7 0    6 123 124 125 136 237 467  
7 0    7 123 124 125 136 167 347 457  
7 0    5 123 124 125 136 247  
7 0    5 123 124 125 136 267  
7 0    8 123 124 125 136 345 367 467 567  
7 0    7 123 124 125 136 147 267 345  
7 0    8 123 124 125 136 237 247 367 567  
7 0    5 123 124 125 136 137  
7 0    6 123 124 125 136 147 345  
7 0    7 123 124 125 167 345 367 467  
7 0    7 123 124 125 136 345 367 467  
7 0    6 123 124 125 127 136 167  
7 0    6 123 124 125 136 345 367  
7 0    7 123 124 125 136 167 345 347  
7 0    6 123 124 125 136 345 457  
7 0    7 123 124 125 136 237 367 467  
7 0    5 123 124 125 127 136  
7 0    7 123 124 125 136 237 247 257  
7 0    5 123 124 125 136 467  
7 0    5 123 124 125 136 237  
7 0    7 123 124 125 136 167 345 457  
7 0    7 123 124 125 136 345 467 567  
7 0    6 123 124 125 136 167 345  
7 0    6 123 124 125 136 345 467  
7 0    5 123 124 125 136 345  
7 0    7 123 124 125 136 247 257 367  
7 0    6 123 124 125 345 346 347  
7 0    6 123 124 125 136 147 157  
7 0    6 123 124 125 167 345 367  
7 0    5 123 124 125 167 345  
7 0    6 123 124 125 136 167 347  
7 0    7 123 124 125 345 346 357 367  
7 0    9 123 124 125 136 237 247 367 467 567  
7 0    4 123 124 125 136  
7 0    8 123 124 125 136 237 247 257 367  
7 0    6 123 124 125 136 237 247  
7 0    6 123 124 125 345 346 357  
7 0    6 123 124 125 345 346 367  
7 0    6 123 124 125 167 345 346  
7 0    9 123 124 125 136 247 257 367 467 567  
7 0    8 123 124 125 136 247 257 467 567  
7 0    6 123 124 125 136 347 357  
7 0    6 123 124 125 136 167 457  
7 0    7 123 124 125 136 247 367 467  
7 0    6 123 124 125 345 346 567  
7 0    5 123 124 125 345 346  
7 0    7 123 124 125 136 367 467 567  
7 0    8 123 124 125 136 237 247 367 467  
7 0    7 123 124 125 345 346 347 567  
7 0    7 123 124 125 345 367 467 567  
7 0    7 123 124 125 136 147 157 267  
7 0    6 123 124 125 136 237 367  
7 0    7 123 124 125 136 237 247 367  
7 0    8 123 124 125 136 237 367 467 567  
7 0    6 123 124 125 136 147 267  
7 0    6 123 124 125 136 137 147  
7 0    7 123 124 125 136 247 257 467  
7 0    9 123 124 125 136 237 345 367 467 567  
7 0    6 123 124 125 136 247 257  
7 0    8 123 124 125 136 237 247 467 567  
7 0    8 123 124 125 136 237 345 367 467  
7 0    9 123 124 125 136 237 247 257 467 567  
7 0    7 123 124 125 136 237 345 367  
7 0    6 123 124 125 136 247 367  
7 0    5 123 124 125 136 147  
7 0    7 123 124 125 136 247 367 567  
7 0    8 123 124 125 136 237 345 467 567  
7 0    7 123 124 125 136 237 345 467  
7 0    6 123 124 125 136 237 345  
7 0    5 123 124 125 167 346  
7 0    6 123 124 125 137 147 346  
7 0    6 123 124 125 137 147 167  
7 0    8 123 124 125 136 146 237 247 567  
7 0    7 123 124 125 127 346 356 367  
7 0    7 123 124 125 137 157 167 346  
7 0    6 123 124 125 346 347 567  
7 0    6 123 124 135 246 257 356  
7 0    5 123 124 125 346 347  
7 0    6 123 124 125 137 157 346  
7 0    8 123 124 125 127 346 356 467 567  
7 0    7 123 124 135 167 246 356 457  
7 0    7 123 124 125 127 346 356 467  
7 0    9 123 124 135 147 246 257 356 367 467  
7 0    6 123 124 125 346 357 367  
7 0    6 123 124 125 127 346 356  
7 0    5 123 124 125 167 267  
7 0    7 123 124 135 237 246 356 457  
7 0    6 123 124 125 137 147 267  
7 0    8 123 124 125 137 147 157 346 356  
7 0    6 123 124 125 346 357 467  
7 0    5 123 124 125 346 357  
7 0    7 123 124 125 137 147 346 356  
7 0    6 123 124 125 346 367 567  
7 0    5 123 124 125 346 367  
7 0    5 123 124 125 346 567  
7 0    4 123 124 125 346  
7 0    5 123 124 125 137 147  
7 0    4 123 124 125 127  
7 0    8 123 124 125 136 146 237 257 467  
7 0    7 123 124 135 167 237 246 356  
7 0    8 123 124 125 137 147 367 467 567  
7 0    8 123 124 125 147 157 167 346 356  
7 0    7 123 124 135 147 246 257 356  
7 0    6 123 124 135 167 246 356  
7 0    7 123 124 125 147 157 346 356  
7 0    7 123 124 125 137 147 367 467  
7 0    6 123 124 125 127 346 567  
7 0    6 123 124 125 167 346 356  
7 0    7 123 124 125 137 147 367 567  
7 0    7 123 124 125 346 347 356 357  
7 0    5 123 124 125 127 346  
7 0    5 123 124 125 126 127  
7 0    6 123 124 125 346 347 356  
7 0    6 123 124 125 137 147 367  
7 0    8 123 124 135 147 246 356 367 456  
7 0    7 123 124 125 136 146 237 257  
7 0    6 123 124 125 367 467 567  
7 0    5 123 124 125 367 467  
7 0    6 123 124 125 346 356 367  
7 0    7 123 124 125 136 146 237 247  
7 0    6 123 124 125 137 147 567  
7 0    4 123 124 125 367  
7 0    3 123 124 125  
7 0    8 123 124 135 147 246 356 367 467  
7 0    6 123 124 125 346 356 457  
7 0    5 123 124 125 167 367  
7 0    4 123 124 125 167  
7 0    10 123 124 125 136 146 237 257 367 467 567  
7 0    7 123 124 125 346 356 467 567  
7 0    6 123 124 125 346 356 467  
7 0    5 123 124 125 346 356  
7 0    7 123 124 135 147 246 356 467  
7 0    9 123 124 125 136 146 237 257 367 467  
7 0    9 123 124 125 136 146 156 237 247 257  
7 0    10 123 124 125 136 146 156 237 247 367 467  
7 0    10 123 124 125 136 146 156 237 247 367 567  
7 0    8 123 124 135 167 237 246 356 457  
7 0    6 123 124 135 237 246 356  
7 0    9 123 124 125 136 137 146 147 156 157  
7 0    10 123 124 125 136 146 237 247 367 467 567  
7 0    7 123 124 125 136 137 146 157  
7 0    8 123 124 135 246 257 356 367 467  
7 0    8 123 124 125 127 136 146 156 167  
7 0    7 123 124 135 246 267 356 567  
7 0    8 123 124 125 136 146 237 247 367  
7 0    8 123 124 125 136 146 156 237 247  
7 0    9 123 124 135 147 246 257 356 367 456  
7 0    9 123 124 125 136 146 237 247 367 467  
7 0    8 123 124 125 136 137 146 147 156  
7 0    6 123 124 135 147 246 356  
7 0    6 123 124 135 246 267 356  
7 0    7 123 124 135 147 246 356 367  
7 0    7 123 124 135 147 246 356 456  
7 0    7 123 124 125 127 136 146 156  
7 0    6 123 124 135 246 356 457  
7 0    8 123 124 135 147 246 257 356 367  
7 0    7 123 124 125 136 146 156 267  
7 0    8 123 124 125 136 146 237 257 367  
7 0    12 123 124 125 136 146 156 237 247 257 367 467 567  
7 0    11 123 124 125 136 146 156 237 247 257 367 467  
7 0    9 123 124 125 136 146 237 247 367 567  
7 0    6 123 124 135 246 356 456  
7 0    7 123 124 125 136 146 156 347  
7 0    6 123 124 125 136 146 156  
7 0    9 123 124 125 136 146 237 257 467 567  
7 0    8 123 124 135 147 246 257 356 456  
7 0    7 123 124 135 246 257 356 367  
7 0    6 123 124 135 246 356 467  
7 0    7 123 124 135 167 246 356 456  
7 0    5 123 124 135 246 356  
7 0    8 123 124 135 147 246 257 356 467  
7 0    7 123 124 135 246 257 356 467  
7 0    5 123 124 135 267 467  
7 0    5 123 124 135 267 567  
7 0    6 123 124 135 256 367 467  
7 0    7 123 124 135 146 237 247 256  
7 0    5 123 124 135 256 367  
7 0    6 123 124 135 145 267 367  
7 0    5 123 124 167 267 345  
7 0    4 123 124 135 267  
7 0    9 123 124 135 145 167 236 246 356 456  
7 0    7 123 124 135 145 236 246 356  
7 0    6 123 124 135 145 267 567  
7 0    5 123 124 167 345 347  
7 0    5 123 124 135 145 267  
7 0    4 123 124 135 145  
7 0    5 123 124 167 345 357  
7 0    6 123 124 135 167 456 457  
7 0    7 123 124 135 146 256 357 367  
7 0    5 123 124 135 167 456  
7 0    7 123 124 135 145 167 236 456  
7 0    6 123 124 135 237 456 457  
7 0    8 123 124 135 145 236 246 356 456  
7 0    6 123 124 135 267 456 567  
7 0    7 123 124 135 237 247 256 467  
7 0    7 123 124 135 146 256 357 467  
7 0    6 123 124 135 147 256 267  
7 0    5 123 124 167 345 367  
7 0    5 123 124 167 345 567  
7 0    6 123 124 135 146 256 357  
7 0    6 123 124 135 237 247 256  
7 0    8 123 124 135 146 157 167 256 347  
7 0    6 123 124 135 147 256 567  
7 0    5 123 124 135 147 256  
7 0    5 123 124 135 267 456  
7 0    7 123 124 135 146 157 167 256  
7 0    4 123 124 345 347  
7 0    5 123 124 135 456 457  
7 0    4 123 124 167 345  
7 0    7 123 124 135 146 157 256 347  
7 0    8 123 124 135 145 236 247 357 456  
7 0    6 123 124 135 145 236 247  
7 0    6 123 124 135 146 157 256  
7 0    5 123 124 135 456 467  
7 0    4 123 124 135 456  
7 0    4 123 124 135 167  
7 0    7 123 124 135 145 236 247 456  
7 0    8 123 124 135 146 237 256 357 457  
7 0    9 123 124 135 145 167 236 246 357 457  
7 0    7 123 124 135 145 236 257 456  
7 0    8 123 124 135 145 167 236 246 357  
7 0    6 123 124 135 167 246 457  
7 0    5 123 124 157 345 367  
7 0    5 123 124 135 167 246  
7 0    7 123 124 135 145 167 236 246  
7 0    7 123 124 135 145 236 267 456  
7 0    6 123 124 135 256 457 467  
7 0    5 123 124 135 256 457  
7 0    6 123 124 135 145 236 456  
7 0    6 123 124 135 145 236 457  
7 0    5 123 124 157 345 567  
7 0    4 123 124 157 345  
7 0    8 123 124 135 145 236 246 347 567  
7 0    6 123 124 135 246 347 567  
7 0    6 123 124 135 157 246 567  
7 0    5 123 124 135 256 467  
7 0    5 123 124 135 157 246  
7 0    5 123 124 135 246 347  
7 0    5 123 124 135 256 567  
7 0    4 123 124 135 256  
7 0    6 123 124 135 145 236 467  
7 0    7 123 124 135 145 236 246 347  
7 0    5 123 124 135 145 236  
7 0    5 123 124 135 246 357  
7 0    8 123 124 135 145 236 246 357 457  
7 0    6 123 124 135 167 246 357  
7 0    5 123 124 135 246 367  
7 0    5 123 124 135 246 567  
7 0    4 123 124 135 246  
7 0    6 123 124 157 345 367 467  
7 0    7 123 124 135 145 236 246 357  
7 0    7 123 124 135 145 236 246 567  
7 0    4 123 124 345 357  
7 0    7 123 124 135 237 256 457 467  
7 0    5 123 124 135 237 457  
7 0    6 123 124 135 145 236 246  
7 0    6 123 124 135 145 256 257  
7 0    5 123 124 135 147 236  
7 0    6 123 124 135 237 256 457  
7 0    5 123 124 135 256 257  
7 0    6 123 124 135 167 236 457  
7 0    5 123 124 135 256 267  
7 0    5 123 124 135 167 236  
7 0    5 123 124 135 256 347  
7 0    5 123 124 135 236 457  
7 0    4 123 124 135 236  
7 0    5 123 124 135 157 256  
7 0    6 123 124 135 145 256 267  
7 0    5 123 124 157 167 345  
7 0    5 123 124 135 267 367  
7 0    6 123 124 135 147 246 367  
7 0    6 123 124 135 145 256 347  
7 0    7 123 124 135 237 256 357 467  
7 0    5 123 124 157 267 345  
7 0    6 123 124 135 167 256 347  
7 0    6 123 124 135 146 157 167  
7 0    6 123 124 135 147 246 467  
7 0    6 123 124 135 147 236 257  
7 0    6 123 124 167 267 345 357  
7 0    6 123 124 135 237 256 357  
7 0    5 123 124 135 167 256  
7 0    7 123 124 135 145 256 367 467  
7 0    5 123 124 135 146 157  
7 0    6 123 124 135 145 256 367  
7 0    5 123 124 135 145 256  
7 0    6 123 124 135 145 167 267  
7 0    5 123 124 135 145 167  
7 0    5 123 124 345 367 467  
7 0    5 123 124 345 367 567  
7 0    5 123 124 135 167 267  
7 0    4 123 124 345 367  
7 0    7 123 124 135 146 237 256 357  
7 0    4 123 124 345 567  
7 0    3 123 124 345  
7 0    6 123 124 135 146 367 457  
7 0    5 123 124 135 146 367  
7 0    5 123 124 135 146 567  
7 0    4 123 124 135 146  
7 0    7 123 124 135 146 256 367 457  
7 0    6 123 124 135 146 256 367  
7 0    6 123 124 135 146 256 567  
7 0    5 123 124 135 146 256  
7 0    8 123 124 135 145 167 236 246 356  
7 0    7 123 124 135 145 167 256 347  
7 0    6 123 124 135 157 246 267  
7 0    5 123 124 135 167 467  
7 0    6 123 124 135 145 167 256  
7 0    9 123 124 135 146 237 247 256 357 457  
7 0    5 123 124 135 467 567  
7 0    4 123 124 135 467  
7 0    3 123 124 135  
7 0    7 123 124 135 256 367 457 467  
7 0    8 123 124 135 145 236 246 356 457  
7 0    7 123 124 135 146 237 256 457  
7 0    9 123 124 135 146 237 247 256 367 457  
7 0    6 123 124 135 256 367 457  
7 0    6 123 124 135 146 256 257  
7 0    8 123 124 135 146 237 247 256 367  
7 0    6 123 124 135 146 256 347  
7 0    4 123 124 156 567  
7 0    3 123 124 156  
7 0    3 123 127 457  
7 0    2 123 127  
7 0    4 123 124 356 567  
7 0    5 123 124 157 267 347  
7 0    6 123 124 157 267 347 356  
7 0    5 123 124 156 157 267  
7 0    6 123 124 156 157 347 367  
7 0    6 123 124 156 157 367 467  
7 0    4 123 124 156 157  
7 0    4 123 147 257 367  
7 0    5 123 145 167 246 356  
7 0    4 123 145 246 356  
7 0    3 123 147 257  
7 0    3 123 147 567  
7 0    2 123 147  
7 0    3 123 457 467  
7 0    2 123 457  
7 0    1 123  
7 0    5 123 147 257 367 456  
7 0    4 123 147 257 456  
7 0    6 123 124 156 257 267 347  
7 0    6 123 124 156 257 347 367  
7 0    5 123 124 156 257 357  
7 0    6 123 124 156 257 367 467  
7 0    5 123 124 156 257 367  
7 0    4 123 124 156 257  
7 0    7 123 124 157 267 347 356 456  
7 0    5 123 124 156 357 457  
7 0    5 123 124 156 357 467  
7 0    4 123 124 156 357  
7 0    6 123 124 157 257 356 467  
7 0    4 123 124 356 456  
7 0    4 123 124 356 457  
7 0    3 123 146 157  
7 0    0  


==> anc/F_3edges__objective.txt <==
1 3  0  1  123

dddddd

0.16666666666666666  4 0   2 123  124
0.5  4 0    3  123  124 134  
1    4 0    4  123  124 134 234 


==> anc/F_3edges__objective_221.txt <==


1  5 0 4  123 423  153 453



0 -0.25
1 3 0 1 123


# on 7 vertices
# lower bound 0.36984126
#
# upper bound 0.37502377
#
#  12*0.36984126 / (5*0.2502)
#

==> anc/F_3edges__objective_combined.txt <==

3  7 0  9  123  423  153  453  753 723  163  463  763 
3  7 0 10  123  423  153  453  753 723  163  463  763  147
3  7 0 11  123  423  153  453  753 723  163  463  763  147  256



4  7 0 12  123  423  153  126  453 426 156  456  765 753 726 723
4  7 0 13  123  423  153  126  453 426 156  456  765 753 726 723 147



-1 7 0   8  123  153 423 453  623 653 723 753 
-1 7 0   9  123  153 423 453  623 653 723 753 146
-1 7 0   10  123  153 423 453  623 653 723 753 146 147


-0.5  7 0 12  123  423  153  126  453 426 156  456  765 753 726 723
-0.5  7 0 13  123  423  153  126  453 426 156  456  765 753 726 723 147




0 -0.25
1 3 0 1 123







WITH COMMENTS BELOW


#  7 6
#  4 5 
#  1 2 3
# 

### 3,3,1

3  7 0  9  123  423  153  453  753 723  163  463  763 
3  7 0 10  123  423  153  453  753 723  163  463  763  147
3  7 0 11  123  423  153  453  753 723  163  463  763  147  256



#  7
#  4 5 6
#  1 2 3
# 
### 3,2,2
4  7 0 12  123  423  153  126  453 426 156  456  765 753 726 723
4  7 0 13  123  423  153  126  453 426 156  456  765 753 726 723 147



#  7
#  6   
#  4 5
#  1 2 3
# 
### 4,2,1
-1 7 0   8  123  153 423 453  623 653 723 753 
-1 7 0   9  123  153 423 453  623 653 723 753 146
-1 7 0   10  123  153 423 453  623 653 723 753 146 147


-0.5  7 0 12  123  423  153  126  453 426 156  456  765 753 726 723
-0.5  7 0 13  123  423  153  126  453 426 156  456  765 753 726 723 147




0 -0.25
1 3 0 1 123



==> anc/Makefile <==
CFLAGS=-DG_3EDGES
SRC=flag.cpp  

-include Makefile.include



==> anc/Makefile.include <==
UNAME_S := $(shell uname -s)

target := generic

ifeq ($(UNAME_S),Linux)
    target := gcc
endif

ifeq ($(UNAME_S),Darwin)
    target := gccmac
endif

all: $(target)

generic:
	g++  $(CFLAGS) $(SRC) -Wall -O3

debug:
	g++  $(CFLAGS) $(SRC) -Wall -g

gcc:
	g++ -fopenmp -D_USING_OMP_  $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3 -march=native -fwhole-program 

gccmac8:
	g++-mp-8 -fopenmp -D_USING_OMP_ $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3  -march=native  -mno-avx -fwhole-program


gccmac:
	g++-mp-10 -fopenmp -D_USING_OMP_ $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3  -march=native  -fwhole-program -isysroot`xcrun --show-sdk-path`

clean:
	rm -f SDP_*  *labeled.txt  a.out* *sdp_products.txt CSDP_checkpoint_* *log *aux  *__size*_type*.txt

# For running ramsey programs
run: a.out
	./a.out -n $N -lb -fp -v

## For different clusters

condo:
	module load intel
	icpc -D_USING_OMP_ -std=c++11 -ipo -O3  -no-prec-div  -fp-model fast=2  -xHost -qopenmp $(CFLAGS) $(SRC)


colibri:
	g++ -D_USING_OMP_ -fopenmp $(CFLAGS) $(SRC) -DDONT_USE_C11 -march=native -Wall -O3




==> anc/SDP_n7_UB_F_3edges__objective_221.txt.dat-s.log <==
CSDP 6.2.0
Iter:  0 Ap: 0.00e+00 Pobj: -2.2158520e+01 Ad: 0.00e+00 Dobj:  0.0000000e+00 
Iter:  1 Ap: 2.50e-03 Pobj: -1.1798481e+02 Ad: 8.87e-04 Dobj: -5.7534912e-01 
Iter:  2 Ap: 9.26e-03 Pobj: -8.2263509e+02 Ad: 3.59e-03 Dobj: -3.2385506e+00 
Iter:  3 Ap: 1.08e-01 Pobj: -4.6400988e+04 Ad: 9.28e-03 Dobj: -3.7465451e+00 
Iter:  4 Ap: 4.50e-01 Pobj: -2.1376527e+05 Ad: 1.49e-01 Dobj: -3.7410902e+00 
Iter:  5 Ap: 9.05e-01 Pobj: -4.8200521e+05 Ad: 6.04e-01 Dobj: -1.1653329e+00 
Iter:  6 Ap: 1.00e+00 Pobj: -5.7429613e+05 Ad: 8.76e-01 Dobj: -2.6439373e-01 
Iter:  7 Ap: 1.00e+00 Pobj: -5.9217039e+05 Ad: 7.59e-01 Dobj: -1.7828426e-01 
Iter:  8 Ap: 7.12e-01 Pobj: -5.5853431e+05 Ad: 3.73e-01 Dobj: -2.3662727e-01 
Iter:  9 Ap: 1.00e+00 Pobj: -5.9820229e+05 Ad: 6.33e-01 Dobj: -2.7332698e-01 
Iter: 10 Ap: 1.00e+00 Pobj: -3.8982993e+05 Ad: 6.91e-01 Dobj: -3.1524317e-01 
Iter: 11 Ap: 9.35e-01 Pobj: -3.2015838e+05 Ad: 5.94e-01 Dobj: -3.4096627e-01 
Iter: 12 Ap: 8.80e-01 Pobj: -1.9108889e+05 Ad: 7.29e-01 Dobj: -3.5774186e-01 
Iter: 13 Ap: 8.73e-01 Pobj: -1.5502724e+05 Ad: 5.64e-01 Dobj: -3.6332147e-01 
Iter: 14 Ap: 6.54e-01 Pobj: -1.3268801e+05 Ad: 6.17e-01 Dobj: -3.6693598e-01 
Iter: 15 Ap: 7.75e-01 Pobj: -1.0687877e+05 Ad: 7.07e-01 Dobj: -3.6908297e-01 
Iter: 16 Ap: 1.23e-01 Pobj: -1.0406496e+05 Ad: 4.98e-01 Dobj: -3.6983190e-01 
Iter: 17 Ap: 1.75e-01 Pobj: -9.7606986e+04 Ad: 4.57e-01 Dobj: -3.7020754e-01 
Iter: 18 Ap: 5.67e-01 Pobj: -7.3741186e+04 Ad: 4.29e-01 Dobj: -3.7052028e-01 
Iter: 19 Ap: 3.80e-01 Pobj: -6.5697956e+04 Ad: 6.12e-01 Dobj: -3.7091712e-01 
Iter: 20 Ap: 3.85e-01 Pobj: -5.6658936e+04 Ad: 6.20e-01 Dobj: -3.7116814e-01 
Iter: 21 Ap: 7.26e-01 Pobj: -4.0484506e+04 Ad: 6.34e-01 Dobj: -3.7133899e-01 
Iter: 22 Ap: 8.12e-01 Pobj: -2.7044705e+04 Ad: 1.00e+00 Dobj: -3.7150631e-01 
Iter: 23 Ap: 9.52e-01 Pobj: -2.6499306e+03 Ad: 1.00e+00 Dobj: -3.7150906e-01 
Iter: 24 Ap: 9.83e-01 Pobj: -1.5837737e+02 Ad: 1.00e+00 Dobj: -3.7151136e-01 
Iter: 25 Ap: 9.95e-01 Pobj: -7.5648413e+00 Ad: 1.00e+00 Dobj: -3.7151477e-01 
Iter: 26 Ap: 9.99e-01 Pobj: -6.7824402e-01 Ad: 1.00e+00 Dobj: -3.7154458e-01 
Iter: 27 Ap: 1.00e+00 Pobj: -3.9853090e-01 Ad: 1.00e+00 Dobj: -3.7176244e-01 
Iter: 28 Ap: 1.00e+00 Pobj: -3.8415152e-01 Ad: 1.00e+00 Dobj: -3.7194880e-01 
Iter: 29 Ap: 1.00e+00 Pobj: -3.7858249e-01 Ad: 1.00e+00 Dobj: -3.7220212e-01 
Iter: 30 Ap: 8.76e-01 Pobj: -3.7758573e-01 Ad: 1.00e+00 Dobj: -3.7262209e-01 
Iter: 31 Ap: 4.59e-01 Pobj: -3.7734579e-01 Ad: 1.00e+00 Dobj: -3.7295237e-01 
Iter: 32 Ap: 6.68e-01 Pobj: -3.7688310e-01 Ad: 8.76e-01 Dobj: -3.7344043e-01 
Iter: 33 Ap: 3.96e-01 Pobj: -3.7655833e-01 Ad: 9.18e-01 Dobj: -3.7362316e-01 
Iter: 34 Ap: 5.47e-01 Pobj: -3.7624082e-01 Ad: 7.65e-01 Dobj: -3.7369350e-01 
Iter: 35 Ap: 9.73e-01 Pobj: -3.7562839e-01 Ad: 1.00e+00 Dobj: -3.7404880e-01 
Iter: 36 Ap: 9.71e-01 Pobj: -3.7530224e-01 Ad: 7.59e-01 Dobj: -3.7432902e-01 
Iter: 37 Ap: 3.36e-01 Pobj: -3.7526489e-01 Ad: 8.86e-01 Dobj: -3.7443090e-01 
Iter: 38 Ap: 1.28e-01 Pobj: -3.7524785e-01 Ad: 9.19e-01 Dobj: -3.7442916e-01 
Iter: 39 Ap: 5.62e-01 Pobj: -3.7517475e-01 Ad: 7.74e-01 Dobj: -3.7459510e-01 
Iter: 40 Ap: 8.32e-01 Pobj: -3.7509170e-01 Ad: 1.00e+00 Dobj: -3.7476238e-01 
Iter: 41 Ap: 6.39e-01 Pobj: -3.7506681e-01 Ad: 6.93e-01 Dobj: -3.7485529e-01 
Iter: 42 Ap: 3.77e-01 Pobj: -3.7505924e-01 Ad: 1.00e+00 Dobj: -3.7490660e-01 
Iter: 43 Ap: 7.48e-01 Pobj: -3.7504326e-01 Ad: 9.48e-01 Dobj: -3.7495783e-01 
Iter: 44 Ap: 6.97e-01 Pobj: -3.7503615e-01 Ad: 1.00e+00 Dobj: -3.7497890e-01 
Iter: 45 Ap: 1.00e+00 Pobj: -3.7503022e-01 Ad: 1.00e+00 Dobj: -3.7499706e-01 
Iter: 46 Ap: 1.00e+00 Pobj: -3.7502772e-01 Ad: 1.00e+00 Dobj: -3.7501072e-01 
Iter: 47 Ap: 1.00e+00 Pobj: -3.7502624e-01 Ad: 1.00e+00 Dobj: -3.7501786e-01 
Iter: 48 Ap: 8.99e-01 Pobj: -3.7502542e-01 Ad: 1.00e+00 Dobj: -3.7502028e-01 
Iter: 49 Ap: 7.86e-01 Pobj: -3.7502485e-01 Ad: 1.00e+00 Dobj: -3.7502157e-01 
Iter: 50 Ap: 9.07e-01 Pobj: -3.7502433e-01 Ad: 1.00e+00 Dobj: -3.7502258e-01 
Iter: 51 Ap: 9.54e-01 Pobj: -3.7502407e-01 Ad: 1.00e+00 Dobj: -3.7502312e-01 
Iter: 52 Ap: 1.00e+00 Pobj: -3.7502394e-01 Ad: 1.00e+00 Dobj: -3.7502340e-01 
Iter: 53 Ap: 9.90e-01 Pobj: -3.7502385e-01 Ad: 9.77e-01 Dobj: -3.7502360e-01 
Iter: 54 Ap: 4.03e-01 Pobj: -3.7502383e-01 Ad: 1.00e+00 Dobj: -3.7502367e-01 
Iter: 55 Ap: 8.83e-01 Pobj: -3.7502379e-01 Ad: 9.57e-01 Dobj: -3.7502371e-01 
Iter: 56 Ap: 8.20e-01 Pobj: -3.7502378e-01 Ad: 1.00e+00 Dobj: -3.7502374e-01 
Iter: 57 Ap: 9.11e-01 Pobj: -3.7502377e-01 Ad: 1.00e+00 Dobj: -3.7502375e-01 
Iter: 58 Ap: 4.22e-01 Pobj: -3.7502377e-01 Ad: 6.01e-01 Dobj: -3.7502376e-01 
Success: SDP solved
Primal objective value: -3.7502377e-01 
Dual objective value: -3.7502376e-01 
Relative primal infeasibility: 3.30e-12 
Relative dual infeasibility: 3.27e-11 
Real Relative Gap: 5.48e-09 
XZ Relative Gap: 5.58e-09 
DIMACS error measures: 6.46e-12 0.00e+00 9.94e-11 0.00e+00 5.48e-09 5.58e-09


==> anc/SDP_n8_LB_F_3edges__objective_combined.txt.dat-s.log <==
Iter:  0 Ap: 0.00e+00 Pobj:  3.6325982e+03 Ad: 0.00e+00 Dobj:  0.0000000e+00 
Iter:  1 Ap: 1.70e-01 Pobj:  4.0488561e+03 Ad: 1.63e-01 Dobj:  2.1484825e+01 
Iter:  2 Ap: 1.20e-01 Pobj:  4.3640173e+03 Ad: 1.40e-01 Dobj:  5.6310272e+01 
Iter:  3 Ap: 9.35e-02 Pobj:  4.5257567e+03 Ad: 1.04e-01 Dobj:  7.9446077e+01 
Iter:  4 Ap: 1.54e-01 Pobj:  4.4123085e+03 Ad: 2.14e-01 Dobj:  1.3803397e+02 
Iter:  5 Ap: 1.31e-01 Pobj:  3.8534513e+03 Ad: 2.65e-01 Dobj:  2.2734177e+02 
Iter:  6 Ap: 1.05e-01 Pobj:  3.3820004e+03 Ad: 1.64e-01 Dobj:  2.9213203e+02 
Iter:  7 Ap: 1.28e-01 Pobj:  2.8668029e+03 Ad: 2.86e-01 Dobj:  3.8911359e+02 
Iter:  8 Ap: 1.16e-01 Pobj:  2.4907239e+03 Ad: 2.43e-01 Dobj:  5.1321232e+02 
Iter:  9 Ap: 1.21e-01 Pobj:  2.0352187e+03 Ad: 2.48e-01 Dobj:  6.9964529e+02 
Iter: 10 Ap: 9.98e-02 Pobj:  1.8054210e+03 Ad: 4.27e-02 Dobj:  7.3604410e+02 
Iter: 11 Ap: 9.21e-02 Pobj:  2.1033216e+03 Ad: 9.06e-02 Dobj:  7.1757331e+02 
Iter: 12 Ap: 2.93e-01 Pobj:  1.7937317e+03 Ad: 2.62e-01 Dobj:  8.1114602e+02 
Iter: 13 Ap: 3.42e-01 Pobj:  1.4922202e+03 Ad: 3.67e-01 Dobj:  1.0115921e+03 
Iter: 14 Ap: 2.53e-01 Pobj:  1.3091368e+03 Ad: 3.52e-01 Dobj:  1.2147647e+03 
Iter: 15 Ap: 2.05e-01 Pobj:  1.1709302e+03 Ad: 4.32e-01 Dobj:  1.4213801e+03 
Iter: 16 Ap: 1.72e-01 Pobj:  1.0582900e+03 Ad: 4.42e-01 Dobj:  1.5145169e+03 
Iter: 17 Ap: 1.67e-01 Pobj:  9.0575266e+02 Ad: 4.24e-01 Dobj:  1.7460837e+03 
Iter: 18 Ap: 3.19e-01 Pobj:  6.2452341e+02 Ad: 4.39e-01 Dobj:  1.9756782e+03 
Iter: 19 Ap: 3.18e-01 Pobj:  3.9204780e+02 Ad: 5.49e-01 Dobj:  2.5593109e+03 
Iter: 20 Ap: 1.62e-01 Pobj:  3.1757232e+02 Ad: 3.96e-01 Dobj:  3.1055694e+03 
Iter: 21 Ap: 5.94e-02 Pobj:  2.9483645e+02 Ad: 3.15e-01 Dobj:  3.6268451e+03 
Iter: 22 Ap: 1.12e-01 Pobj:  2.5788773e+02 Ad: 3.42e-01 Dobj:  4.0852968e+03 
Iter: 23 Ap: 1.15e-01 Pobj:  2.2639585e+02 Ad: 2.64e-01 Dobj:  4.3361305e+03 
Iter: 24 Ap: 7.29e-02 Pobj:  2.0850667e+02 Ad: 1.02e-01 Dobj:  4.4418744e+03 
Iter: 25 Ap: 1.10e-01 Pobj:  1.8033063e+02 Ad: 3.48e-01 Dobj:  5.0397699e+03 
Iter: 26 Ap: 1.42e-01 Pobj:  1.4916045e+02 Ad: 2.67e-01 Dobj:  5.5507874e+03 
Iter: 27 Ap: 2.10e-01 Pobj:  1.1175668e+02 Ad: 1.69e-01 Dobj:  5.8793579e+03 
Iter: 28 Ap: 3.17e-02 Pobj:  1.0982918e+02 Ad: 5.16e-02 Dobj:  5.7732672e+03 
Iter: 29 Ap: 1.73e-01 Pobj:  8.7519359e+01 Ad: 3.07e-01 Dobj:  6.2202757e+03 
Iter: 30 Ap: 2.21e-01 Pobj:  6.5327985e+01 Ad: 1.98e-01 Dobj:  6.4550056e+03 
Iter: 31 Ap: 3.32e-01 Pobj:  3.7543015e+01 Ad: 3.57e-01 Dobj:  7.2409545e+03 
Iter: 32 Ap: 2.43e-01 Pobj:  2.4500798e+01 Ad: 3.10e-01 Dobj:  8.5487875e+03 
Iter: 33 Ap: 1.60e-01 Pobj:  1.8677883e+01 Ad: 2.82e-01 Dobj:  1.0282575e+04 
Iter: 34 Ap: 1.56e-01 Pobj:  1.4466000e+01 Ad: 2.69e-01 Dobj:  1.2190649e+04 
Iter: 35 Ap: 1.61e-01 Pobj:  1.1282045e+01 Ad: 3.20e-01 Dobj:  1.4397672e+04 
Iter: 36 Ap: 1.38e-01 Pobj:  9.2081921e+00 Ad: 3.25e-01 Dobj:  1.6833161e+04 
Iter: 37 Ap: 8.76e-02 Pobj:  8.1622718e+00 Ad: 3.09e-01 Dobj:  1.9139067e+04 
Iter: 38 Ap: 8.48e-02 Pobj:  7.3002746e+00 Ad: 1.61e-01 Dobj:  2.0255004e+04 
Iter: 39 Ap: 2.79e-01 Pobj:  4.5851947e+00 Ad: 2.29e-01 Dobj:  2.2344173e+04 
Iter: 40 Ap: 1.15e-01 Pobj:  3.8081264e+00 Ad: 1.37e-01 Dobj:  2.4412896e+04 
Iter: 41 Ap: 1.46e-01 Pobj:  2.9621306e+00 Ad: 1.16e-01 Dobj:  2.6486909e+04 
Iter: 42 Ap: 9.80e-02 Pobj:  2.5172802e+00 Ad: 1.36e-01 Dobj:  2.9240340e+04 
Iter: 43 Ap: 2.66e-01 Pobj:  1.5086230e+00 Ad: 3.32e-01 Dobj:  3.6416997e+04 
Iter: 44 Ap: 1.78e-01 Pobj:  1.0921860e+00 Ad: 3.48e-01 Dobj:  4.6639696e+04 
Iter: 45 Ap: 1.44e-01 Pobj:  8.5637813e-01 Ad: 2.47e-01 Dobj:  5.5051817e+04 
Iter: 46 Ap: 1.44e-01 Pobj:  6.7336437e-01 Ad: 3.45e-01 Dobj:  6.8313040e+04 
Iter: 47 Ap: 1.87e-01 Pobj:  4.9170826e-01 Ad: 2.92e-01 Dobj:  8.0795314e+04 
Iter: 48 Ap: 1.58e-01 Pobj:  3.7996815e-01 Ad: 3.81e-01 Dobj:  9.9621247e+04 
Iter: 49 Ap: 1.69e-01 Pobj:  2.8843945e-01 Ad: 2.57e-01 Dobj:  1.1470100e+05 
Iter: 50 Ap: 1.07e-01 Pobj:  2.4246358e-01 Ad: 2.14e-01 Dobj:  1.3109355e+05 
Iter: 51 Ap: 9.86e-02 Pobj:  2.0682422e-01 Ad: 2.38e-01 Dobj:  1.5217064e+05 
Iter: 52 Ap: 6.78e-02 Pobj:  1.8590541e-01 Ad: 2.37e-01 Dobj:  1.7660537e+05 
Iter: 53 Ap: 7.02e-02 Pobj:  1.6667463e-01 Ad: 2.74e-01 Dobj:  2.0787144e+05 
Iter: 54 Ap: 9.83e-02 Pobj:  1.4231952e-01 Ad: 2.14e-01 Dobj:  2.3715759e+05 
Iter: 55 Ap: 4.02e-02 Pobj:  1.3325877e-01 Ad: 2.29e-01 Dobj:  2.7972102e+05 
Iter: 56 Ap: 6.61e-02 Pobj:  1.1952493e-01 Ad: 1.99e-01 Dobj:  3.2092307e+05 
Iter: 57 Ap: 5.91e-02 Pobj:  1.0823007e-01 Ad: 2.49e-01 Dobj:  3.8373067e+05 
Iter: 58 Ap: 5.47e-02 Pobj:  9.8688163e-02 Ad: 1.40e-01 Dobj:  4.2644389e+05 
Iter: 59 Ap: 2.91e-02 Pobj:  9.3959804e-02 Ad: 1.55e-01 Dobj:  4.8182513e+05 
Iter: 60 Ap: 7.11e-02 Pobj:  8.3312670e-02 Ad: 8.57e-02 Dobj:  5.1347895e+05 
Iter: 61 Ap: 2.54e-02 Pobj:  7.9700570e-02 Ad: 1.13e-01 Dobj:  5.6636154e+05 
Iter: 62 Ap: 6.26e-02 Pobj:  7.1896254e-02 Ad: 8.96e-02 Dobj:  6.0360311e+05 
Iter: 63 Ap: 5.89e-02 Pobj:  6.4691914e-02 Ad: 5.70e-02 Dobj:  6.3501059e+05 
Iter: 64 Ap: 3.67e-02 Pobj:  6.0876210e-02 Ad: 6.19e-02 Dobj:  6.6651006e+05 
Iter: 65 Ap: 3.47e-02 Pobj:  5.7474091e-02 Ad: 5.06e-02 Dobj:  6.9369677e+05 
Iter: 66 Ap: 2.76e-02 Pobj:  5.4903983e-02 Ad: 4.95e-02 Dobj:  7.2188108e+05 
Iter: 67 Ap: 2.50e-02 Pobj:  5.2704616e-02 Ad: 5.42e-02 Dobj:  7.5342316e+05 
Iter: 68 Ap: 2.42e-02 Pobj:  5.0685324e-02 Ad: 6.44e-02 Dobj:  7.9151268e+05 
Iter: 69 Ap: 2.64e-02 Pobj:  4.8606670e-02 Ad: 7.85e-02 Dobj:  8.3773661e+05 
Iter: 70 Ap: 3.01e-02 Pobj:  4.6386000e-02 Ad: 1.02e-01 Dobj:  8.9734510e+05 
Iter: 71 Ap: 3.80e-02 Pobj:  4.3803442e-02 Ad: 1.35e-01 Dobj:  9.7357329e+05 
Iter: 72 Ap: 4.84e-02 Pobj:  4.0825250e-02 Ad: 2.08e-01 Dobj:  1.0849154e+06 
Iter: 73 Ap: 7.67e-02 Pobj:  3.6738708e-02 Ad: 3.89e-01 Dobj:  1.2607365e+06 
Iter: 74 Ap: 8.87e-02 Pobj:  3.2429606e-02 Ad: 5.64e-01 Dobj:  1.5752022e+06 
Iter: 75 Ap: 2.62e-02 Pobj:  3.1131537e-02 Ad: 1.26e-01 Dobj:  1.7198382e+06 
Iter: 76 Ap: 2.42e-01 Pobj:  2.0693596e-02 Ad: 3.05e-01 Dobj:  1.9995584e+06 
Iter: 77 Ap: 1.96e-01 Pobj:  1.4658967e-02 Ad: 2.87e-01 Dobj:  2.4087932e+06 
Iter: 78 Ap: 2.18e-01 Pobj:  1.0001920e-02 Ad: 2.61e-01 Dobj:  2.8611409e+06 
Iter: 79 Ap: 2.28e-01 Pobj:  6.7557330e-03 Ad: 2.83e-01 Dobj:  3.4444249e+06 
Iter: 80 Ap: 1.96e-01 Pobj:  4.9371618e-03 Ad: 2.58e-01 Dobj:  4.0872324e+06 
Iter: 81 Ap: 1.90e-01 Pobj:  3.6895918e-03 Ad: 3.13e-01 Dobj:  4.9906088e+06 
Iter: 82 Ap: 2.10e-01 Pobj:  2.6944343e-03 Ad: 3.03e-01 Dobj:  6.0260842e+06 
Iter: 83 Ap: 2.64e-01 Pobj:  1.8074457e-03 Ad: 3.06e-01 Dobj:  7.2635734e+06 
Iter: 84 Ap: 2.10e-01 Pobj:  1.3554536e-03 Ad: 3.08e-01 Dobj:  8.7366209e+06 
Iter: 85 Ap: 2.03e-01 Pobj:  1.0379309e-03 Ad: 3.02e-01 Dobj:  1.0458086e+07 
Iter: 86 Ap: 2.00e-01 Pobj:  8.0673884e-04 Ad: 3.41e-01 Dobj:  1.2639767e+07 
Iter: 87 Ap: 2.79e-01 Pobj:  5.6475476e-04 Ad: 3.06e-01 Dobj:  1.4892470e+07 
Iter: 88 Ap: 2.29e-01 Pobj:  4.3227794e-04 Ad: 3.44e-01 Dobj:  1.7674764e+07 
Iter: 89 Ap: 2.35e-01 Pobj:  3.3223823e-04 Ad: 2.91e-01 Dobj:  2.0286752e+07 
Iter: 90 Ap: 1.91e-01 Pobj:  2.7263607e-04 Ad: 4.00e-01 Dobj:  2.3791895e+07 
Iter: 91 Ap: 3.28e-01 Pobj:  1.9229262e-04 Ad: 3.33e-01 Dobj:  2.6412106e+07 
Iter: 92 Ap: 3.09e-01 Pobj:  1.4372119e-04 Ad: 4.32e-01 Dobj:  2.8058638e+07 
Iter: 93 Ap: 7.79e-01 Pobj:  6.2160310e-05 Ad: 1.00e+00 Dobj:  2.2371836e+07 
Iter: 94 Ap: 1.00e+00 Pobj:  3.8781937e-05 Ad: 1.00e+00 Dobj:  2.0081677e+07 
Iter: 95 Ap: 1.00e+00 Pobj:  3.8882937e-05 Ad: 1.00e+00 Dobj:  1.0124360e+07 
Iter: 96 Ap: 1.00e+00 Pobj:  3.8920755e-05 Ad: 1.00e+00 Dobj:  3.2940194e+06 
Iter: 97 Ap: 1.00e+00 Pobj:  3.8947620e-05 Ad: 1.00e+00 Dobj:  1.2393131e+06 
Iter: 98 Ap: 1.00e+00 Pobj:  3.8964909e-05 Ad: 1.00e+00 Dobj:  4.3169290e+05 
Iter: 99 Ap: 1.00e+00 Pobj:  3.8976964e-05 Ad: 1.00e+00 Dobj:  1.5744301e+05 
Iter: 100 Ap: 1.00e+00 Pobj:  3.8987933e-05 Ad: 1.00e+00 Dobj:  5.5971371e+04 
Iter: 101 Ap: 1.00e+00 Pobj:  3.9002886e-05 Ad: 1.00e+00 Dobj:  2.0059198e+04 
Iter: 102 Ap: 1.00e+00 Pobj:  3.9034608e-05 Ad: 1.00e+00 Dobj:  7.0636386e+03 
Iter: 103 Ap: 1.00e+00 Pobj:  3.9116759e-05 Ad: 1.00e+00 Dobj:  2.4539323e+03 
Iter: 104 Ap: 1.00e+00 Pobj:  3.9347468e-05 Ad: 1.00e+00 Dobj:  8.2367274e+02 
Iter: 105 Ap: 1.00e+00 Pobj:  4.0030333e-05 Ad: 1.00e+00 Dobj:  2.6368376e+02 
Iter: 106 Ap: 1.00e+00 Pobj:  4.2132718e-05 Ad: 1.00e+00 Dobj:  8.1031991e+01 
Iter: 107 Ap: 8.60e-01 Pobj:  4.6963186e-05 Ad: 1.00e+00 Dobj:  4.8767183e+01 
Iter: 108 Ap: 1.00e+00 Pobj:  5.4980903e-05 Ad: 1.00e+00 Dobj:  2.4734032e+01 
Iter: 109 Ap: 1.00e+00 Pobj:  6.8943482e-05 Ad: 1.00e+00 Dobj:  1.4065843e+01 
Iter: 110 Ap: 8.10e-01 Pobj:  8.6910998e-05 Ad: 1.00e+00 Dobj:  8.4201019e+00 
Iter: 111 Ap: 8.34e-01 Pobj:  1.2173667e-04 Ad: 1.00e+00 Dobj:  4.9733092e+00 
Iter: 112 Ap: 8.73e-01 Pobj:  2.0871069e-04 Ad: 1.00e+00 Dobj:  3.0885913e+00 
Iter: 113 Ap: 9.48e-01 Pobj:  6.0691751e-04 Ad: 1.00e+00 Dobj:  1.6080001e+00 
Iter: 114 Ap: 1.00e+00 Pobj:  1.8169022e-02 Ad: 7.78e-01 Dobj:  1.3083461e+00 
Iter: 115 Ap: 4.76e-02 Pobj:  6.7162236e-01 Ad: 1.84e-01 Dobj:  3.9929019e+00 
Iter: 116 Ap: 5.58e-01 Pobj:  7.0430637e-01 Ad: 9.61e-01 Dobj:  1.9105722e+00 
Iter: 117 Ap: 1.00e+00 Pobj:  9.4815492e-01 Ad: 1.00e+00 Dobj:  1.5314804e+00 
Iter: 118 Ap: 1.00e+00 Pobj:  1.1948690e+00 Ad: 1.00e+00 Dobj:  1.3265079e+00 
Iter: 119 Ap: 1.00e+00 Pobj:  1.2417403e+00 Ad: 8.05e-01 Dobj:  1.3020172e+00 
Iter: 120 Ap: 7.48e-01 Pobj:  1.2528964e+00 Ad: 9.81e-01 Dobj:  1.2947429e+00 
Iter: 121 Ap: 9.92e-01 Pobj:  1.2647714e+00 Ad: 8.39e-01 Dobj:  1.2943110e+00 
Iter: 122 Ap: 1.00e+00 Pobj:  1.2748774e+00 Ad: 9.84e-01 Dobj:  1.2939630e+00 
Iter: 123 Ap: 6.03e-01 Pobj:  1.2766375e+00 Ad: 4.70e-01 Dobj:  1.2938066e+00 
Iter: 124 Ap: 5.01e-01 Pobj:  1.2779434e+00 Ad: 1.00e+00 Dobj:  1.2933580e+00 
Iter: 125 Ap: 4.09e-01 Pobj:  1.2791095e+00 Ad: 1.00e+00 Dobj:  1.2932134e+00 
Iter: 126 Ap: 3.60e-01 Pobj:  1.2798937e+00 Ad: 5.73e-01 Dobj:  1.2928579e+00 
Iter: 127 Ap: 2.63e-01 Pobj:  1.2801624e+00 Ad: 7.92e-01 Dobj:  1.2926074e+00 
Iter: 128 Ap: 1.04e-01 Pobj:  1.2802480e+00 Ad: 2.78e-01 Dobj:  1.2925224e+00 
Iter: 129 Ap: 4.29e-01 Pobj:  1.2807777e+00 Ad: 6.34e-01 Dobj:  1.2921301e+00 
Iter: 130 Ap: 2.15e-01 Pobj:  1.2810566e+00 Ad: 5.22e-01 Dobj:  1.2918944e+00 
Iter: 131 Ap: 2.00e-01 Pobj:  1.2813300e+00 Ad: 3.54e-01 Dobj:  1.2918272e+00 
Iter: 132 Ap: 3.16e-01 Pobj:  1.2816678e+00 Ad: 9.10e-01 Dobj:  1.2913848e+00 
Iter: 133 Ap: 3.75e-01 Pobj:  1.2822822e+00 Ad: 1.00e+00 Dobj:  1.2908008e+00 
Iter: 134 Ap: 5.08e-01 Pobj:  1.2828783e+00 Ad: 1.00e+00 Dobj:  1.2907962e+00 
Iter: 135 Ap: 7.53e-01 Pobj:  1.2845016e+00 Ad: 1.00e+00 Dobj:  1.2897432e+00 
Iter: 136 Ap: 6.08e-01 Pobj:  1.2852011e+00 Ad: 1.00e+00 Dobj:  1.2898604e+00 
Iter: 137 Ap: 5.17e-01 Pobj:  1.2858035e+00 Ad: 1.00e+00 Dobj:  1.2890499e+00 
Iter: 138 Ap: 3.95e-01 Pobj:  1.2860979e+00 Ad: 1.00e+00 Dobj:  1.2892239e+00 
Iter: 139 Ap: 6.78e-01 Pobj:  1.2864994e+00 Ad: 1.00e+00 Dobj:  1.2890043e+00 
Iter: 140 Ap: 6.86e-01 Pobj:  1.2868958e+00 Ad: 1.00e+00 Dobj:  1.2885449e+00 
Iter: 141 Ap: 8.21e-01 Pobj:  1.2871758e+00 Ad: 1.00e+00 Dobj:  1.2884173e+00 
Iter: 142 Ap: 6.98e-01 Pobj:  1.2873409e+00 Ad: 1.00e+00 Dobj:  1.2880645e+00 
Iter: 143 Ap: 7.96e-01 Pobj:  1.2874317e+00 Ad: 1.00e+00 Dobj:  1.2880307e+00 
Iter: 144 Ap: 6.44e-01 Pobj:  1.2875013e+00 Ad: 1.00e+00 Dobj:  1.2878007e+00 
Iter: 145 Ap: 7.84e-01 Pobj:  1.2875386e+00 Ad: 1.00e+00 Dobj:  1.2878059e+00 
Iter: 146 Ap: 7.31e-01 Pobj:  1.2875786e+00 Ad: 1.00e+00 Dobj:  1.2876892e+00 
Iter: 147 Ap: 6.45e-01 Pobj:  1.2875907e+00 Ad: 1.00e+00 Dobj:  1.2876901e+00 
Iter: 148 Ap: 8.59e-01 Pobj:  1.2876102e+00 Ad: 1.00e+00 Dobj:  1.2876531e+00 
Iter: 149 Ap: 8.83e-01 Pobj:  1.2876233e+00 Ad: 1.00e+00 Dobj:  1.2876345e+00 
Iter: 150 Ap: 9.67e-01 Pobj:  1.2876304e+00 Ad: 1.00e+00 Dobj:  1.2876244e+00 
Iter: 151 Ap: 1.00e+00 Pobj:  1.2876395e+00 Ad: 1.00e+00 Dobj:  1.2876117e+00 
Iter: 152 Ap: 1.00e+00 Pobj:  1.2876436e+00 Ad: 1.00e+00 Dobj:  1.2876069e+00 
Iter: 153 Ap: 1.00e+00 Pobj:  1.2876457e+00 Ad: 1.00e+00 Dobj:  1.2876047e+00 
Iter: 154 Ap: 4.39e-01 Pobj:  1.2876494e+00 Ad: 5.02e-01 Dobj:  1.2876161e+00 
Iter: 155 Ap: 7.13e-02 Pobj:  1.2876503e+00 Ad: 3.15e-01 Dobj:  1.2876223e+00 
Iter: 156 Ap: 1.50e-01 Pobj:  1.2876521e+00 Ad: 1.64e-01 Dobj:  1.2876253e+00 
Iter: 157 Ap: 3.02e-01 Pobj:  1.2876554e+00 Ad: 4.87e-01 Dobj:  1.2876333e+00 
Iter: 158 Ap: 3.44e-01 Pobj:  1.2876586e+00 Ad: 4.10e-01 Dobj:  1.2876390e+00 
Iter: 159 Ap: 2.68e-01 Pobj:  1.2876603e+00 Ad: 4.05e-01 Dobj:  1.2876438e+00 
Iter: 160 Ap: 3.01e-01 Pobj:  1.2876619e+00 Ad: 5.01e-01 Dobj:  1.2876486e+00 
Iter: 161 Ap: 3.26e-01 Pobj:  1.2876636e+00 Ad: 2.72e-01 Dobj:  1.2876508e+00 
Iter: 162 Ap: 4.18e-01 Pobj:  1.2876651e+00 Ad: 4.89e-01 Dobj:  1.2876545e+00 
Iter: 163 Ap: 4.05e-01 Pobj:  1.2876663e+00 Ad: 4.93e-01 Dobj:  1.2876575e+00 
Iter: 164 Ap: 4.15e-01 Pobj:  1.2876673e+00 Ad: 4.43e-01 Dobj:  1.2876600e+00 
Iter: 165 Ap: 3.18e-01 Pobj:  1.2876679e+00 Ad: 3.80e-01 Dobj:  1.2876616e+00 
Iter: 166 Ap: 1.33e-01 Pobj:  1.2876681e+00 Ad: 3.07e-01 Dobj:  1.2876627e+00 
Iter: 167 Ap: 2.91e-01 Pobj:  1.2876687e+00 Ad: 3.53e-01 Dobj:  1.2876639e+00 
Iter: 168 Ap: 2.85e-01 Pobj:  1.2876691e+00 Ad: 3.21e-01 Dobj:  1.2876649e+00 
Iter: 169 Ap: 1.47e-01 Pobj:  1.2876693e+00 Ad: 3.13e-01 Dobj:  1.2876659e+00 
Iter: 170 Ap: 3.30e-01 Pobj:  1.2876698e+00 Ad: 3.14e-01 Dobj:  1.2876666e+00 
Iter: 171 Ap: 2.60e-01 Pobj:  1.2876701e+00 Ad: 3.98e-01 Dobj:  1.2876675e+00 
Iter: 172 Ap: 3.39e-01 Pobj:  1.2876705e+00 Ad: 2.98e-01 Dobj:  1.2876681e+00 
Iter: 173 Ap: 2.76e-01 Pobj:  1.2876708e+00 Ad: 4.32e-01 Dobj:  1.2876688e+00 
Iter: 174 Ap: 2.73e-01 Pobj:  1.2876710e+00 Ad: 2.40e-01 Dobj:  1.2876691e+00 
Iter: 175 Ap: 3.45e-01 Pobj:  1.2876712e+00 Ad: 3.88e-01 Dobj:  1.2876697e+00 
Iter: 176 Ap: 4.70e-01 Pobj:  1.2876716e+00 Ad: 5.43e-01 Dobj:  1.2876702e+00 
Iter: 177 Ap: 2.89e-01 Pobj:  1.2876717e+00 Ad: 4.42e-01 Dobj:  1.2876706e+00 
Iter: 178 Ap: 3.57e-01 Pobj:  1.2876719e+00 Ad: 4.01e-01 Dobj:  1.2876709e+00 
Iter: 179 Ap: 3.81e-01 Pobj:  1.2876721e+00 Ad: 3.84e-01 Dobj:  1.2876712e+00 
Iter: 180 Ap: 2.88e-01 Pobj:  1.2876722e+00 Ad: 3.32e-01 Dobj:  1.2876715e+00 
Iter: 181 Ap: 2.92e-01 Pobj:  1.2876722e+00 Ad: 3.72e-01 Dobj:  1.2876717e+00 
Iter: 182 Ap: 2.61e-01 Pobj:  1.2876723e+00 Ad: 3.26e-01 Dobj:  1.2876719e+00 
Iter: 183 Ap: 2.82e-01 Pobj:  1.2876724e+00 Ad: 3.41e-01 Dobj:  1.2876720e+00 
Iter: 184 Ap: 3.32e-01 Pobj:  1.2876724e+00 Ad: 2.74e-01 Dobj:  1.2876721e+00 
Iter: 185 Ap: 3.23e-01 Pobj:  1.2876725e+00 Ad: 4.09e-01 Dobj:  1.2876722e+00 
Iter: 186 Ap: 2.97e-01 Pobj:  1.2876725e+00 Ad: 3.71e-01 Dobj:  1.2876723e+00 
Iter: 187 Ap: 3.75e-01 Pobj:  1.2876725e+00 Ad: 3.47e-01 Dobj:  1.2876724e+00 
Iter: 188 Ap: 3.71e-01 Pobj:  1.2876726e+00 Ad: 2.38e-01 Dobj:  1.2876724e+00 
Iter: 189 Ap: 2.73e-01 Pobj:  1.2876726e+00 Ad: 3.37e-01 Dobj:  1.2876725e+00 
Iter: 190 Ap: 3.35e-01 Pobj:  1.2876726e+00 Ad: 3.93e-01 Dobj:  1.2876725e+00 
Iter: 191 Ap: 2.58e-01 Pobj:  1.2876726e+00 Ad: 2.99e-01 Dobj:  1.2876725e+00 
Iter: 192 Ap: 3.82e-01 Pobj:  1.2876726e+00 Ad: 4.78e-01 Dobj:  1.2876725e+00 
Iter: 193 Ap: 2.68e-01 Pobj:  1.2876726e+00 Ad: 3.95e-01 Dobj:  1.2876726e+00 
Iter: 194 Ap: 3.22e-01 Pobj:  1.2876726e+00 Ad: 4.20e-01 Dobj:  1.2876726e+00 
Success: SDP solved
Primal objective value: 1.2876726e+00 
Dual objective value:   1.2876726e+00 
Relative primal infeasibility: 3.06e-09 
Relative dual infeasibility: 4.72e-11 
Real Relative Gap: -6.64e-09 
XZ Relative Gap: 9.74e-09 
DIMACS error measures: 7.26e-09 0.00e+00 2.19e-10 0.00e+00 -6.64e-09 9.74e-09


==> anc/filter.py <==
#!/usr/bin/python

# This test if some 3-graph can be realized by traingles
#
#
#   0,2---1,2---2,2---3,2
#    |  /  |  /  |  /  |
#   0,1---1,1---2,1---3,1  
#    |  /  |  /  |  /  |
#   0,0---1,0---2,0---3,0
#   
# grid we use for embedding 
#
# Note that we do not have a perfect algorithm. Our algorithm can say yes, no, unknown.
#


import fileinput

UNDEFINED=-100


def neighbors_of_one(v, embedding):
    [x,y] = embedding[v]
    if x == UNDEFINED or y == UNDEFINED:
        print("ERROR: Asked for a neighbor of",v,"with undefined coordinates")
        return[]
    return [[x+1,y],[x-1,y],[x+1,y+1],[x-1,y-1],[x,y+1],[x,y+1],[x,y]]


def neighbors_of_two(u,v, embedding):
    if embedding[u][0] < embedding[v][0] or (embedding[u][0] == embedding[v][0] and embedding[u][1] < embedding[v][1]):
        [ux,uy] = embedding[u]
        [vx,vy] = embedding[v]
    else:
        [ux,uy] = embedding[v]
        [vx,vy] = embedding[u]
    
    # Now ux <= vy and if ux = vx, then ux <= vx     
        
    if ux == UNDEFINED or uy == UNDEFINED or vx == UNDEFINED or vy == UNDEFINED:
        print("ERROR: Asked for a neighbor of",u,"and",v,"with undefined coordinates")
        return[]

    # How far are the coordinates....
    
    dxy = max([abs(vx-ux), abs(vy-uy)])
    #if abs(vx-ux) > 1 or abs(vy-uy) > 1:
    #    return []
            
    #        ?
    #      / |
    #    u---v 
    #    | /
    #    ?
    if ux+dxy==vx and uy == vy:
        return [[ux+dxy,uy+dxy], [ux,uy-dxy]]


    #    ?---v
    #    | / |
    #    u---? 
    if ux+dxy==vx and uy+dxy == vy:
        return [[ux+dxy,uy], [ux,uy+dxy] ]
            

    #     v---?
    #   / | / 
    # ?---u 
    if ux==vx and uy+dxy == vy:
        return [[ux+dxy,uy+dxy], [ux-1,uy] ]
        
    #     
    #    u=v 
    #
    if ux==vx and uy == vy:
        return [[ux,uy]]
    
    # No common niighbors
    #print("ERROR: Something is wrong here for",u," ",v,"with coordinates",ux,",",uy,"and",vx,",",vy)
    return []





def find_edge_with_one_undefined(embedding, test_edges):
    # The undefined is returned first, then the two defined vertices
    for e in test_edges:
        undefined_count = len([ 1 for idx in [0,1,2] if embedding[e[idx]][0] == UNDEFINED ])
        if undefined_count == 1:
           if embedding[e[0]][0] == UNDEFINED:
               return e[0],e[1],e[2]
               
           if embedding[e[1]][0] == UNDEFINED:
               return e[1],e[0],e[2]

           if embedding[e[2]][0] == UNDEFINED:
               return e[2],e[0],e[1]
           print("ERROR: This should not happen",e," ", embedding," ", test_edges)
    return -1,-1,-1 

def find_edge_with_two_undefined(embedding, test_edges):
    # The undefined is returned first, then the one defined vertex
    for e in test_edges:
        undefined_count = len([ 1 for idx in [0,1,2] if embedding[e[idx]][0] == UNDEFINED ])
        if undefined_count == 2:
           if embedding[e[0]][0] != UNDEFINED:
               return e[1],e[2],e[0]               
           if embedding[e[1]][0] != UNDEFINED:
               return e[0],e[2],e[1]
           if embedding[e[2]][0] != UNDEFINED:
               return e[0],e[1],e[2]
           print("ERROR: This should not happen",e," ", embedding," ", test_edges)
    return -1,-1,-1 


def is_u_after_v(u,v, embedding):
    return embedding[u][0] > embedding[v][0] or (embedding[u][0] == embedding[v][0] and embedding[u][1] > embedding[v][1])

def both_same_embedding(u,v, embedding):
    return embedding[u][0] == embedding[v][0] and embedding[u][1] == embedding[v][1]
    

def test_if_embedding_correct(embedding, test_edges):
    for a,b,c in test_edges:
        if is_u_after_v(a,b, embedding):
            b,a = a,b
        if is_u_after_v(b,c, embedding):
            c,b = b,c
        if is_u_after_v(a,b, embedding):
            b,a = a,b
            
        #print (a,b,c,embedding[a], embedding[b], embedding[c])
        
        # Maybe all three are the same
        if both_same_embedding(a,b, embedding) and both_same_embedding(a,c, embedding):
            continue
        
        # Must be three different edges
        if both_same_embedding(a,b, embedding) or both_same_embedding(b,c, embedding):
            return False;
            
        # Now there are two possibe edges after the reordering
        #
        ax,ay = embedding[a]
        bx,by = embedding[b]
        cx,cy = embedding[c]
        
        dxy=max([abs(ax-bx), abs(ax-cx), abs(bx-cx)])
        
        # This is edge
        if (ax==bx and ay+dxy==by and ax+dxy==cx and ay+dxy==cy) or (ax+dxy==bx and ay==by and ax+dxy==cx and ay+dxy==cy):
               continue; 
        # Not an edge
        return False
    return True  

def test_if_embedding_trivial(embedding, test_edges):
    for a,b,c in test_edges:
        if both_same_embedding(a,b, embedding) and both_same_embedding(a,c, embedding):
            continue
        return False
    return True
 


def try_extend_embedding(vertices,embedding, test_edges):
    # Try to find an edge, where 2 are already defined and third undefined
    # EXTENDS
    # NOEXTENSIONS
    # UNDECIDED
    
    u,a,b = find_edge_with_one_undefined(embedding, test_edges)
    if u != -1:
        return_value="NOEXTENSIONS"
        for XY in neighbors_of_two(a,b, embedding):
            embedding[u] = XY
            rv = try_extend_embedding(vertices,embedding, test_edges)
            if rv == "EXTENDS":
                return rv
            if rv == "UNDECIDED":
                return_value = "UNDECIDED"
        embedding[u]=[UNDEFINED,UNDEFINED]
        return return_value

    # This is not quite correct....
    u1,u2,a = find_edge_with_two_undefined(embedding, test_edges)
    if u1 != -1:
        #print ("Found edge with one undefined",u1,u2,a,"in",embedding)
        for XY in neighbors_of_one(a, embedding):
            embedding[u1] = XY
            if try_extend_embedding(vertices ,embedding, test_edges) == "EXTENDS":
                return "EXTENDS"
        embedding[u1]=[UNDEFINED,UNDEFINED]
        return "UNDECIDED"

    for v in vertices:
        x,y = embedding[v]
        if (x == UNDEFINED):
            #print ("Maybe not connected graph?!?!",embedding)
            embedding[v]=[0,0]
            rv =  try_extend_embedding(vertices ,embedding, test_edges)
            embedding[v]=[UNDEFINED,UNDEFINED]
            return rv

    # Looks like everything is embedded. See if the embedding is correct
    
    if test_if_embedding_correct(embedding, test_edges):
        if test_if_embedding_trivial(embedding, test_edges) == False:
            #print("Found embedding", embedding)
            #print ("Success!!")
            return "EXTENDS"
    return "NOEXTENSIONS"





def is_embeddable(test_edges):
    vertices = list(set().union(* test_edges))
    embedding=[[UNDEFINED,UNDEFINED] for i in range(max(vertices)+1)]
    firstedge = test_edges[0]
    
    # Embedd the first two vertices in an edge on points [0,0],[1,0]
    embedding[firstedge[0]] = [0,0]
    embedding[firstedge[1]] = [1,0]
    return try_extend_embedding(vertices, embedding, test_edges)


test_edges=[[1,2,3],[1,2,4],[1,3,4]] # False K_4^-
test_edges=[[1,2,3],[1,2,4]] # True
test_edges=[[1,2,3],[1,2,4],[1,3,5],[1,4,5]] # True - allowed on 5
test_edges=[[1,2,3],[1,2,4],[1,3,5],[2,4,5]] # False C_5^-


test_edges=[[1,2,3], [1,2,4], [2,3,5], [1,6,3], [4,5,6]] # Test that shoudl extend


test_edges=[[1,2,3], [1,2,4], [1,2,5], [1,6,3], [7,6,3], [7,4,5]] # Jozsi's graph

test_edges=[[1, 2, 3], [1, 2, 7], [1,2,9], [1,3,6], [1,3,8],[1,3,5],[2,3,4],[8,9,10],[6,7,11],[10,11,12],[4,5,12]]

print (is_embeddable(test_edges))

'''

for line in fileinput.input():
    if line[0] == "#":
        continue
    graph=line.split()
    if len(graph) < 4:
        continue
    test_edges = [ [int(e[0]), int(e[1]), int(e[2])]  for e in  graph[3:] ]
    if is_embeddable(test_edges) == "NOEXTENSIONS":
        print(line)

'''


==> anc/flag.cpp <==
/* 
License:
You are free to reuse any part of the program as long as you
 - Keep this notice with it.
 - If you use it in any of your research that will be made public,
   you also release the derived work from this file to make your
   result reproducible by audience.
 - Written by Bernard Lidicky


This is a 'simple' flag algebra program for generating SDPs.

 
Use:
 Write Makefile in a sibdirecotry that looks like:

CFLAGS= -DG_COLORED_EDGES=2 
SRC=../flag.cpp  
 
 -include ../Makefile.include

And compile. Different targets are available. 

 
Files and file formats:
 
 Problem:
    min/max c_1xG_1 + c_2xG_2 + c_3xG_3
 subject to
    c_4xG_4 + c_5xG_5 + c_6 \geq 0
    c_7xG_7 + c_8xG_8 + c_9 \geq 0
 
 Objective file: (F_edges2__objective.txt)
   c_1 G_1
   c_2 G_2
   c_3 G_3
 0
   c_6
   c_4 G_5
   c_5 G_5
 0
   c_9
   c_7 G_7
   c_8 G_8
 0
 Optional program description (that does not start with a number)

See the the beginning for different defines for compilation.
 
Features: 
  * Many parts of the program use OpenMP. You will experience a significant speedup when running
    the program on a multicore, shared memory machine
  * The whole thing is in one file because we hope that compiler might do some interprocedural optimization
*/

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <iterator>
#include <vector>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cstdlib>
#include <cmath>
#include <limits> 
#include <unistd.h>
#include <iomanip>  
#include <unordered_map>

using namespace std;


/*

// Main settings
 
#define G_COLORED_VERTICES        //=x     number of possible colors for vertices. Using colors (1..x)
#define G_COLORED_VERTICES_BLIND  //       vertex color-blind version     
#define G_COLORED_EDGES           //=x     2-edges have x colors (1...x)
#define G_COLORED_EDGES_BLIND     //       partial edge color blind. Reads permutations of colors from a file
#define G_ORIENTED_EDGES          //       1 is not flipped but all other colors have version with +,- for orientations. i.e, 1 can be used in place of non-edge
#define G_ORIENTED_EDGES_BLIND    //       the actuall orientation does not matter anc may be flipped
#define G_3EDGES                  //       enable 3-edges
#define G_COLORED_3EDGES          //=x     3-edges have colors (1..x)
#define G_COLORED_3EDGES_BLIND    //       permutations of colorings for 3-edges is loaded from a file
#define G_COLORED_3EDGES_PRINT_HUMAN // human friendly output for 3-edges (costs more hardddrive space)
#define G_4EDGES                  //       enable 4-edges
 
#define G_ORDERED_VERTICES        // not working - usefull for permutations
 
#define G_USE_BABER_EQUATIONS     //       enables baber's equations.
 
#define G_TOURNAMENT             // define use as a tournament -  in that case color 1 is skipped when generating graphs. Like forbodding color 1 but more effective

#define G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY // If the program is working with blow-up, it is more effective to generate the small graphs and then do
                                               // blow-ups. The color used for blowing-up will be color 1. Faster than using forbidden subgraphs.
#define USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE // When computing the density for objective function, it uses count instead of density. 
                                 // Usefull if you are shooting for exact result and want the SDP to have integers in the input. Alternatively, same could be
                                 // achieved by properly changing the objective function but it gives chance for rounding errors
#define G_USE_PERMITTED_SUBFLAGS // If the number of forbidden subflags of some size is too big, you may enumerate permitted subflags of some size in addition
                                  // to forbidden subflags
#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS  // it will modify the linear constraints by multiplying them by some constant and hope the numbers
                                  // from linear constraints that appear in the sdp will be integers

 
// Tweaks - maybe not used

#define G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS     // Usefull when loading some 'dirty' input
#define G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS   //
#define G_EARLY_FORBIDDEN_TEST_IN_GENERATING  // when coloring edges, test for forbidden graphs after every subgraph 0...x is entirely colored
#define G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       // really slow, dont do this
#define G_USE_LEXMIN_FOR_ISOMORPHISM     // there was an attempt to do this but it does not work fast


#define G_DISABLE_MAIN
 */


#ifndef V
#define V      11  // Maximum number of vertices of flags. If you know you need smaller, use smaller - will be faster and less memory consuming
#endif

#define G_NOT_ALL_FLAGS_USED // Some extra warnings if there are unexpected flags. This should be enabled

#define G_USING_ZERO_AS_ANY_COLOR // If something has color 0, it is considered to have anycolor or being uncolored. Usefull when trying to find extensions of some graph

#define G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS // Will be slower, but if not defined. But if you don't trust the program, comment it :-)

#ifndef G_ORDERED_VERTICES
#define USE_REDUCED_TYPES // 4 4 1:123  and 4 4 1:234 are considered redundant and only one is used. This you want to have on. Not having it is stupid unless you have ordered vertices
#endif

#define MAX_FLAG_TYPES  300000 // Just a constant - raise if neded - means different theta


#define DISABLE_UNLABELED_PRODUCTS  // TODO!!



#ifdef G_ORIENTED_EDGES
#ifndef G_COLORED_EDGES
#error Oriented edges only work if normal edges are set up
#endif
#endif


// Copy to +1 counterparts.... to make life easier
#ifdef G_COLORED_VERTICES
#define COLORS_VERTICES (G_COLORED_VERTICES+1)
#endif
#ifdef G_COLORED_EDGES
#define COLORS_EDGES (G_COLORED_EDGES+1)
#endif
#ifdef G_COLORED_3EDGES
#define COLORS_3EDGES (G_COLORED_3EDGES+1)
#endif


#ifndef G_BLOW_UP_COLOR_EDGES
#define G_BLOW_UP_COLOR_EDGES  1
#endif

#ifndef G_BLOW_UP_COLOR_3EDGES
#define G_BLOW_UP_COLOR_3EDGES 1
#endif

#ifndef G_BLOW_UP_COLOR_4EDGES
#define G_BLOW_UP_COLOR_4EDGES 1
#endif


#ifdef G_COLORED_EDGES_BLIND
vector<vector<int> > g_allowed_edgecolor_permutations;  // permutations of colors of edges
#endif

#ifdef G_COLORED_3EDGES_BLIND
vector<vector<int> > g_allowed_3edgecolor_permutations;  // permutations of colors of 3-edges
#endif


#ifdef G_COLORED_VERTICES_BLIND
vector<vector<int> > g_allowed_vertexcolor_permutations;  // permutations of colors of 3-edges
#endif


#ifndef G_PRECISION
#define G_PRECISION 16
#endif

bool g_use_product_linear_constraints = false;


// This is the main class that holds a flag. 
class flag
{
public:
    flag()
    {
		m_Theta = 0;
		m_vertices = 0;
#ifdef G_ORDERED_VERTICES
        m_labeled_vertices_cnt = 0;
        for(int v = 0; v < V; v++)
        {
            m_labeled[v] = false;
        }
        update_labeledvector();
#endif
    }
    
    virtual ~flag()
    {
        
    }
    
    
    
#ifdef G_ORDERED_VERTICES
    void update_labeledvector()
    {
        int i = 0;
        for (int v = 0; v < m_vertices; v++)
        {
            if (m_labeled[v]) m_labeled_vector[i++] = v;
        }
        assert(i == m_labeled_vertices_cnt);
    }
    
    void set_labeled(const int v)
    {
        assert(v < m_vertices);
        if (is_labeled(v)) return;
        m_labeled[v] = true;
        m_Theta = m_Theta | (1 << v);
        m_labeled_vertices_cnt++;
        update_labeledvector();
    }
    
    void clear_labeled(const int v)
    {
        assert(v < m_vertices);
        if (!is_labeled(v)) return;
        m_labeled[v] = false;
        m_Theta = m_Theta & (~(1 << v));
        m_labeled_vertices_cnt--;
        update_labeledvector();
    }
#endif    
    
    void make_all_vertices_labeled()
    {
#ifdef G_ORDERED_VERTICES
        set_Theta(~(0xFFFFFFFF << m_vertices));
#else
        m_Theta = m_vertices;
#endif
    }
    
    bool is_labeled(const int v) const
    {
        assert(v < m_vertices);
#ifdef G_ORDERED_VERTICES
        return m_labeled[v];
#else
        return  v < m_Theta;
#endif
    }
    
    // returns the number of labeled vertices
    int labeled_vertices_cnt() const
    {
#ifdef G_ORDERED_VERTICES
        return m_labeled_vertices_cnt;
#else
        return m_Theta;
#endif
    }    

    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta)
    {
        // if !G_ORDERED_VERTICES, then the labeled vertices are first. Not true for ordered.
#ifndef G_ORDERED_VERTICES
        assert(Theta <= m_vertices);
        m_Theta = Theta;
#else
        m_Theta = 0;
        m_labeled_vertices_cnt = 0;
        for (int v = 0; v < m_vertices; v++)
            if (Theta & (1<<v))
            {
                m_Theta = m_Theta | (1 << v);
                m_labeled[v] = true;
                m_labeled_vertices_cnt++;
            }
            else m_labeled[v] = false;
        update_labeledvector();
#endif
    }
    
	
    int get_Theta()
    {
        return m_Theta;
    }
    
    void set_vertices_and_Theta(int vertices, int Theta)
    {
        set_vertices(vertices);
        set_Theta(Theta);
    }
	
	
    // set the nymber of vertices and clears the graph
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM                
        m_minlex_signature = "";
#endif
        
#ifdef G_COLORED_VERTICES
		for (int u = 0; u < V; u++)
		{
			m_color_vertex[u] = 0;
		}
		m_colored_vertices[0] = m_vertices;
		for (int c = 1; c < COLORS_VERTICES; c++) m_colored_vertices[c] = 0;
#endif

		
#ifdef G_COLORED_EDGES
        for (int u = 0; u < V; u++)
        {
	        for (int v = 0; v < V; v++)
	        {
	            m_color_edge[u][v] = 0;
	        }
	    }
        
        m_colored_edges[0] = e();
        for (int c = 1; c < COLORS_EDGES; c++)  m_colored_edges[c] = 0;
#endif

#ifdef G_3EDGES
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    m_3edge[u1][u2][v1] = 0;
        m_3edges_cnt = 0;
#endif
        
#ifdef G_COLORED_3EDGES    
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    m_colored_3edge[u1][u2][v1] = 0;
        m_colored_3edges[0] = e3();
        for (int c = 1; c < COLORS_3EDGES; c++)  m_colored_3edges[c] = 0;
#endif       
        
#ifdef G_4EDGES
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    for (int v2 = 0; v2 < V; v2++)
                        m_4edge[u1][u2][v1][v2] = 0;
        m_4edges_cnt = 0;
#endif
    }



#ifdef G_COLORED_VERTICES
    void color_vertex(int u, int color)
    {
        assert(u < m_vertices);
        assert(color >= 0);
        assert(color < COLORS_VERTICES);
        
        m_colored_vertices[m_color_vertex[u]]--;
        
        m_color_vertex[u] = color;
        
        m_colored_vertices[color]++;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif      
    }
#endif
    

#ifdef G_COLORED_EDGES
    void color_edge(int u, int v, int color)
    {
#ifdef G_ORIENTED_EDGES
        if (color < 0)
        {
            color_edge(v, u, -color);
            return;
        }        
#endif
    	assert(u != v);
    	assert(u < m_vertices);
    	assert(color >= 0);
        assert(color < COLORS_EDGES);
        
    	int old_color = m_color_edge[u][v];
#ifdef G_ORIENTED_EDGES
        if (old_color < 0) old_color = -old_color;        
#endif        
        
    	m_colored_edges[old_color]--;
    	
#ifdef G_ORIENTED_EDGES
        if (color != 1)   // 1 is not oriented....
        {
            m_color_edge[u][v] =  color;
            m_color_edge[v][u] = -color;
        }
        else
        {
            m_color_edge[u][v] = m_color_edge[v][u] = color;
        }
#else
        m_color_edge[u][v] = m_color_edge[v][u] = color;
#endif
    	
    	m_colored_edges[color]++;

#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif
    }
#endif
    
    
#ifdef G_3EDGES
    void set_3edge(int x, int y, int z, int state)
    {
        assert (x < m_vertices);
        assert (y < m_vertices);
        assert (z < m_vertices);
        
        if (m_3edge[x][y][z] == state) return;
        m_3edge[x][y][z] = state;
        m_3edge[x][z][y] = state;
        m_3edge[y][x][z] = state;
        m_3edge[y][z][x] = state;
        m_3edge[z][x][y] = state;
        m_3edge[z][y][x] = state;
        if (state == 1) m_3edges_cnt++;
        else m_3edges_cnt--;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif      
    }
#endif 
    
#ifdef G_COLORED_3EDGES
    void color_3edge(int x, int y, int z, int color)
    {
        
        assert (x < m_vertices);
        assert (y < m_vertices);
        assert (z < m_vertices);
        assert(color >= 0);
        assert(color < COLORS_3EDGES);
        assert (x != y);
        assert (x != z);
        assert (z != y);
        
        if (m_colored_3edge[x][y][z] == color) return;
        m_colored_3edges[m_colored_3edge[x][y][z]]--;
        
        m_colored_3edge[x][y][z] = color;
        m_colored_3edge[x][z][y] = color;
        m_colored_3edge[y][x][z] = color;
        m_colored_3edge[y][z][x] = color;
        m_colored_3edge[z][x][y] = color;
        m_colored_3edge[z][y][x] = color;
        m_colored_3edges[color]++;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif     
    }
#endif        
 
#ifdef G_4EDGES
    void set_4edge(int x, int y, int z, int w, int state)
    {
        assert (x < m_vertices);
        assert (y < m_vertices);
        assert (z < m_vertices);
        assert (w < m_vertices);
        
        if (m_4edge[x][y][z][w] == state) return;        
        m_4edge[x][y][z][w] = state;
        m_4edge[x][z][y][w] = state;
        m_4edge[y][x][z][w] = state;
        m_4edge[y][z][x][w] = state;
        m_4edge[z][x][y][w] = state;
        m_4edge[z][y][x][w] = state;
        m_4edge[x][y][w][z] = state;
        m_4edge[x][z][w][y] = state;
        m_4edge[y][x][w][z] = state;
        m_4edge[y][z][w][x] = state;
        m_4edge[z][x][w][y] = state;
        m_4edge[z][y][w][x] = state;
        m_4edge[x][w][y][z] = state;
        m_4edge[x][w][z][y] = state;
        m_4edge[y][w][x][z] = state;
        m_4edge[y][w][z][x] = state;
        m_4edge[z][w][x][y] = state;
        m_4edge[z][w][y][x] = state;          
        m_4edge[w][x][y][z] = state;
        m_4edge[w][x][z][y] = state;
        m_4edge[w][y][x][z] = state;
        m_4edge[w][y][z][x] = state;
        m_4edge[w][z][x][y] = state;
        m_4edge[w][z][y][x] = state; 
        if (state == 1) m_4edges_cnt++;
        else m_4edges_cnt--;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif     
    }
#endif  
    
	
    
    
    
#ifdef G_COLORED_VERTICES
//    void permute_vertex_colors(int color_permutation[])
    void permute_vertex_colors(const vector<int> & color_permutation)
    {
        for (int v = 0; v < m_vertices; v++)
        {
            color_vertex(v, color_permutation[m_color_vertex[v]]);
        }
    }
#endif
    
#ifdef G_COLORED_EDGES_BLIND
    // Makes a permutation of edges of this flag
    // Maybe be rewritten for higher effectivity
    void permute_edge_colors(const vector<int> &color_permutation)
    {
        assert (color_permutation.size() >= COLORS_EDGES);
        
        for (int u = 0; u < m_vertices-1; u++)
            for (int v = u+1; v < m_vertices; v++)
        {
#ifdef G_ORIENTED_EDGES
            if (m_color_edge[u][v] < 0)
            {
                color_edge(u,v,-color_permutation[-m_color_edge[u][v]]);                      
            } else {
                color_edge(u,v,color_permutation[m_color_edge[u][v]]);      
            }
#else
            color_edge(u,v,color_permutation[m_color_edge[u][v]]);      
#endif
        }
    }
#endif 
    
    
#ifdef G_COLORED_3EDGES_BLIND
    // Makes a permutation of 3-edges of this flag
    // Maybe be rewritten for higher effectivity
    void permute_3edge_colors(const vector<int> &color_permutation)
    {
        assert (color_permutation.size() >= COLORS_3EDGES);
        
        for (int u = 0; u < m_vertices-2; u++)
            for (int v = u+1; v < m_vertices-1; v++)
                for (int w = v+1; w < m_vertices; w++)
            {
                color_3edge(u,v,w,color_permutation[m_colored_3edge[u][v][w]]);      
            }
    }
#endif


#ifdef G_ORIENTED_EDGES_BLIND
    void swap_orientation()
    {
        for (int u = 0; u < m_vertices; u++)
        {
            for (int v = 0; v < m_vertices; v++)
            {
                // just reversing orientation
                if (m_color_edge[u][v] != 1) m_color_edge[u][v] = -m_color_edge[u][v];
            }
        }     
    }
#endif

    
// Sequence of functions for checking if two flags have the same type //
private:
    // TODO: This sequence could be rewritten by using early check and no need
    // for creating copies of F - could be more effective.
    bool have_same_type_colorblind_colored_3edges(const flag &h) const
    {
#ifdef G_COLORED_3EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_3edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_3edge_colors(g_allowed_3edgecolor_permutations[p]);
            if (have_same_type_colorblind_colored_edges(F)) return true;            
        }
        return false;
#else
        return have_same_type_colorblind_colored_edges(h);
#endif
    }
    
    
    bool have_same_type_colorblind_colored_edges(const flag &h) const
    {
#ifdef G_COLORED_EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
            if (have_same_type_colorblind_oriented_edges(F)) return true;            
        }
        return false;
#else
        return have_same_type_colorblind_oriented_edges(h);
#endif
    }
    
    bool have_same_type_colorblind_oriented_edges(const flag &h) const
    {
#ifdef G_ORIENTED_EDGES_BLIND
        if (have_same_type_colorblind_vertices(h)) return true;
        flag swapped;
        swapped = h;
        swapped.swap_orientation();
        return have_same_type_colorblind_vertices(swapped);
#else
        return have_same_type_colorblind_vertices(h);
#endif
    }
    
    bool have_same_type_colorblind_vertices(const flag &h) const
    {
#ifdef G_COLORED_VERTICES_BLIND
        /* // Old universal version
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10}; // longer than needed
        
        flag F;
        do {
            F = h; // copy flag
            F.permute_vertex_colors(color_permutation);
            if (have_same_type_not_colorblind(F)) return true;
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_VERTICES));
        return false;
          */
        flag F;
        for (int p = 0; p < (int)g_allowed_vertexcolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_vertex_colors(g_allowed_vertexcolor_permutations[p]);
            if (have_same_type_not_colorblind(F)) return true;            
        }
        return false;        
#else
        return have_same_type_not_colorblind(h);
#endif
    }

    bool have_same_type_not_colorblind(const flag &f) const
    {
        //if (m_Theta != f.m_Theta) return false;
        //if (m_Theta == 0) return true;
        
#ifdef G_COLORED_VERTICES
        // same vertex color
        for (int u = 0; u < m_Theta; u++)
        {
#ifdef G_USING_ZERO_AS_ANY_COLOR
            if (m_color_vertex[u] == 0 || f.m_color_vertex[u] == 0) continue;
#endif            
            if (m_color_vertex[u] != f.m_color_vertex[u]) return false;
        }
#endif
        
        
#ifdef G_COLORED_EDGES
        assert(m_Theta < V);
        for (int u = 0; u < m_Theta; u ++)
            for (int v = u+1; v < m_Theta; v++)
            {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                if (m_color_edge[u][v] == 0 || f.m_color_edge[u][v] == 0) continue;
#endif            
                if (m_color_edge[u][v] != f.m_color_edge[u][v]) return false;
            }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_Theta-2; x++)
            for (int y = x+1; y < m_Theta-1; y++)
                for (int z = y+1; z < m_Theta; z++)
                {
                    if (m_3edge[x][y][z] != f.m_3edge[x][y][z]) return false;
                }
#endif          
        
#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_Theta-2; x++)
            for (int y = x+1; y < m_Theta-1; y++)
                for (int z = y+1; z < m_Theta; z++)
                {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                    if (m_colored_3edge[x][y][z] == 0 || f.m_colored_3edge[x][y][z] == 0) continue;
#endif              
                    if (m_colored_3edge[x][y][z] != f.m_colored_3edge[x][y][z]) return false;
                }
#endif            
        
#ifdef G_4EDGES
        for (int x = 0; x < m_Theta-3; x++)
            for (int y = x+1; y < m_Theta-2; y++)
                for (int z = y+1; z < m_Theta-1; z++)
                    for (int w = z+1; w < m_Theta; w++)
                    {
                        if (m_4edge[x][y][z][w] != f.m_4edge[x][y][z][w]) return false;
                    }
#endif
        return true;
    }
    

public:    
    // This is the function to call in general program
    bool have_same_type(const flag &f) const
    {
        if (m_Theta == 0 && f.m_Theta == 0) return true;
        if (labeled_vertices_cnt() != f.labeled_vertices_cnt()) return false;
        
#ifdef G_ORDERED_VERTICES
        flag type_this;
        flag type_f;
        get_type_subflag(type_this);
        f.get_type_subflag(type_f);
        return type_this.is_isomorphic_to(type_f);
#else
        return have_same_type_colorblind_colored_3edges(f);
#endif
    }
    
    
    
    
    
    
    
    
    
    bool is_isomorphic_to_colorblind_colored_3edges(const flag &h) const
    {
#ifdef G_COLORED_3EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_3edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_3edge_colors(g_allowed_3edgecolor_permutations[p]);
            if (is_isomorphic_to_colorblind_colored_edges(F)) return true;            
        }
        return false;  
#else
        return is_isomorphic_to_colorblind_colored_edges(h);
#endif
    }
    
    bool is_isomorphic_to_colorblind_colored_edges(const flag &h) const
    {
#ifdef G_COLORED_EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
            if (is_isomorphic_to_colorblind_oriented_edges(F)) return true;            
        }
        return false;  
#else
        return is_isomorphic_to_colorblind_oriented_edges(h);
#endif
    }
    
    bool is_isomorphic_to_colorblind_oriented_edges(const flag &h) const
    {
#ifdef G_ORIENTED_EDGES_BLIND
        if (is_isomorphic_to_colorblind_vertices(h)) return true;
        flag swapped;
        swapped = h;
        swapped.swap_orientation();
        return is_isomorphic_to_colorblind_vertices(swapped);
#else
        return is_isomorphic_to_colorblind_vertices(h);
#endif
    }
    
    bool is_isomorphic_to_colorblind_vertices(const flag &h) const
    {
#ifdef G_COLORED_VERTICES_BLIND
        /*
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10,11}; // longer than needed
        
        flag F;
        do {
            F = h; // copy flag
            F.permute_vertex_colors(color_permutation);
            if (is_isomorphic_to_not_colorblind(F)) return true;
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_VERTICES));
        return false;
        */
        
        flag F;
        for (int p = 0; p < (int)g_allowed_vertexcolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_vertex_colors(g_allowed_vertexcolor_permutations[p]);
            if (is_isomorphic_to_not_colorblind(F)) return true;            
        }
        return false;   
        
#else
        return is_isomorphic_to_not_colorblind(h);
#endif
    }
    
    bool is_isomorphic_to(const flag &h) const
    {
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
        // if we have signatires, we are can just use them and that is it
        if (!m_minlex_signature.empty() && !h.m_minlex_signature.empty())
        {
            if (m_minlex_signature.compare(h.m_minlex_signature) != 0) return false;
            return true;            
        }
#endif
        // Just a quick kill
        if (m_vertices != h.m_vertices) 
        {
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            return false;
        }
        
        //cerr << "Testing " << h.print() << " and " << print() << endl;
        
        return is_isomorphic_to_colorblind_colored_3edges(h);
    }
	
	
	// perm is mapping vertices of h to vertices of this. pv is a candidate for
	// mapping of v, all vertices before v are already mapped.
	bool is_map_up_to_v_correct(int v, int pv, const int *perm, const flag &h) const
	{
			
#ifdef G_COLORED_VERTICES
        // 0 as a joker color
        if ((m_color_vertex[pv] != h.m_color_vertex[v]) && (m_color_vertex[pv] != 0) && (0 != h.m_color_vertex[v])) return false;
#endif
						
#ifdef G_COLORED_EDGES
      // check edges, 0 as joker
      for (int u = 0; u < v; u++)
         if (m_color_edge[perm[u]][pv] != h.m_color_edge[u][v] && m_color_edge[perm[u]][pv] != 0 && h.m_color_edge[u][v] != 0) return false;        
#endif

#ifdef G_3EDGES
      for (int x = 0; x < v; x++)
         for (int y = x+1; y < v; y++)
         {
             if (m_3edge[perm[x]][perm[y]][pv] != h.m_3edge[x][y][v]) return false;
         }
#endif   

#ifdef G_COLORED_3EDGES
        for (int x = 0; x < v; x++)
            for (int y = x+1; y < v; y++)
            {
                 if (m_colored_3edge[perm[x]][perm[y]][pv] != h.m_colored_3edge[x][y][v])
                 {
                     return false;
                 }
            }
#endif          
        
#ifdef G_4EDGES
        for (int x = 0; x < v; x++)
            for (int y = x+1; y < v; y++)
                for (int z = y+1; z < v; z++)
                {
                    if (m_4edge[perm[x]][perm[y]][perm[z]][pv] != h.m_4edge[x][y][z][v]) return false;
                }
#endif           
        
		return true;
	}

    bool is_mapping_an_equality(int *perm, const flag &h) const
    {
#ifdef G_COLORED_EDGES
        //	check coloring
        for (int u = 0; u < m_vertices; u++)
        {
            for (int x = u+1; x < m_vertices; x++)
            {
                if (m_color_edge[perm[u]][perm[x]] == 0 || h.m_color_edge[u][x]==0) continue;
                if (m_color_edge[perm[u]][perm[x]] != h.m_color_edge[u][x]) return false;
            }
        }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_vertices; x++)
            for (int y = x+1; y < m_vertices; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_3edge[perm[x]][perm[y]][perm[z]] != h.m_3edge[x][y][z]) return false;
                }
#endif   
        
#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_vertices; x++)
            for (int y = x+1; y < m_vertices; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_colored_3edge[perm[x]][perm[y]][perm[z]] != h.m_colored_3edge[x][y][z]) return false;
                }
#endif   
        
        
#ifdef G_4EDGES
        for (int x = 0; x < m_vertices; x++)
            for (int y = x+1; y < m_vertices; y++)
                for (int z = y+1; z < m_vertices; z++)
                    for (int w = z+1; w < m_vertices; w++)
                    {
                        if(m_4edge[perm[x]][perm[y]][perm[z]][perm[w]] != h.m_4edge[x][y][z][w]) return false;
                    }
#endif  
        
#ifdef G_COLORED_VERTICES
        for (int u = 0; u < m_vertices; u++)
        {
            if (m_color_vertex[perm[u]] == 0 ||  h.m_color_vertex[u] == 0) continue;
            if (m_color_vertex[perm[u]] != h.m_color_vertex[u]) return false;
        }
#endif
        return true;
    }
    
    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, bool *used, const flag &h) const
	{
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
#ifndef G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS
            assert(is_mapping_an_equality(perm,h) == true);
#endif
            
			return true;
		}

		for (int pv = m_Theta; pv < m_vertices; pv++)
		{
			// check if used
			if (used[pv]) continue;

			if (!is_map_up_to_v_correct(v, pv, perm, h)) continue;

            
			perm[v] = pv;
			used[pv]  = true;
			
			if (make_perm_isomorphic(v+1, perm, used, h)) return true;
			
			used[pv]  = false;
		}
		
		return false;
	}
	
	
	bool is_isomorphic_to_not_colorblind(const flag &h) const
	{
        //if (labeled_vertices_cnt() > 0)
        //    cerr << "Starting testing not colorblind " << print() <<" and "<< h.print() << endl;

        
        // quick check
        if (m_vertices != h.m_vertices) 
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of vertices " << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of labeled vertices " << labeled_vertices_cnt() << " " << h.labeled_vertices_cnt() << endl;
            return false;
        }
        
		
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 		
		assert (!m_minlex_signature.empty() && !h.m_minlex_signature.empty());
		if (m_minlex_signature.compare(h.m_minlex_signature) != 0) return false;
		return true;
#endif		

#ifdef G_COLORED_VERTICES
        for (int c = 1; c < COLORS_VERTICES; c++)
        {
            //cerr << "c=" << c << "   "  << m_colored_vertices[c] << " "  << m_colored_vertices[0] << " " << h.m_colored_vertices[c] << " "  << h.m_colored_vertices[0] << endl;
            
	        if (m_colored_vertices[c] > h.m_colored_vertices[c]+h.m_colored_vertices[0]) return false;
            if (m_colored_vertices[c]+m_colored_vertices[0] < h.m_colored_vertices[c]) return false;
	    }
#endif
		
#ifdef G_COLORED_EDGES
        for (int c = 0; c < COLORS_EDGES; c++)
        {
            //if (m_vertices==0)
            //    cerr << c << "  " << m_colored_edges[c] << " " << h.m_colored_edges[c] << endl;
	        if (m_colored_edges[c] >  h.m_colored_edges[c]+h.m_colored_edges[0]) return false;
            if (m_colored_edges[c]+h.m_colored_edges[0] <  h.m_colored_edges[c]) return false;
	    }
#endif

#ifdef G_3EDGES
        if (m_3edges_cnt != h.m_3edges_cnt) return false;
#endif   

#ifdef G_COLORED_3EDGES
        for (int c = 1; c < COLORS_3EDGES; c++)
        {
            if (m_colored_3edges[c] !=  h.m_colored_3edges[c]) return false;
        }
#endif        
        
#ifdef G_4EDGES
        if (m_4edges_cnt != h.m_4edges_cnt) return false;
#endif   
//        if (m_vertices == 0)
//            cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;

        //cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;


#ifdef G_ORDERED_VERTICES
        // if vertices are ordered, there is no chance to do anything
        if (m_Theta != h.m_Theta)
            return false;
        
        int perm[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        return is_mapping_an_equality(perm, h);
#else
		// Check for same type
		if (!have_same_type_not_colorblind(h)) return false;
		
		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		bool used[V];

		// Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
		
        return make_perm_isomorphic(m_Theta, perm, used, h);
#endif
	}

    
    void create_minlex_signature_blind_3edges(const flag &h, string &lex_min) const
    {
#ifdef G_COLORED_3EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_3edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_3edge_colors(g_allowed_3edgecolor_permutations[p]);
            string Fprint = F.print("");
            if (Fprint.compare(lex_min) < 0)
            {
                lex_min = Fprint;
            }
        }
#else
        string Hprint = h.print("");
        if (Hprint.compare(lex_min) < 0)
        {
            lex_min = Hprint;
        }
#endif
    }
    
    void create_minlex_signature_blind_edges(const flag &h, string &lex_min) const
    {
#ifdef G_COLORED_EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
            create_minlex_signature_blind_3edges(F, lex_min);            
        }
#else
        create_minlex_signature_blind_3edges(h, lex_min);
#endif
    }
    
    void create_minlex_signature_oriented_edges(const flag &h, string &lex_min) const
    {
#ifdef G_ORIENTED_EDGES_BLIND
        create_minlex_signature_blind_edges(h,lex_min);
        flag swapped;
        swapped = h;
        swapped.swap_orientation();
        create_minlex_signature_blind_edges(swapped,lex_min);
#else
        create_minlex_signature_blind_edges(h,lex_min);
#endif
    }
    
    
    void create_minlex_signature_blind_vertices(const flag &h, string &lex_min) const
    {
#ifdef G_COLORED_VERTICES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_vertexcolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_vertex_colors(g_allowed_vertexcolor_permutations[p]);
            create_minlex_signature_oriented_edges(F, lex_min);
        }
#else
        create_minlex_signature_oriented_edges(h, lex_min);
#endif
    }

        
    void create_minlex_signature()
    {
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
#ifdef G_ORDERED_VERTICES
        Not implemented
#endif
		int perm[V];
		for (int i = 0; i < V; i++) perm[i] = i;
		
		std::sort (perm,perm+V);
					
		//print_for_human();
		string lex_min = print("");
		//cout << "Finding lex min for " << lex_min << endl;
		
		
		flag this_permuted;
		do {
			this_permuted.as_subflag(*this, perm, m_vertices, m_Theta, false);
				
				
            create_minlex_signature_blind_vertices(this_permuted, lex_min);
/*            
            string perm_string = this_permuted.print("");
				if (perm_string.compare(lex_min) < 0)
				{
					lex_min = perm_string;
				}
 */
		} while ( std::next_permutation(perm+m_Theta,perm+m_vertices) );
		
    	m_minlex_signature = lex_min;
#endif    	
    }


    void get_type_subflag(flag &f) const
    {
#ifdef G_ORDERED_VERTICES
        f.as_subflag(*this,m_labeled_vector,m_labeled_vertices_cnt,0);
        f.make_all_vertices_labeled();
#else
        const int mapping[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        f.as_subflag(*this,mapping,m_Theta,m_Theta);        
#endif
    }
    
    
    // removes two vertices
    void remove_vertices(int u, int v)
    {
        int mapping[V];
        
        int id = 0;
        for (int i = 0; i < m_vertices;i++)
        {
            if (i == u || i == v) continue;
            mapping[id++] = i;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-2, 0);
        
        *this = h;
    }
    
    
    void as_subflag(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
		
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
            }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    set_3edge(x,y,z,h.m_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    
                }
#endif   

#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    color_3edge(x,y,z,h.m_colored_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    
                }
#endif           
        
#ifdef G_4EDGES
        for (int x = 0; x < m_vertices-3; x++)
            for (int y = x+1; y < m_vertices-2; y++)
                for (int z = y+1; z < m_vertices-1; z++)
                    for (int w = z+1; w < m_vertices; w++)
                {
                    set_4edge(x,y,z,w,h.m_4edge[mapping[x]][mapping[y]][mapping[z]][mapping[w]]);
                    
                }
#endif  
        
#ifdef G_COLORED_VERTICES
		// copy vertices
        for (int x = 0; x < m_vertices; x++)
			color_vertex(x, h.m_color_vertex[mapping[x]]);
#endif


#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
		if (create_signature) create_minlex_signature();
#endif
    }
    

    void as_subflag_in_blowup(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                if (mapping[x] != mapping[y])
                {
                    color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
                }
                else
                {
                    color_edge(x,y,G_BLOW_UP_COLOR_EDGES);
                }
            }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (mapping[x] != mapping[y] && mapping[x] != mapping[z] && mapping[z] != mapping[y])
                    {
                        set_3edge(x,y,z,h.m_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    }
                    // else no edge
                }
#endif
        
#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (mapping[x] != mapping[y] && mapping[x] != mapping[z] && mapping[z] != mapping[y])
                    {
                    color_3edge(x,y,z,h.m_colored_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    }
                    else
                    {
                        color_3edge(x,y,z,G_BLOW_UP_COLOR_3EDGES);
                    }
                }
#endif
        
#ifdef G_4EDGES
        for (int x = 0; x < m_vertices-3; x++)
            for (int y = x+1; y < m_vertices-2; y++)
                for (int z = y+1; z < m_vertices-1; z++)
                    for (int w = z+1; w < m_vertices; w++)
                    {
                        if (mapping[x] != mapping[y] && mapping[x] != mapping[z] && mapping[z] != mapping[y] && mapping[w] != mapping[x] && mapping[w] != mapping[y] && mapping[w] != mapping[z])
                        set_4edge(x,y,z,w,h.m_4edge[mapping[x]][mapping[y]][mapping[z]][mapping[w]]);
                        
                    }
#endif
        
#ifdef G_COLORED_VERTICES
        // copy vertices
        for (int x = 0; x < m_vertices; x++)
            color_vertex(x, h.m_color_vertex[mapping[x]]);
#endif
        
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
        if (create_signature) create_minlex_signature();
#endif
    }
    
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    int e3()
    {
        return (m_vertices*(m_vertices-1)*(m_vertices-2))/6;
    }	
	
	
    bool contains_as_subflag_map_rest(const flag &g, int* mapping, int next_to_map, int first_available) const
    {
        if (next_to_map >= g.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
            
            //This may happen!!
            // assert(g.m_Theta == 0);
         
            //cerr << "Testing " << h.print() << " and " << g.print() << endl;

            
            if (h.is_isomorphic_to(g))
            {
                return true;
            }
                         
            return false;
        }
        
#ifndef G_ORDERED_VERTICES
        if (first_available < g.m_Theta)
        {
            mapping[next_to_map] = first_available;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,first_available+1)) return true;            
        }
        else
        {
#endif
        for (int i = first_available; i < m_vertices; i++)
        {
            mapping[next_to_map] = i;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,i+1)) return true;
        }
#ifndef G_ORDERED_VERTICES
        }
#endif
        
        return false;
    }
    
    // Count density of g as a subflags
    bool contains_as_subflag(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return false;
        
        int mapping[g.m_vertices];
                
        return contains_as_subflag_map_rest(g,mapping,0,0);        
    }
    
    
	void density_subflag_map_rest(const flag &g, int &total, int &good, int* mapping, int next_to_map, int first_available) const
	{
		if (next_to_map >= g.m_vertices)
		{
			flag h;
			h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
			
			assert(g.m_Theta == 0);
			
			if (h.is_isomorphic_to(g)) good++;
			
			total++;
			return;
		}
		
		for (int i = first_available; i < m_vertices; i++)
		{
			mapping[next_to_map] = i;
			density_subflag_map_rest(g,total,good,mapping,next_to_map+1,i+1);
		}
	}
	
	// Count density of g as a subflags
    double density_subflag(const flag &g) const
    {
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
        return (double)good/(double)total;
	}

	int count_subflag(const flag &g) const
	{
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
      return good;
	}
    

    
    
    
    
    void count_labeled_copies_of_map_rest(const flag &g_labeled, int &good_maps, int* mapping, int *used, int next_to_map) const
    {
        if (next_to_map >= g_labeled.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g_labeled.m_vertices, g_labeled.m_Theta);
            
            assert(g_labeled.m_Theta == g_labeled.m_vertices);
            
            if (h.have_same_type(g_labeled)) good_maps++;

            return;
        }
        
        for (int i = 0; i < m_vertices; i++)
        {
            if (used[i]) continue;
            mapping[next_to_map] = i;
            used[i] = 1;
            count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,next_to_map+1);
            used[i] = 0;
        }
    }
    

    int count_labeled_copies_of(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return 0;
       
        // This does not work correctly for unlabeled graphs
        assert(g.m_Theta == 0 && m_Theta == 0);
        
        
        // We use have_same_type to check correct mappings...
        flag g_labeled = g;
        g_labeled.m_Theta = g.m_vertices;
        
        int mapping[g.m_vertices];
        int used[m_vertices];
        for (int i = 0; i < m_vertices; i++)
        {
            used[i] = 0;
        }
        
        int good_maps = 0;
        
        count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,0);
        
        return good_maps;
    }
    
    
    
    void generate_subflags_of_size_n_rest(int n, vector<flag> &subflags, int* mapping, int next_to_map, int first_available, const vector<int> &available_to_map) const
    {
        if (next_to_map >= n)
        {
            flag h;
            h.as_subflag(*this, mapping, n, 0);
            bool h_is_new = true;
            for (int i = 0; i < (int)subflags.size(); ++i)
            {
                if (h.is_isomorphic_to(subflags[i])) 
                {
                    h_is_new = false;
                    break;
                } 
            }
            if (h_is_new) subflags.push_back(h);            
            return;
        }
        
        for (int i = first_available; i < (int)available_to_map.size()-(n-next_to_map); i++)
        {
            mapping[next_to_map] = available_to_map[i];
            generate_subflags_of_size_n_rest(n,subflags,mapping,next_to_map+1,i+1,available_to_map);
        }
    }
   
    
    // Could be written as a template with size of in_subflag - should be faster
    // an/or with arrays
    // if in_subrgaph is specified, then only subflags containing in_subrgaph are generated
    int generate_subflags_of_size_n(int n, vector<flag> &subflags, const vector<int> &in_subflag = vector<int>()) const
    {
        if (n > m_vertices) return 0;
        
        // This does not work correctly for unlabeled graphs
        assert(m_Theta == 0);
                
        int mapping[n];
        
        vector<int> available_to_map;
        for (int i = 0; i < m_vertices; i++)
            if (find(in_subflag.begin(), in_subflag.end(), i) == in_subflag.end()) 
                available_to_map.push_back(i);
        
        for (int i = 0; i < (int)in_subflag.size(); i++)
            mapping[i] = in_subflag[i];
        
        generate_subflags_of_size_n_rest(n, subflags, mapping, (int)in_subflag.size(),0,in_subflag);
        
        return (int)subflags.size();
    }
    
    
    
    
    // Copy data from g if the number of vertices of g is <= current number
    void copy_from(const flag &g)
    {
        assert(m_vertices >= g.m_vertices);
     
#ifdef G_COLORED_VERTICES
        // copy vertices
        for (int x = 0; x < g.m_vertices; x++)
            color_vertex(x, g.m_color_vertex[x]);
#endif        
        
#ifdef G_3EDGES
        for (int x = 0; x < g.m_vertices-2; x++)
            for (int y = x+1; y < g.m_vertices-1; y++)
                for (int z = y+1; z < g.m_vertices; z++)
                {
                    set_3edge(x,y,z,g.m_3edge[x][y][z]);                    
                }
#endif

#ifdef G_COLORED_3EDGES
        for (int x = 0; x < g.m_vertices-2; x++)
            for (int y = x+1; y < g.m_vertices-1; y++)
                for (int z = y+1; z < g.m_vertices; z++)
                {
                    color_3edge(x,y,z,g.m_colored_3edge[x][y][z]);                    
                }
#endif        
        
#ifdef G_4EDGES
        for (int x = 0; x < g.m_vertices-3; x++)
            for (int y = x+1; y < g.m_vertices-2; y++)
                for (int z = y+1; z < g.m_vertices-1; z++)
                    for (int w = z+1; w < g.m_vertices; w++)
                {
                    set_4edge(x,y,z,w,g.m_4edge[x][y][z][w]);                    
                }
#endif        
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < g.m_vertices-1; x++)
            for (int y = x+1; y < g.m_vertices; y++)
            {
                color_edge(x,y,g.m_color_edge[x][y]);
            }        
#endif        
    }
    
/***************************************************************************************************************** Printing ****************/
	void print_for_human() const
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << " ";
		
#ifdef G_COLORED_VERTICES
		print_vertex_coloring(cout, " ");
		cout << " ";
#endif
		
		cout << endl;
	}

 
	
	string print(const string &delimeter=" ") const
	{
		stringstream ss;
		
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		ss << m_vertices << delimeter << m_Theta << delimeter << delimeter;
#ifdef G_COLORED_VERTICES
		print_vertex_coloring(ss, delimeter);
		ss << delimeter;
#endif

#ifdef G_COLORED_EDGES
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				ss << delimeter << m_color_edge[u][v];
            ss << delimeter;
		}
#endif

#ifdef G_3EDGES
        ss << delimeter << delimeter << m_3edges_cnt;
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_3edge[x][y][z]) ss << delimeter << (char)('1'+x) << (char)('1'+y) << (char)('1'+z);
                }
        ss << delimeter << delimeter;
#endif   

#ifdef G_COLORED_3EDGES
#ifdef G_COLORED_3EDGES_PRINT_HUMAN
        int colored_3edges_count = 0;
        for (int c = 1; c < COLORS_3EDGES; c++)
        {
            colored_3edges_count += m_colored_3edges[c];
        }
        ss << delimeter << delimeter << colored_3edges_count;
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_colored_3edge[x][y][z] != 0)
                        ss << delimeter << (char)('1'+x) << (char)('1'+y) << (char)('1'+z) << '.' << (char)('0'+m_colored_3edge[x][y][z]);
                }
        ss << delimeter << delimeter;
        
#else        
        ss << delimeter << delimeter;
        ss << "-1" << delimeter;
        for (int x = 0; x < m_vertices-2; x++)
        {
            for (int y = x+1; y < m_vertices-1; y++)
            {
                for (int z = y+1; z < m_vertices; z++)
                {
                    ss << delimeter << m_colored_3edge[x][y][z];
                }
                ss << delimeter;
            }
            ss << delimeter;
        }
#endif        
#endif          
        
#ifdef G_4EDGES
        ss << delimeter << delimeter << m_4edges_cnt;
        for (int x = 0; x < m_vertices-3; x++)
            for (int y = x+1; y < m_vertices-2; y++)
                for (int z = y+1; z < m_vertices-1; z++)
                    for (int w = z+1; w < m_vertices; w++)
                {
                    if (m_4edge[x][y][z][w]) ss << delimeter << (char)('1'+x) << (char)('1'+y) << (char)('1'+z)<< (char)('1'+w);
                }
        ss << delimeter << delimeter;
#endif          
        
	
		return ss.str();
	}
    
#ifdef G_COLORED_VERTICES
	void print_vertex_coloring(ostream &ostr, const string &delimiter) const
	{
		for (int i = 0; i < m_vertices; i++)
		{
			ostr << delimiter << m_color_vertex[i];
		}
	}
#endif
	
/***************************************************************************************************************** Loading ****************/	
	void load_from_string(const char *str)
	{
		stringstream s(str);
		load_from_stream(s, -1, -1);
	}
		
	
   bool load_from_stream(istream &stream, int assumed_vertices, int assumed_theta)
   {
		int vertices, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 

#ifdef G_VERBOSE_OUTPUT
        if (assumed_theta != -1 && theta != assumed_theta)
        {
            cerr << "Err: assumed theta " << assumed_theta << " but loaded " <<  theta << " for " << vertices << " vertices " << endl;
        }
#endif       
		assert(assumed_theta == -1 || theta == assumed_theta);
        assert(assumed_vertices == -1 || assumed_vertices == vertices);
		set_vertices_and_Theta(vertices, theta);
		
#ifdef G_COLORED_VERTICES		
		for (int i = 0; i < m_vertices; i++)
		{
			int color_v;
			stream >> color_v;
			color_vertex(i,color_v);
		}
#endif		
		
#ifdef G_COLORED_EDGES
		int color;
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
#endif
       
       
#ifdef G_3EDGES
       int entries_3edge;
       stream >> entries_3edge;
       string str_3edge;
       for (int i = 0; i < entries_3edge; i++)
       {
           stream >> str_3edge;
           set_3edge(str_3edge[0]-'1', str_3edge[1]-'1', str_3edge[2]-'1', 1);
       }
#endif   

#ifdef G_COLORED_3EDGES
       // Format for 3 edges: 1) adjacency matrix, 2)  xyz.c
       int entries_colored_3edges;

       stream >> entries_colored_3edges;

       if (entries_colored_3edges == -1)
       {
           int color;
           for (int x = 0; x < m_vertices-2; x++)
               for (int y = x+1; y < m_vertices-1; y++)
                   for (int z = y+1; z < m_vertices; z++)
                   {
                       stream >> color;
                       color_3edge(x,y,z, color);
                   }
       }
       else
       {
           string str_3edge;
           for (int i = 0; i < entries_colored_3edges; i++)
           {
               stream >> str_3edge;
               assert(str_3edge.size() == 5);
               color_3edge(str_3edge[0]-'1', str_3edge[1]-'1', str_3edge[2]-'1', str_3edge[4]-'0');
           }           
       }
#endif       
       
#ifdef G_4EDGES
       int entries_4edge;
       stream >> entries_4edge;
       string str_4edge;
       for (int i = 0; i < entries_4edge; i++)
       {
           stream >> str_4edge;
           set_4edge(str_4edge[0]-'1', str_4edge[1]-'1', str_4edge[2]-'1', str_4edge[3]-'1', 1);
       }
#endif          
       //cerr << print() << endl;
       
       create_minlex_signature();

		return true;
	}
	
    

public:
    
    flag& operator=(const flag& f)
    {
        m_vertices = f.m_vertices;
        m_Theta    = f.m_Theta;

#ifdef G_ORDERED_VERTICES
        m_labeled_vertices_cnt = f.m_labeled_vertices_cnt;
        for (int i = 0; i < m_vertices; i++)
        {
            m_labeled[i] = f.m_labeled[i];
            m_labeled_vector[i] = f.m_labeled_vector[i]; 
        }
#endif
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM                
        m_minlex_signature = f.m_minlex_signature;
#endif        
        
#ifdef G_COLORED_VERTICES
        
        for (int i = 0; i < m_vertices; i++)
        {
            m_color_vertex[i] = f.m_color_vertex[i];
        }
        
        //memcpy(m_color_vertex, f.m_color_vertex, sizeof(int)*m_vertices);
        
        for (int i = 0; i < COLORS_VERTICES; i++)
        {
            m_colored_vertices[i] = f.m_colored_vertices[i];
        }        
#endif
        
#ifdef G_COLORED_EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                {
                    m_color_edge[i][j] = f.m_color_edge[i][j];
                }
        
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            m_colored_edges[i] = f.m_colored_edges[i];
        }         
        
#endif
        
        
#ifdef G_3EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                for (int k = 0; k < m_vertices; k++)
                {
                    m_3edge[i][j][k] = f.m_3edge[i][j][k];
                }
        m_3edges_cnt = f.m_3edges_cnt;
#endif

#ifdef G_COLORED_3EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                for (int k = 0; k < m_vertices; k++)
        {
            m_colored_3edge[i][j][k] = f.m_colored_3edge[i][j][k];
        }
        
        for (int i = 0; i < COLORS_3EDGES; i++)
        {
            m_colored_3edges[i] = f.m_colored_3edges[i];
        }         
        //memcpy(m_colored_3edges, f.m_colored_3edges, sizeof(int)*COLORS_3EDGES);

#endif        
#ifdef G_4EDGES
        TODO!!
        int m_4edge[V][V][V][V]; // m_4edges[x][y][v][w] == 1 it it is an edge
        int m_4edges_cnt; // number of 4-edges (for faster isomorphism and so on)
#endif 
        return *this;
    }
    
		
	int m_vertices;  // number of vertices
    int m_Theta;     // number of labeled vertices in case of not ordered. Binary string which are labeled in ordered
 	
#ifdef G_ORDERED_VERTICES 
    int  m_labeled_vertices_cnt; // number of labeled vertices
    bool m_labeled[V];           // every vertex has true/false if labeled
    int  m_labeled_vector[V];    // ordered list of labeled vertices
#endif
//	int m_id; // id of the original flag

#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM            
// for fast isomorphism testing
	string m_minlex_signature;
#endif
    
	
#ifdef G_COLORED_VERTICES
	int m_color_vertex[V]; // color of a vertex (for bipartite complete flags?)
	int m_colored_vertices[COLORS_VERTICES];
#endif
	
#ifdef G_COLORED_EDGES
	int m_color_edge[V][V];  // adjacency matrix
//	int m_colored_deg[V][COLORS_EDGES]; // number of edges from each vertex of a particular color
	int m_colored_edges[COLORS_EDGES]; // number of edges of each color
//	vector<int> m_deg_sorted;
//	bool m_deg_sorted_valid;
#endif

    
#ifdef G_3EDGES
    int m_3edge[V][V][V]; // m_3edges[x][y][v] == 1 it it is an edge
    int m_3edges_cnt; // number of 3-edges (for faster isomorphism and so on)
#endif
#ifdef G_COLORED_3EDGES
    int m_colored_3edge[V][V][V]; // m_3edges[x][y][v] == color
    int m_colored_3edges[COLORS_3EDGES]; // number of 3-edges for each of the colors
#endif    
    
#ifdef G_4EDGES
    int m_4edge[V][V][V][V]; // m_4edges[x][y][v][w] == 1 it it is an edge
    int m_4edges_cnt; // number of 4-edges (for faster isomorphism and so on)
#endif    
};



// Try if the number should be actuallly rounded
double smart_round(double d)
{
    double dr = round(d);
    if (abs(dr-d) < 0.00000001) return dr;
    return d;
}



class flag_and_coefficient
{
public:

    bool operator==(const flag_and_coefficient& fc) const
    {
        if (fc.coefficient != coefficient) return false;
        return g.is_isomorphic_to(fc.g);
    }

    flag   g;
    double coefficient;
};



// constraint is of the form...  m_flag + m_constant >= 0
class linear_constraint
{
public:
    linear_constraint()
    {
        m_checked = false;
        m_labeled_vertices_in_type_cnt = 0;

        m_required_coefficients_sum_for_elcp_constraints = false;
        m_required_coefficients_sum_for_elcp_constraints_value = 0;
    }
    
    
    bool check_constraint()
    {
        if (m_entries.size() == 0)
        {
            m_checked = false;
            //m_same_types = false;
            return false;
        }
        
        m_entries_max_size = m_entries[0].g.m_vertices;
        
        for (int i = 1; i < (int)m_entries.size(); i++)
        {
            if (! m_entries[0].g.have_same_type(m_entries[i].g))
            {
                m_checked = false;
                return false;
            }
            if (m_entries_max_size < m_entries[i].g.m_vertices)
            {
                m_entries_max_size = m_entries[i].g.m_vertices;
            }
        }
        
        m_labeled_vertices_in_type_cnt = m_entries[0].g.labeled_vertices_cnt();
        
        m_entries[0].g.get_type_subflag(m_type);
        
        m_checked = true;

//        m_same_types = true;
        
        if (m_constant != 0)
        {
            flag_and_coefficient fc;
            fc.g = m_type;
            fc.coefficient = m_constant;
            m_entries.push_back(fc);
            m_constant = 0;
        }
        
        return true;
    }
    
    string print()
    {
        stringstream ss;
        ss << "0 " << m_constant << endl;
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            ss.precision(G_PRECISION);
            ss << m_entries[i].coefficient << " " << m_entries[i].g.print() << endl;
        }
        return ss.str();
    }
    
    void add_entry(const flag_and_coefficient& fc)
    {
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            if (m_entries[i].g.is_isomorphic_to(fc.g))
            {
                m_entries[i].coefficient += fc.coefficient;
                if (m_entries[i].coefficient == 0)
                {
                    m_entries.erase(m_entries.begin()+i);
                }
                return;
            }
        }
        m_entries.push_back(fc);
    }
    
    bool operator==(const linear_constraint &lc) const
    {
        if (lc.m_labeled_vertices_in_type_cnt != m_labeled_vertices_in_type_cnt) return false;
        if (lc.m_entries.size() != m_entries.size()) return false;
        if (lc.m_constant != m_constant) return false;
        if (lc.m_type.is_isomorphic_to(m_type) == false) return false;
        if (lc.m_entries_max_size != m_entries_max_size) return false;

        for (flag_and_coefficient entry : m_entries)
        {
            // Test if it is the same as some other entry in lc
            bool found_match = false;
            for (flag_and_coefficient entry2 : lc.m_entries)
            {
                if (entry == entry2)
                {
                    found_match = true;
                    break;
                }
            }
            if (found_match == false) return false;
        }

        return true;
    }

    bool is_identical_after_type_permutation(const linear_constraint &lc) const
    {
        if (lc == *this) return true;

        /*
        if (lc.m_labeled_vertices_in_type_cnt != m_labeled_vertices_in_type_cnt) return false;
        if (lc.m_entries.size() != m_entries.size()) return false;
        if (lc.m_constant != m_constant) return false;
        if (lc.m_type.is_isomorphic_to(m_type) == false) return false;
        if (lc.m_entries_max_size != m_entries_max_size) return false;
        if (m_entries.size() == 0) return true;
         */
 
        
        int permutation[m_type.m_vertices];
        for (int i = 0; i < m_type.m_vertices; i++) permutation[i] = i;

        // This will be used to permute vertices of flags
        int permutation_fc[V];
        for (int i = 0; i < V; i++) permutation_fc[i] = i;


        flag permuted_type;

        // Skip the identity permutation, already tested at the beginning
        while ( std::next_permutation(permutation,permutation+m_type.m_vertices) )
        {
            permuted_type.as_subflag(m_type, permutation, m_type.m_vertices, m_type.m_Theta);
            if (!m_type.is_isomorphic_to(permuted_type)) continue;

            // Now we got an automorphism of the type
            // so we permute the whole constraint - it is wasting a little but will
            // be easier to read
            linear_constraint lc_tmp;
            
            for (const flag_and_coefficient &fc : m_entries)
            {
                // make permutation of type, the rest is identity
                // from the beginning
                for (int i = 0; i < m_type.m_vertices; i++)
                    permutation_fc[i] = permutation[i];

                flag_and_coefficient new_fc;
                new_fc.coefficient = fc.coefficient;
                new_fc.g.as_subflag(fc.g, permutation_fc, fc.g.m_vertices, fc.g.m_Theta);

                lc_tmp.add_entry(new_fc);
            }

            assert(lc_tmp.check_constraint());

            if (lc == lc_tmp)
                return true;

        }

        return false;
    }

public:
    vector<flag_and_coefficient> m_entries;
    double m_constant;
    
    bool   m_checked;
    //bool   m_same_types;  // true if the entries are of same type and size
    int    m_entries_max_size;
    int    m_labeled_vertices_in_type_cnt;

    // This is a special bonus thing
    bool    m_required_coefficients_sum_for_elcp_constraints;
    double  m_required_coefficients_sum_for_elcp_constraints_value;

    flag   m_type;
};


std::ostream& operator<< (std::ostream& stream, const flag_and_coefficient& fc)
{
    if (fc.coefficient == 0) return stream;
    stream.precision(G_PRECISION);
    stream << smart_round(fc.coefficient) << "  " << fc.g.print() << endl;

    return stream;
}

std::ostream& operator<< (std::ostream& stream, const linear_constraint& lc)
{
    stream << "0 ";

    // Constant is made into a labeled flag, so this tries to recover it
    // if possible. Maybe there should be a switch for this?
    bool constant_found = false;
    if (lc.m_constant == 0)
    {
        for (const auto & fc :  lc.m_entries)
        {
            if (fc.g.m_vertices == fc.g.m_Theta)
            {
                assert(constant_found == false);
                stream.precision(G_PRECISION);
                stream << smart_round(fc.coefficient) << endl;
                constant_found = true;
            }
        }
    }
    if (!constant_found)
    {
        stream.precision(G_PRECISION);
        stream << smart_round(lc.m_constant) << endl;
    }

    
    for (const auto & fc :  lc.m_entries)
    {
        if (fc.g.m_vertices != fc.g.m_Theta)
        {
            stream << fc;
        }
    }
    return stream;
}



vector<linear_constraint> g_linear_constraints;
vector<flag> g_unlabeled_flags[V+1];
vector<flag> g_types[V+1]; // types - it is just same as g_unlabeled_flags, but all vertices are labeled :-) Used for reduced types
vector<vector<flag> >  g_flags; // flags to process using multiplication - every type&size is a separate list

vector<flag_and_coefficient> g_objective_combination;
vector<flag> g_forbidden_subflags;
vector<flag> g_forbidden_subflags_by_size[V+1];
string       g_program_description;  // loaded from the objective function


#ifdef G_USE_PERMITTED_SUBFLAGS
vector<flag>  g_permitted_subflags[V+1];
#endif


int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i < n; i++) {
        b *= i;
    }
    return b;
}



string filename_prefix()
{
    stringstream filename;
    
    filename << "F"
#ifdef G_COLORED_VERTICES
    << "_vertices" << COLORS_VERTICES-1
#ifdef G_ORDERED_VERTICES
    << "ordered"
#endif
#else
#ifdef G_ORDERED_VERTICES
    << "_ordered"
#endif
#endif
#ifdef G_COLORED_VERTICES_BLIND
    << "blind"
#endif
#ifdef G_COLORED_EDGES
    << "_edges" << COLORS_EDGES-1
#endif
#ifdef G_COLORED_EDGES_BLIND
    << "blind"
#endif
#ifdef G_ORIENTED_EDGES
    << "oriented"
#endif
#ifdef G_ORIENTED_EDGES_BLIND
    << "blind"
#endif
#ifdef G_3EDGES
    << "_3edges"
#endif
#ifdef G_COLORED_3EDGES
    << "_3edges" << COLORS_3EDGES-1
#endif
#ifdef G_COLORED_3EDGES_BLIND
    << "blind"
#endif    
#ifdef G_4EDGES
    << "_4edges"
#endif
    ;
    return filename.str();
}




inline int find_flag_in_list(const flag &f, const vector<flag> &fv)
{
    for (int i = 0; i < (int)fv.size(); ++i)
    {
        if (f.is_isomorphic_to(fv[i]))
        {
            return i;
        }
    }
    return -1;
}

inline int get_flag_type_in_list(const flag& f, vector< vector<flag> > &flags)
{
#ifdef USE_REDUCED_TYPES
    const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30};
    flag f_type;
    f_type.as_subflag(f,identity,f.m_Theta,0);
#endif 
    
    // Find correct type
    for (int i = 0; i < (int)flags.size(); i++)
    {
        if (flags[i].size() == 0)
        {
            cerr << "Some bug" << endl;
        }
        if (f.have_same_type(flags[i][0])) return i;
#ifdef USE_REDUCED_TYPES
        if (f.m_Theta == flags[i][0].m_Theta)
        {
            flag g_flags_type;
            g_flags_type.as_subflag(flags[i][0],identity,flags[i][0].m_Theta,0);
            if (g_flags_type.is_isomorphic_to(f_type))
                return -2;
        }
#endif        
        
    }
    
    return -1;
}

inline void include_flag_in_list(const flag& f, vector< vector<flag> > &flags, int id = -3, bool ignore_reduced_types = true)
{
    if (id == -3)
    {
        id = get_flag_type_in_list(f, flags);
    }
#ifdef  USE_REDUCED_TYPES   
    if (id == -2 && ignore_reduced_types) return;
#endif   
    if (id == -1 || id == -2)
    {
        vector<flag> new_type_list;
        new_type_list.push_back(f);
        flags.push_back(new_type_list);
        return;
    }
    
    flags[id].push_back(f);
}


inline void include_flag_in_list_if_new(const flag& f, vector< vector<flag> > &flags, bool ignore_reduced_types = true)
{
    int id = get_flag_type_in_list(f, flags);
#ifdef USE_REDUCED_TYPES
    if (id == -2 && ignore_reduced_types) 
    {
        return;
    }
#endif
    if (id == -1 || id == -2)
    {
//        cerr << "new type" << endl;
        include_flag_in_list(f, flags, id,ignore_reduced_types);
        return;
    }
    
    if (find_flag_in_list(f,flags[id]) != -1)
    {
//        cerr << "duplicate" << endl;
        return;   
    }
//    cerr << "new for known type" << f.print() << endl;
    flags[id].push_back(f);
}





inline bool is_flag_forbidden(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        //cerr << "Testing " << g.print() << " and " << g_forbidden_subflags[i].print() << endl;
        if (g.contains_as_subflag(g_forbidden_subflags[i])) 
        {
            //cerr << "Forbidding " << g.print() << " because of " << g_forbidden_subflags[i].print() << endl;
            return true;
        }
    }
#ifdef G_USE_PERMITTED_SUBFLAGS
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        if (g_permitted_subflags[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list);
        
        //if (subflags_list.size() > 1)
        // cerr << "Number of subflags is " << subflags_list.size() << endl;
        
        // Certainly there is one not permitted...
        if (subflags_list.size() > g_permitted_subflags[i].size()) return true;
        
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
            if (find_flag_in_list(subflags_list[j], g_permitted_subflags[i]) == -1)
                return true;
        }
    }
#endif    
    return false;
}

//#ifdef G_USE_PERMITTED_SUBFLAGS  not used in early generation - maybe should be... ?
inline bool is_flag_forbidden_avoid_zeros(const flag &g, const vector<int> &in_subrgaph = vector<int>())
{
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        //if (g_permitted_subflags[i].size() == 0) continue;        
        if (g_forbidden_subflags_by_size[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list, in_subrgaph);
                
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
// Do not check subgraphs that are not fully colored
#ifdef G_COLORED_VERTICES
            if (subflags_list[j].m_colored_vertices[0] > 0) continue;
#endif
#ifdef G_COLORED_EDGES            
            if (subflags_list[j].m_colored_edges[0] > 0) continue;
#endif            
#ifdef G_COLORED_3EDGES            
            if (subflags_list[j].m_colored_3edges[0] > 0) continue;
#endif            
            if (find_flag_in_list(subflags_list[j], g_forbidden_subflags_by_size[i]) != -1) return true;
        }
    }
    return false;
}

/*
inline bool is_flag_forbidden_noninduced(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        if (g.has_as_notinduced_subflag(g_forbidden_subflags[i])) return true;
    }
    return false;
}
*/

inline bool g_already_in_known_flags(flag &g, vector<flag> &flag_list)
{
    for (unsigned int i = 0; i < flag_list.size(); i++)
    {
        if (flag_list[i].is_isomorphic_to(g))
        {
            return true;
        }
    }
    return false;
}

inline void add_g_to_known_flags(flag &g, vector<flag> &flag_list)
{
    flag_list.push_back(g);
    //if (g.m_3edges_cnt >= 20)
    {
    //    cerr << g.print() << endl;
    }
}


#ifdef G_COLORED_EDGES
void try_color_edge(flag &g, int u, int v, vector<flag> &flag_list)
{
    if (v >= g.m_vertices || v == u)
    {
        u++;
        v = u+1;
#ifdef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
        // test if graph on vertices 0...u is not forbidden
        const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        flag g_to_u;
        g_to_u.as_subflag(g,identity, u+1, 0);
        
        cerr << "Testing " << g_to_u.print() << endl;
        
        if (is_flag_forbidden(g_to_u)) return;
#endif
    }
    if (v >= g.m_vertices)
    {
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        //		add_g_to_known_flags(flagh_list);
        return;
    }
    
    
    // Color only uncolored edges.....
    if (g.m_color_edge[u][v] == 0)
    {
// Either color 1 us used for blow-up or for tournaments it is not used at all
// since color 1 does not change orientation
#if defined(G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY) || defined(G_TOURNAMENT)         
        for (int color = 2; color < COLORS_EDGES; color++)
#else
        for (int color = 1; color < COLORS_EDGES; color++)
#endif
        {
            g.color_edge(u,v,color);
            try_color_edge(g,u,v+1,flag_list);
#ifdef G_ORIENTED_EDGES
            if (color > 1)
            {
                g.color_edge(v,u,color);
                try_color_edge(g,u,v+1,flag_list);
            }
#endif            
        }
        g.color_edge(u,v,0);
    }
    else
    {
        try_color_edge(g,u,v+1,flag_list);
    }
}
#endif


#ifdef G_3EDGES 
void try_add_3edges(flag &g, int x, int y, int z, vector<flag> &flag_list)
{
    if (z >= g.m_vertices || z == x)
    {
        y++;
        if (y >= g.m_vertices-1)
        {
            x++;
            if (x >= g.m_vertices-2)
            {
                if (is_flag_forbidden(g)) return; 

                g.create_minlex_signature();
                
                if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
                return;
            }
            y = x+1;
        }
        z = y+1;
        try_add_3edges(g,x,y,z,flag_list);
        return;
    }
    
    if (g.m_3edge[x][y][z] != 0) try_add_3edges(g,x,y,z+1,flag_list);
    else
    {
        g.set_3edge(x,y,z,1);
        try_add_3edges(g,x,y,z+1,flag_list);
        g.set_3edge(x,y,z,0);
        try_add_3edges(g,x,y,z+1,flag_list);
    }
}
#endif

#ifdef G_COLORED_3EDGES 
void try_color_3edges(flag &g, int x, int y, int z, vector<flag> &flag_list)
{
    if (z >= g.m_vertices || z == x)
    {
        y++;
        if (y >= g.m_vertices-1)
        {
            x++;
            if (x >= g.m_vertices-2)
            {
//#ifndef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
                if (is_flag_forbidden(g)) return; 
//#endif
                if (!g_already_in_known_flags(g, flag_list)) 
                {
                    add_g_to_known_flags(g,flag_list);
                }
                //cerr << "FOUND " << endl << g.print() << endl;
                return;
            }
            y = x+1;
        }
        z = y+1;
        try_color_3edges(g,x,y,z,flag_list);
        return;
    }
    
    if (g.m_colored_3edge[x][y][z] != 0) try_color_3edges(g,x,y,z+1,flag_list);
    else
    {
#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
        for (int color = 2; color < COLORS_3EDGES; color++)
#else
        for (int color = 1; color < COLORS_3EDGES; color++)
#endif            
        {
            g.color_3edge(x,y,z,color);
#ifdef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
            const vector<int> edge_xyz = {x,y,z};
            if (is_flag_forbidden_avoid_zeros(g,edge_xyz)) continue;
#endif
            try_color_3edges(g,x,y,z+1,flag_list);
        }
        g.color_3edge(x,y,z,0);
    }
}
#endif



inline double P_F1_F2_IN_labeled_H(const flag &F1, const flag &F2, const flag &H)
{

    //cerr << F1.m_Theta << " " << F2.m_Theta << endl;
    assert(F1.m_Theta == F2.m_Theta);
    if (F1.m_vertices+F2.m_vertices - F1.labeled_vertices_cnt() > H.m_vertices)
    {
        cerr << F1.m_vertices<< "+" << F2.m_vertices << "-" << F1.labeled_vertices_cnt() << " > " << H.m_vertices << endl;
    }
    assert(F1.m_vertices+F2.m_vertices - F1.labeled_vertices_cnt() <= H.m_vertices);
    assert(F1.labeled_vertices_cnt() >= H.labeled_vertices_cnt());
    
    flag type;
    F1.get_type_subflag(type);
    
    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);
        if (!type.contains_as_subflag(typeH)) return 0;
    }
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] + F2.m_colored_edges[c] - type.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
#ifdef G_3EDGES
    if (F1.m_3edges_cnt + F2.m_3edges_cnt - type.m_3edges_cnt  > H.m_3edges_cnt) return 0;
#endif
#if defined(G_COLORED_3EDGES) && !defined(G_COLORED_3EDGES_BLIND)
    for (int c = 1; c < COLORS_3EDGES; c++)
    {
        if (F1.m_colored_3edges[c]+F2.m_colored_3edges[c]-type.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
    }
#endif
#ifdef G_4EDGES
    if (F1.m_4edges_cnt+F2.m_4edges_cnt-type.m_4edges_cnt  > H.m_4edges_cnt) return 0;
#endif
#ifdef G_ROTATION_SYSTEM
    // No quick check
#endif
#if defined(G_COLORED_VERTICES) && !defined(G_COLORED_VERTICES_BLIND)
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        if (F1.m_colored_vertices[c]+F2.m_colored_vertices[c]-type.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
    }
#endif
#ifdef G_CROSSINGS
    if (F1.m_crossings_cnt + F2.m_crossings_cnt - F1.m_crossings_in_type > H.m_crossings_cnt) return 0;
#endif
    
    
#ifdef G_ORDERED_VERTICES
    assert(0); // not implemented
#else
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    //for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        
        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F2)) continue;
        
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) );
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
#endif
}


#ifdef G_4EDGES 
void try_add_4edges(flag &g, int x, int y, int z, int w, vector<flag> &flag_list)
{
    if (w >= g.m_vertices || w == x)
    {
        z++;
        if (z >= g.m_vertices-1)
        {
            y++;
            if (y >= g.m_vertices-2)
            {
                x++;
                if (x >= g.m_vertices-3)
                {
                    if (is_flag_forbidden(g)) return;                
                    g.create_minlex_signature();
                    if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
                    return;
                }
                y = x+1;
            }
            z = y+1;
        }
        w = z+1;
        try_add_4edges(g,x,y,z,w,flag_list);
        return;
    }
    
    if (g.m_4edge[x][y][z][w] != 0) try_add_4edges(g,x,y,z,w+1,flag_list);
    else
    {
        g.set_4edge(x,y,z,w,1);
        try_add_4edges(g,x,y,z,w+1,flag_list);
        g.set_4edge(x,y,z,w,0);
        try_add_4edges(g,x,y,z,w+1,flag_list);
    }
}
#endif



void extensions_of_g_edges(flag &g, vector<flag> &flag_list)
{
    //cerr << "Generating extensions of " << g.print() << endl;
#ifdef G_3EDGES    
#ifdef G_COLORED_EDGES
#error I dont know how to generate 2edges and 3edges at the same time.
#endif
#endif
    
#ifdef G_3EDGES       
    try_add_3edges(g,0,1,2,flag_list);
    return;
#endif
#ifdef G_COLORED_3EDGES       
    try_color_3edges(g,0,1,2,flag_list);
    return;
#endif    
#ifdef G_4EDGES       
    try_add_4edges(g,0,1,2,3,flag_list);
    return;
#endif    
#ifdef G_COLORED_EDGES
    try_color_edge(g,0,1,flag_list);
    return;
#endif    
}


#ifdef G_COLORED_VERTICES
void try_color_vertex(flag &g, int u, vector<flag> &flag_list)
{
    if (u >= g.m_vertices)
    {
#if defined(G_COLORED_EDGES) || defined(G_COLORED_3EDGES) || defined(G_3EDGES) || defined(G_4EDGES)
        extensions_of_g_edges(g,flag_list);        
        //        try_color_edge(g, 0,1,flag_list);
#else
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g, flag_list)) add_g_to_known_flags(g, flag_list);
#endif
        return;
    }
    
    // Color only uncolored vertices.....
    if (g.m_color_vertex[u] == 0)
    {
        for (int color = 1; color < COLORS_VERTICES; color++)
            //        for (int color = 1; color < 3; color++)
        {
            g.color_vertex(u,color);
            try_color_vertex(g,u+1,flag_list);
        }
        g.color_vertex(u,0);
    }
    else
    {
        try_color_vertex(g,u+1,flag_list);
    }
}
#endif



void extensions_of_g(flag &g, vector<flag> &flag_list)
{
#ifdef G_COLORED_VERTICES
    try_color_vertex(g,0,flag_list);
#else
    extensions_of_g_edges(g,flag_list);
#endif
}



// u is original, v will be a copy
// edges containing both will have color 1
void duplicate_vertex_u_to_v(flag &g, int u, int v)
{
#if defined(G_4EDGES) || defined(G_3EDGES) 
    assert(0); // this is not implemented
#endif

#ifdef G_COLORED_EDGES
    
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        if (x == u) 
            g.color_edge(v,x,1);
        else
            g.color_edge(v,x,g.m_color_edge[u][x]);
    }
#endif

#ifdef G_COLORED_3EDGES
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        for (int y = x+1; y < g.m_vertices-1; y++)
        {
            if (x == u || y == u)
                g.color_3edge(v,x,y,1);
            else
                g.color_3edge(v,x,y,g.m_colored_3edge[u][x][y]);
        }
    }
#endif

#ifdef G_COLORED_VERTICES
    g.color_vertex(v,g.m_color_vertex[u]);    
#endif
    
}


#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
void generate_blowups_by_one_vertex(const vector<flag> &original_flags, vector<flag> &flag_list)
{
    for (int i = 0; i < (int)original_flags.size(); i++)
    {
        int v = original_flags[i].m_vertices;
        for (int u = 0; u < v; u++)
        {
            flag g;
            g.set_vertices(v+1);
            g.copy_from(original_flags[i]);
            duplicate_vertex_u_to_v(g, u, v);
            
            //if (is_flag_forbidden(g)) return;  // this is unlikely, but we need to try...
            if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        }
    }
    
}
#endif

/*
 void generate_permutations(vector<flag> &flag_list, int vertices)
 {
 g.set_vertices(vertices);
 int perm[g.m_vertices];
 for (int i = 0; i < g.m_vertices; i++) perm[i] = i;
 
 do {
 
 g.set_vertices(g.m_vertices);
 for (int u = 0; u < g.m_vertices; u++)
 for (int v = u+1; v < g.m_vertices; v++)
 {
 if (perm[u]<perm[v]) g.color_edge(u,v,1);
 else g.color_edge(u,v,2);
 }
 
 if (!g_already_in_known_flags(flag_list)) add_g_to_known_flags(flag_list);
 
 
 } while ( std::next_permutation(perm,perm+g.m_vertices) );
 }
*/



///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subflag(H, mapping_F2, F2.m_vertices, F2.m_Theta);
        if (!H_F2.is_isomorphic_to(F2)) return;
		
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
		//cout << "." << endl;

        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subflag(H, mapping_F1, F1.m_vertices,F1.m_Theta);
		
        if (!H_F1.is_isomorphic_to(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }
				
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
	
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        if (!H.is_map_up_to_v_correct(next_to_map, v, mapping_theta, F1)) continue;
       
         used_from_H[v] = true;
         mapping_theta[next_to_map] = v;
         pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
		 used_from_H[v] = false;
    }
}

inline double P_F1_F2_IN_H(const flag &F1, const flag &F2, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);

#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
	for (int c = 1; c < COLORS_EDGES; c++)
	{
        //		cout << "e" << endl;
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
        if (F2.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
	}
#endif

    
#ifdef G_3EDGES    
    if (F1.m_3edges_cnt > H.m_3edges_cnt) return 0;
    if (F2.m_3edges_cnt > H.m_3edges_cnt) return 0;
#endif   

#if defined(G_COLORED_3EDGES) && !defined(G_COLORED_3EDGES_BLIND)
    for (int c = 1; c < COLORS_3EDGES; c++)
    {
        //		cout << "e" << endl;
        if (F1.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
        if (F2.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
    }
#endif
    
#ifdef G_4EDGES    
    if (F1.m_4edges_cnt > H.m_4edges_cnt) return 0;
    if (F2.m_4edges_cnt > H.m_4edges_cnt) return 0;
#endif   
    
#ifdef G_COLORED_VERTICES
#ifdef G_COLORED_VERTICES_BLIND
    assert(0);
#else 
	for (int c = 1; c < COLORS_VERTICES; c++)
	{
		//cout << "v " << F1.m_colored_vertices[c] << " " << H.m_colored_vertices[c] << endl;
		if (F1.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
		if (F2.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
	}
#endif    
#endif
	
		
    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
	
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);
	
    
    int all_maps = 1;
#ifndef WRITE_INTEGER_DENSITIES_FOR_FLAGS
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
#endif
    
	//    if (good_maps > 0)
	//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}



inline double P_F1_IN_H(const flag &F1, const flag &H, bool density=true)
{
    
    assert(F1.m_vertices <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }    
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
        
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
    
    
#ifdef G_3EDGES
    if (F1.m_3edges_cnt > H.m_3edges_cnt) return 0;
#endif   
    
#if defined(G_COLORED_3EDGES) && !defined(G_COLORED_3EDGES_BLIND)
    for (int c = 1; c < COLORS_3EDGES; c++)
    {
        if (F1.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
    }
#endif
    
#ifdef G_4EDGES    
    if (F1.m_4edges_cnt  > H.m_4edges_cnt) return 0;
#endif   
    
#if defined(G_COLORED_VERTICES) && !defined(G_COLORED_VERTICES_BLIND)
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        if (F1.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
    }
#endif
    
#ifdef G_CROSSINGS	
    if (F1.m_crossings_cnt > H.m_crossings_cnt) return 0;
#endif
    
    
#ifdef G_ORDERED_VERTICES
    assert(0); // not implemented
#else
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    if (density)
        return (double)good_maps/(double)all_maps;
    else
        return good_maps;
#endif        
}



bool load_flags_from_file(string filename, vector<flag> &flag_list)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with flags " << filename << endl;
        return false;
    }
    
    cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag f;
    while (f.load_from_stream(infile,-1,-1))
    {
        flag_list.push_back(f);
    }
    
    infile.close();
    
    return true;    
}

bool dump_flags_to_file(string filename, vector<flag> &flag_list)
{
    ofstream outfile;
    outfile.open (filename, ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename << endl;
        return false;
    }
    
    cerr << "Writing flags to file " << filename << endl;
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        outfile << flag_list[x].print() << endl;
    }
    
    outfile.close();
    
    return true;
}


// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_of_one_type(int flag_size, const flag &type, vector<flag> &flag_list)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    
    // Saving of the flags to a separate file and/or loading them
    string filename = filename_prefix() + "_size"+to_string((long long)flag_size)+"_type"+ type.print("")+".txt";
    
    if (load_flags_from_file(filename,flag_list))
    {
        cerr << "Loaded " <<  flag_list.size() << " flags from " << filename << endl;
        return;
    }
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    int type_size = type.labeled_vertices_cnt();
    
    if (type_size != 0)
    {
    
        for (int i = 0; i < to_label_size; i++)
        {
            //if (verbose_output)
            //     cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;
        
            for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
            do {
                F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
                //cerr << "Found " << F.print() << " X " << F.have_same_type(type) << " " << !find_flag_in_list(F, flag_list) << endl;
                if (F.have_same_type(type) && find_flag_in_list(F, flag_list) == -1)
                    flag_list.push_back(F);
            } while ( std::next_permutation(mapping,mapping+flag_size) );
        }
    }
    else
    {
        //cerr << "Bubu " << flag_size << " "  << g_unlabeled_flags[flag_size].size() << endl;
        //flag_list.erase();
        flag_list = g_unlabeled_flags[flag_size];
    }
    
    
    if (dump_flags_to_file(filename,flag_list))
    {
        cerr << "Generated and written flags to " << filename << endl;
        return;
    }    
}

// This should make a cash of loaded flags and have the things a little faster
unordered_map<string, vector<flag> > g_labeled_flags_of_one_type_map;


double unlabel_F1(const flag &F1, int remaining_labeled)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    
    flag H = F1;
    H.m_Theta = remaining_labeled;
    
    return P_F1_IN_H(F1, H);
}


inline string get_filename_for_labeled_flags(int flag_size, const flag &type)
{
    // Saving of the flags to a separate file and/or loading them
    return filename_prefix() + "__size"+to_string((long long)flag_size)+"_type"+ type.print("")+".txt";
}

    
// f is an unlabeled flag
void count_flag_products(stringstream &ss, int matrixID, const flag &f)
{    
    int subset_split[V];
    int mapping_F1[V];
    int mapping_F2[V];
    flag F1, F2; 
 
    // Try to find decomposition of vertices of f into 3 sets.
    // first is of size typesize and the other two are of sizes privatesize
    // Then typesize+privatesize creates one flag.
    
    // We go through all possible type sizes
    for (int typesize = f.m_vertices-2; typesize >= 0; typesize -= 2)
    {
        vector<pair<string,int> > found_pairs;

        int privatesize = (f.m_vertices-typesize)/2; 
        int totalsize = typesize+privatesize;  // size of F1 and F2
        int label_f1 = typesize;
        int label_f2 = typesize+1;

#ifdef G_ORDERED_VERTICES
        for (int i = 0; i < typesize; i++) subset_split[i] = -1; // still same order
#else
        for (int i = 0; i < typesize; i++) subset_split[i] = i;
#endif
        assert(typesize+2*privatesize < V);
        for (int i = 0; i < privatesize; i++)
        {   
            subset_split[typesize+i] = label_f1;
            subset_split[typesize+i+privatesize] = label_f2; // I don't know why the warning is here...
        }
        
        do {
            //std::cout << subset_split[0] << ' ' << subset_split[1] << ' ' << subset_split[2] << ' ' << subset_split[3] << '\n';
        
            // Construction of inverz mapping
#ifdef G_ORDERED_VERTICES
            int inF1 = 0;
            int inF2 = 0;
            int ThetaF1 = 0;
            int ThetaF2 = 0;
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] == -1)
                {
                    mapping_F1[inF1] = i;
                    mapping_F2[inF2] = i;
                    ThetaF1 |= 1 << inF1++;
                    ThetaF2 |= 1 << inF2++;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }
            
            F1.as_subflag(f,mapping_F1, totalsize, ThetaF1);
            
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, ThetaF2);
            
            if (!F2.have_same_type(F1))
            {
                cerr << typesize << " " << privatesize << endl;
                cerr << f.print() << endl;
                cerr << F1.print() << "   " << F2.print() << endl;
                
                for (int i = 0; i < f.m_vertices;i++)
                    cerr << subset_split[i];
                cerr << endl;
                
                assert(0);
            }
#else
            int inF1 = typesize;
            int inF2 = typesize;            
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] < typesize) 
                {
                    mapping_F1[subset_split[i]] = i;
                    mapping_F2[subset_split[i]] = i;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }

            F1.as_subflag(f,mapping_F1, totalsize, typesize);
        
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, typesize);
#endif 

            int idF1 = find_flag_in_list(F1,g_flags[typeID]);
            int idF2 = find_flag_in_list(F2,g_flags[typeID]);
            if (idF1 > idF2 ) continue; // count only once when idF1 <= idF2         
            if (idF1 == -1)
            {
#ifdef G_NOT_ALL_FLAGS_USED
                continue;
#endif                
                cerr << "Missing " << F1.print() << endl;
            }
            assert(idF1 >= 0 && idF2 >= 0); 
            
            stringstream what_found_ss;
            what_found_ss << typeID+1 << " " << idF1+1 << " " << idF2+1;
            string what_found = what_found_ss.str();
            
            bool known = false;
            for(int i = 0; i < (int)found_pairs.size(); i++)
            {
                if (found_pairs[i].first == what_found) 
                {
                    found_pairs[i].second++;
                    known = true;
                    break;
                }
            }
            if (known == false)
            {
                found_pairs.push_back(make_pair(what_found,1));
            }
            
        } while ( std::next_permutation(subset_split,subset_split+f.m_vertices) );
        
        for(int i = 0; i < (int)found_pairs.size(); i++)
        {
            ss << matrixID << " " << found_pairs[i].first << " " <<  found_pairs[i].second << endl; 
        }
    }
}


double compute_objective_function_for_SDP(const flag &g)
{
	double total_density = 0;	
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
		//total_density += g.count_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}	
	return total_density;	
#endif

	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
//		total_density += g.density_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}
	
	return total_density;
}


// Not paralel version - very slow and not completely correct - in particular for ordered version.
void get_labeled_flags_of_one_type(int flag_size, const flag &type, vector<flag> &flag_list)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    
    //cerr << "XXXXX" << endl;

    // Saving of the flags to a separate file and/or loading them
    string filename = get_filename_for_labeled_flags(flag_size,type);

    //umap.insert(make_pair("e", 2.718));
 
    if (g_labeled_flags_of_one_type_map.find(filename) == g_labeled_flags_of_one_type_map.end())
    {
        #pragma omp critical (generating_special_labeled_flags)
        {
            if (g_labeled_flags_of_one_type_map.find(filename) == g_labeled_flags_of_one_type_map.end())
            {
                //cerr << "About to start loading " << filename << endl;
                if (load_flags_from_file(filename,flag_list))
                {
                    cerr << "Loaded " <<  flag_list.size() << " flags from " << filename << endl;
                }
                else
                {
                    cerr << "Generating flags for file " << filename << endl;
                    generate_labeled_flags_of_one_type(flag_size, type, flag_list);
                }
                    
                g_labeled_flags_of_one_type_map.insert(make_pair(filename, flag_list));
            }
        }
    }
    else
    {
        //cerr << "Type already exists" << endl;
    }


    assert(g_labeled_flags_of_one_type_map.find(filename) != g_labeled_flags_of_one_type_map.end());

    flag_list = g_labeled_flags_of_one_type_map[filename];
}



void generate_all_types_containing_one_subtype(int big_type_size, const flag &type, vector<flag> &flag_list)
{
    flag g;
    g.set_vertices_and_Theta(big_type_size,big_type_size);
    g.copy_from(type);
    
    extensions_of_g(g,flag_list);
}



// We assume print_products may run in parallel
int print_CSDP_product_linear_constraints(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, int verbose_output)
{
    // g_flag_product_linear_constraints[ constraint ] is a vector of flags that can be used to multiply  [constraint]
    static vector<vector<flag> >  g_flag_product_linear_constraints;
    
    if (g_flag_product_linear_constraints.size() != g_linear_constraints.size())
        g_flag_product_linear_constraints.resize(g_linear_constraints.size());
    
    
    int constraints_possible = 0;
    
    int constraint_id = 0;
    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    {
         // The linear constraints need the same types
        //if (!g_linear_constraints[j].m_same_types) continue;
        
                
        // Size of the other flags in multiplication
        int type_size = g_linear_constraints[j].m_labeled_vertices_in_type_cnt;
        int flag_size = (Kn - g_linear_constraints[j].m_entries_max_size) + type_size;

#ifdef G_COLORED_VERTICES
        if (flag_size < 1)
#else
        if (flag_size < 2)   // multiplying by just 1 vertex does not do much (unless the vertex has a color)
#endif
        {
            if (print_blocks)
                cerr << "Size of big graphs is too small to use products linear constraint " << j+1 << endl;
            continue;
        }
        
        if (print_products && g_flag_product_linear_constraints[j].size() == 0)
        {
            continue;
        }
                
        // getting labeled flags of the right size
        if (g_flag_product_linear_constraints[j].size() == 0)
        {
            flag type;
            type = g_linear_constraints[j].m_type;
            get_labeled_flags_of_one_type(flag_size, type, g_flag_product_linear_constraints[j]);
            
            if (g_flag_product_linear_constraints[j].size() == 0)
            {
                cerr << "Linear constraint " << j+1 << " cannot be used since generating flags of type " <<  type.print() << " and size " <<  flag_size  << " gave zero flags" << endl;
                continue;
            }
            
            if (verbose_output)
                cerr << "Constraint " << j << "/" << g_linear_constraints.size() << " can be multiplied by " <<  g_flag_product_linear_constraints[j].size()  << " other flags " << endl;
            //for (int i = 0; i < g_flag_product_linear_constraints[j].size(); i++)
            //{
            //    cerr << g_flag_product_linear_constraints[j][i].print() << endl;
            //}
            
        }
        
        constraints_possible++;

        for (int z = 0; z < (int)g_flag_product_linear_constraints[j].size(); z++)
        {
            constraint_id++;
            
            if (print_products)
            {
                // constant
                double d = 0; //g_linear_constraints[j].m_constant * P_F1_IN_H(g_flag_product_linear_constraints[j][z], g_unlabeled_flags[Kn][i]);
                
                // products with other flags in the linear constraint
                for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
                {
                    assert (g_linear_constraints[j].m_entries[k].coefficient != 0);
                    double PF = P_F1_F2_IN_labeled_H(g_linear_constraints[j].m_entries[k].g, g_flag_product_linear_constraints[j][z], g_unlabeled_flags[Kn][i]);
                    
                    d += PF * g_linear_constraints[j].m_entries[k].coefficient;
                }
                if (d != 0)
                {
                    ostr.precision(G_PRECISION);
                    ostr << matrixID << " " << blockID << " " << constraint_id << " " << constraint_id << " " << smart_round(d) << endl;
                    
                }
            }
        }
    }
    
    
    if (print_blocks && constraint_id != 0)
    {
        ostr << -constraint_id << " ";
        //if (verbose_output)
        {
            cerr << "Product linear constraints are working for " << constraints_possible << "/" << g_linear_constraints.size() << " constraints" << endl;
        }
    }
    
    return constraint_id;
}



// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our UPPER BOUND application
//
//      min    t
//      s.t.  D_i + [A.X]_i <= t
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
//   C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
//   the first variable is with -1. Se we are maximizing -d which corresponds to minimizing d
//
// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// Finally, Additional constraints applications:
// Say we want to add  G >= c. Then we could add
//  k(G(sampled in H_i) -c) >= 0
//
// For lower bound we get
//     [A.X]_i + k*(G_i-c) + s_i + t = D_i
//
//
void print_CSDP_specific_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true)
{
    int block_ID_product_linear_constraints = 0;
    
    int mdim = 0;
    mdim = (int)g_unlabeled_flags[Kn].size();
    
    ostr << mdim << endl; //<<" =mdim" << endl; // number of constraint matrices
    
    stringstream ssblocks; // String stream for all blocks in the matrix
    int blocks = 0; // number of blocks in ssblocks
 
    // First blocks are flags products:
    for (int f = 0; f < (int)g_flags.size(); f++) ssblocks <<  g_flags[f].size() << " ";
    blocks = (int)g_flags.size();
    
    // next we have one diagonal block of slack variables
    ssblocks << -1-mdim << " ";
    
    if (g_use_product_linear_constraints)
    {
        int product_constraints = print_CSDP_product_linear_constraints(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
        if (product_constraints != 0)
        {
            block_ID_product_linear_constraints = blocks+2;
            blocks++;
        }
    }
    
    blocks++;


    ostr << blocks << endl;
    ostr << ssblocks.str() << endl;
 
    for (unsigned int i = 0; i < g_unlabeled_flags[Kn].size(); i++)
    {
        ostr.precision(17);
        if (upper_bound) ostr << -1*smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
        else             ostr << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
    }
    ostr << endl;
    
    if (upper_bound) ostr << "0 " << (int)g_flags.size()+1 << " 1 1 -1" << endl; // Objective function
    else             ostr << "0 " << (int)g_flags.size()+1 << " 1 1 1" << endl; // Objective function


    // printing of subflags
#pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
        {            
            //cout << "flag: "; c4free_subrgaphs[e][i].print();
            if (verbose_output) cerr << "Computing specific part " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;
            stringstream ss;
            
            int matrixID = i + 1;
         
            if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 -1" << endl;
            else             ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 1" << endl;
            
            ss << matrixID << " " << (int)g_flags.size()+1 << " " << matrixID+1 << " " <<  matrixID+1 << " 1" << endl;
			
        
            if (g_use_product_linear_constraints)
             {
                 print_CSDP_product_linear_constraints(ss, Kn, i, matrixID, block_ID_product_linear_constraints, false, true, verbose_output);
                }

            
#pragma omp ordered
{
            ostr << ss.str();
}
        }
    
}

void print_CSDP_flag_products_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, int lowest_not_computed=0)
{
#pragma omp parallel for ordered schedule(dynamic)
    for (int i = lowest_not_computed; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        if (verbose_output) cerr << "Computing flag products " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;

        stringstream ss;
        
        int matrixID = i + 1;
        
#ifdef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       
         for (int f = 0; f < (int)g_flags.size(); f++)
         {
             for (unsigned int x = 0; x < g_flags[f].size(); x++)
                 for (unsigned int y = x; y < g_flags[f].size(); y++)
                 {
         
                     double PF = P_F1_F2_IN_H(g_flags[f][x], g_flags[f][y], g_unlabeled_flags[Kn][i]);
                     //					if (x == y) PF = PF*0.5;
                     if (PF != 0)
                     {
                         ss << matrixID <<  " " << f+1 << " " << x+1 << " " << y+1 << " " <<  PF << endl;
                     }
                 }
         }
#else
        count_flag_products(ss, matrixID, g_unlabeled_flags[Kn][i]);
#endif        
        		
#pragma omp ordered
        {
            ostr << ss.str();
        }
    }
    
}

void print_CSDP(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, bool use_sdp_temp=false)
{
    cerr << "Computing specific part of the SDP..." << endl;
    print_CSDP_specific_part(Kn, upper_bound, ostr, verbose_output);
    
    if (!use_sdp_temp)
    {
        cerr << "Computing flag products part of the SDP..." << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, ostr, verbose_output);
        return;
    }
    
    cerr << "Getting flag products for SDP..." << endl;    
    
    stringstream filename;
    
    filename << filename_prefix() << "__n" << Kn << "_sdp_products.txt";

    // The sdp_product_file may not contain all products if the computation
    // was accidentally interrupted. We try to go from we stopped...
    // First find were we stopped
    
    int lowest_not_computed = 0;

    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    while (sdp_product_file.good())
    {
        int id, type, f1, f2, d;
        sdp_product_file >> id >> type >> f1 >> f2 >> d;
        if (!sdp_product_file.good()) break; // if the read failed, do not use it...
        if (id > lowest_not_computed)
        {
            lowest_not_computed = id; // note that in file the ID is +1
        }
    }
    sdp_product_file.close();
    
    if (lowest_not_computed < (int)g_unlabeled_flags[Kn].size())
    {
        if (lowest_not_computed != 0)
        {
            cerr << "Warning: file " << filename.str() << " contains only products up to " << lowest_not_computed << " out of " << (int)g_unlabeled_flags[Kn].size() << endl;
            cerr << "          We assume it happened by accident so the rows starting with " << lowest_not_computed << " will be deleted and recomputed" << endl;
            stringstream mv_command;
            mv_command << "rm -f "<< filename.str() << "~ ;  mv " << filename.str() << " " << filename.str() << "~";
            cerr << "          Executing " << mv_command.str() << endl;
            if (system(mv_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            // We remove the last line since it may be incoplete and not catched by the grep
            stringstream grep_command;
            grep_command << "sed \\$d " << filename.str() << "~ |   grep -v '^" << lowest_not_computed << " ' "  << " >" << filename.str();
            cerr << "          Executing " << grep_command.str() << endl;
            if (system(grep_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            lowest_not_computed--;
        }
     
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out|ofstream::app);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output, lowest_not_computed);
        sdp_product_file_out.close();
    }

   
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }
    
    cerr << "Copying flag products of the SDP from " << filename.str() << endl;
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
    
}





// The following function megres dest_flags with src_flags and clears src_flags
void merge_flags_lists_parallel(vector<flag> &dest_flags, vector<flag> &src_flags)
{
    
    //    cout << flag_list.size() << endl;
    
    vector<flag> new_flags;
    new_flags.reserve(src_flags.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_flags.size(); k++)
    {
        if (!g_already_in_known_flags(src_flags[k],dest_flags))
        {
#pragma omp critical (merging_lists)
            {
                new_flags.push_back(src_flags[k]);
            }
        }
    }
//#ifdef DONT_USE_C11    
    dest_flags.insert(dest_flags.end(), new_flags.begin(), new_flags.end() );
    src_flags.clear();
    vector<flag>().swap( src_flags ); // free the memory
//#else
//    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );                                
//    src_flags.clear();  
//    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
//#endif  
}





// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_old(int flag_size, int type_size, bool verbose_output)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            include_flag_in_list_if_new(F,g_flags);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
    }
}


//vector<flag> g_types[V];
void create_types_of_size(int type_size)
{
    if (g_types[type_size].size() != 0) return;


    // Look if there are already some flags with given types...
    for (int i = 0; i < (int)g_flags.size(); i++)
    {
        if (g_flags[i].size() == 0) continue;
        
        if (g_flags[i][0].labeled_vertices_cnt() == type_size)
        {
            flag type;
            g_flags[i][0].get_type_subflag(type);
            g_types[type_size].push_back(type);
        }
    }
    if (g_types[type_size].size() != 0) return;
    
    
    // if not, just label graphs of apropriate size
    g_types[type_size] = g_unlabeled_flags[type_size];

    
#pragma omp parallel for
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        g_types[type_size][i].make_all_vertices_labeled();
        //
        cerr << "New type: " << g_types[type_size][i].print() << endl;
    }
}

int get_reduced_type_id(const flag &f)
{
    int type_size = f.labeled_vertices_cnt();
    
    //cerr << "Testing size " << type_size << endl;
    
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            return i;
        }
    }    
    return -1;
}



// 
void generate_labeled_flags(int flag_size, int type_size, bool verbose_output)
{
    create_types_of_size(type_size);
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    
    // 
    vector< vector<flag> >  *flags;
    flags = new vector< vector<flag> >[to_label_size];
    
    int types = (int)g_types[type_size].size();
    
    // Avoid copying flags
    for (int i = 0; i < to_label_size; i++)
    {
        flags[i].resize(types);
    }
    
#ifdef G_ORDERED_VERTICES
    int labeled[] = {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0};
    for (int j = 0; j < type_size; j++)
    {
        labeled[flag_size-1-j] = 1;
    }    
    do {
        //for (int j = 0; j < flag_size; j++) cerr << labeled[j] << " ";
        //cerr << endl;
        for (int i = 0; i < to_label_size; i++)
        {
            flag F;
            F = g_unlabeled_flags[flag_size][i];
            int Theta=0;
            for (int j = 0; j < flag_size; j++)
            {
                Theta = (Theta << 1) | labeled[j];
            }
            F.set_Theta(Theta);

            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                cerr << "Testing labeled flag " << F.print() << " type " << type_of_F << endl;
                flag g;
                F.get_type_subflag(g);
                cerr << "Type: " << g.print() << endl;
            }
            if (type_of_F == -1) continue;
            //if (!g_already_in_known_flags(F,flags[i][type_of_F])) // they are always new
            {
                //cerr << "Adding " << F.print() << endl;
                //flags[i][type_of_F].push_back(F);
                include_flag_in_list_if_new(F, g_flags);
            }
        }
    } while ( std::next_permutation(labeled,labeled+flag_size) );
    
#else
    cerr << "Generating labeled flags for Cauchy-Swartz in parallel " << endl;
#pragma omp parallel for ordered
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
        // Permutations for labeling... Could be improved to distinguish only the first type_size vertices.
        int mapping[flag_size];
        flag F;
        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        //int found_good_type = 0;
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                // We have each type only once -  3 3   1 1  2  and  3 3   1 2  1 are different types but enough to use just one
                continue;
            }
            //found_good_type++;
            if (!g_already_in_known_flags(F,flags[i][type_of_F]))
            {
                    flags[i][type_of_F].push_back(F);
            }
            //include_flag_in_list_if_new(F,flags[i],false);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
        //cout << "Found good type " << found_good_type << endl;
    }
    
    // Todo: this might be also maybe paralelized
    for (int i = 0; i < to_label_size; i++)
    {
        for (int j = 0; j < (int)flags[i].size(); j++)
            for (int k = 0; k < (int)flags[i][j].size(); k++)
                include_flag_in_list_if_new(flags[i][j][k], g_flags);
        
        //merge_typed_flags_lists_parallel(g_flags, flags[i]);
    }
#endif
  
    delete[] flags;

    //cerr << "done " << endl;
}


//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP



// return true if constraint added
bool add_linear_constraint_if_new(linear_constraint &lc, bool test_with_type_permutations, vector<linear_constraint> &where_to_add = g_linear_constraints, bool use_openmp = false)
{
    /*
    if (use_openmp == false)
    {
        for (const linear_constraint &lc_known : where_to_add)
        {
            if (lc_known == lc)
            {
                //cerr << "Duplicate linear constraint..." << endl;
                return false;
            }

            if (test_with_type_permutations && lc.is_identical_after_type_permutation(lc_known))
            {
                //cerr << "Duplicate after relabeling found" << endl;
                // assert(0);
                return false;
            }
        }
    }
    else // parallel version
    {
        bool constraint_is_new = true;

        #pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)where_to_add.size(); i++)
        {
            const linear_constraint &lc_known = where_to_add[i];
            if (constraint_is_new == false) continue;

            if (lc_known == lc)
            {
                #pragma omp critical
                constraint_is_new = false;
                continue;
            }

            if (test_with_type_permutations && lc.is_identical_after_type_permutation(lc_known))
            {
                #pragma omp critical
                constraint_is_new = false;
            }
        }
        if (constraint_is_new == false)
            return false;
    }
    */

    where_to_add.push_back(lc);
    return true;
}


void load_linear_constraints_from_stream(istream &instream, int verbose_output)
{
    bool test_duplicates_with_type_permutations = false;
    bool remove_implied_constraints = false;
    //
    flag_and_coefficient fc;
    string lc_constat;

    int removed_duplicate_constraints = 0;
    int processed_constraints = 0;

    while (instream)
    {
        linear_constraint lc;
        instream >> lc.m_constant;
        if(!instream.good()) {
            // Not a number means comment continues...
            std::istreambuf_iterator<char> eos;
            std::string s(std::istreambuf_iterator<char>(instream), eos);
            g_program_description = s;
            break;
        }
        processed_constraints++;
        instream >> fc.coefficient;
        
        if (verbose_output >= 3)
            cerr << "Loading linear constraint 0 <= " << lc.m_constant <<  endl;
                
        assert (fc.coefficient != 0);
        
        while (instream && fc.g.load_from_stream(instream,-1,-1))
        {
            if (verbose_output >= 3)
                cerr << "..+..  " << fc.coefficient << " * " << fc.g.print() << endl;
            
            lc.m_entries.push_back(fc);
            instream >> fc.coefficient;

            if (fc.coefficient == 0)
            {
                break;
            }
        }

#ifdef G_USE_INDEXES_FOR_LARGE_UNLABELED_FLAGS
        #pragma omp parallel for
        for (int i = 0; i < (int)lc.m_entries.size(); i++)
        {
            auto &fc = lc.m_entries[i];
            if (fc.g.m_Theta == 0 && fc.g.m_unlabeled_id == -1 )
            {
                fc.g.m_unlabeled_id = find_flag_in_list(fc.g, g_unlabeled_flags[fc.g.m_vertices]);
            }
        }
#endif
        // Sometimes linear constraints may contain same entry several times
        // so we just sum these all up
        //simplify_FC(lc.m_entries);
        
        if (lc.m_entries.size() == 0 && lc.m_constant == 0)
        {
            if (verbose_output >= 2)
            {
                cerr << "Constraint empty after simplification" << endl;
                continue;
            }
        }
        
        lc.check_constraint();
        if (lc.m_checked == false)
        {
            cerr << "check_constraint() failed for constraint:" << endl;
            cerr << lc << endl;
        }
        assert(lc.m_checked);
        if (!add_linear_constraint_if_new(lc, test_duplicates_with_type_permutations,g_linear_constraints, true))
        {
            removed_duplicate_constraints++;
        }

        if (verbose_output >= 2)
            cerr << "Processed " << processed_constraints << "  constraints, found " << removed_duplicate_constraints << " duplicates " <<  endl;


    }
    if (removed_duplicate_constraints > 0)
    {
        cerr << "Removed " << removed_duplicate_constraints << " duplicate constriants." << endl;
    }

    if (remove_implied_constraints)
    {
        //remove_constraints_implied_by_others(verbose_output);
    }
}


bool load_objective_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with objective function " << filename << endl;
        return false;
    }
    
    cerr << "Loading objective function from file " << filename << endl;
        
    flag_and_coefficient fc;
    
    infile >> fc.coefficient;
    assert (fc.coefficient != 0);
    while (infile && fc.g.load_from_stream(infile,-1,-1))
    {
        // check if the flag is labeled
        if (fc.g.labeled_vertices_cnt() != 0)
        {
            cerr << "WARNING: You are using labeled flags in th objective function" << endl;
        }
        // check if there are no repetitions in the objective function..
        for (int i = 0; i < (int)g_objective_combination.size(); i++)
        {
            if (g_objective_combination[i].g.is_isomorphic_to(fc.g))
            {
                cerr << "WARNING: In the objecive function, flags " << g_objective_combination[i].g.print() << " and " <<
                fc.g.print() << " are the same " << endl;
                //exit(1);
            }
        }
        g_objective_combination.push_back(fc);
        infile >> fc.coefficient;
        
        if (fc.coefficient == 0)
        {
            load_linear_constraints_from_stream(infile, verbose_output);
            break;
        }
    }
    
    infile.close();
    
    cerr << "# of entries in objective is " << g_objective_combination.size() << endl;
    
    return true;
}



// final_flags means that the flags will not be used any further
// for genertin other flags. Important when combined with G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
bool load_unlabeled_flags_from_file(int sizeKn, bool final_flags = true)
{
    stringstream filename;
    
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        return false;
    }
    
    cerr << "Loading unlabeled flags from file " << filename.str() << endl;
    
    // For large instances, it really helps to reserve the space in containers
    //  before loading... so we read the file twice
    int sizes_cnt[V];
    for (int i = 0; i < V; i++) sizes_cnt[i] = 0;
    flag g;
    while (g.load_from_stream(infile,-1,0))
    {
        sizes_cnt[g.m_vertices]++;
    }
    for (int i = 0; i < V; i++) g_unlabeled_flags[i].reserve(sizes_cnt[i]);
    
//    infile.seek(0);
    infile.close();
    infile.open (filename.str().c_str(), ifstream::in);
    
    
    while (g.load_from_stream(infile,-1,0))
    {
        
        assert(sizeKn >= g.m_vertices);
        
#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
        if (!final_flags) // Drop graphs that contain edges from blow-up
        {
#ifdef G_COLORED_EDGES
            if (g.m_colored_edges[1] > 0) continue;
#endif
#ifdef G_COLORED_3EDGES
            if (g.m_colored_3edges[1] > 0) continue;
#endif
        }
#endif
#ifdef G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS
        if (is_flag_forbidden(g))
        {
            continue;
        }
#endif      
#ifdef G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS        
        bool new_flag = true;
        for (int i = 0; i < (int)g_unlabeled_flags[g.m_vertices].size();i++)
        {
            if (g.is_isomorphic_to(g_unlabeled_flags[g.m_vertices][i]))
            {
                new_flag = false;
            }
        }
        if (!new_flag) continue;
#endif   
        g_unlabeled_flags[g.m_vertices].push_back(g);
    }
    
    infile.close();
    
    for (int i = 0; i <= sizeKn; i++)
    {
        cerr << "Loaded # of unlabeled flags of size " << i << " is " << g_unlabeled_flags[i].size() << endl;
    }
    
    return true;
}



bool load_labeled_flags_from_file(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }

   cerr << "Loading labeled flags from file " << filename.str() << endl;

    
   flag f;
	while (f.load_from_stream(infile,-1,-1))
	{
		include_flag_in_list(f, g_flags);
	}
	
	infile.close();
    
	return true;
}

bool dump_labeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing labeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < (int)g_flags.size(); f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            outfile << g_flags[f][x].print() << endl;
        }
        if (f < (int)g_flags.size()-1) outfile << endl;
    }
    
    outfile.close();
    
    return true;
}


bool dump_unlabeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing unlabeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < V; f++)
    {
        for (unsigned int x = 0; x < g_unlabeled_flags[f].size(); x++)
        {
            outfile << g_unlabeled_flags[f][x].print() << endl;
        }
    }
    
    outfile.close();
    
    return true;
}


bool compare_flag_sizes(const flag&f1, const flag &f2)
{
    return f1.m_vertices < f2.m_vertices;
}

void sort_flags_by_size(vector<flag> &flag_list)
{
    sort(flag_list.begin(), flag_list.end(), compare_flag_sizes);
}


#ifdef G_USE_PERMITTED_SUBFLAGS
void load_permitted()
{
    stringstream filename;
    filename <<  filename_prefix() << "__permitted.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no permitted structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_permitted_subflags[h.m_vertices])))
        {
            g_permitted_subflags[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    for (int i = 0; i < V; i++)
    {
        if (g_permitted_subflags[i].size() != 0)
        {
            cerr << "Loaded " << g_permitted_subflags[i].size() << " permitted subflags of size " <<  i  << " graphs from " << filename.str() << endl;
        }
    }
}
#endif

void load_forbidden()
{
    stringstream filename;
    filename <<  filename_prefix() << "__forbidden.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no forbidden structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_forbidden_subflags)))
        {
            g_forbidden_subflags.push_back(h);
            g_forbidden_subflags_by_size[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    // Idea is that it is faster to test smaller subflags than bigger
    // so lets first test smaller ones
    sort_flags_by_size(g_forbidden_subflags);
    
    cerr << "Loaded " << g_forbidden_subflags.size() << " forbidden graphs from " << filename.str() << endl;
    if (flags_in_file != (int)g_forbidden_subflags.size())
    {
        cerr << "File " << filename.str() << " contains " << flags_in_file-g_forbidden_subflags.size() << " duplicate  graphs." << endl;    
    }
    
    //for (int i = 0; i < g_forbidden_subflags.size(); i++)
    //{
    //    cerr << g_forbidden_subflags[i].print() << endl;
    //}
}

#ifdef G_COLORED_EDGES_BLIND
void load_blind_colorededge_permutations()
{
    stringstream filename;
    filename <<  filename_prefix() << "__edgeblind_permutations.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " for allowed edge color permutations (dont forget identity!)" << endl;
        cerr << "Using ALL possible permutations...." << endl;
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10,11,12,13,14}; // longer than needed
        
        do {
            vector<int> color_perm;
            for (int i = 0; i < COLORS_EDGES; i++)
            {
                color_perm.push_back(color_permutation[i]);
            }
            g_allowed_edgecolor_permutations.push_back(color_perm);
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_EDGES));

        return;
    }
    
    while (infile.good())
    {
        vector<int> color_perm;
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            int color;
            infile >> color;
            assert (color >= 0 && color < COLORS_EDGES);
            color_perm.push_back(color);
        }
        if (!infile.good()) break;
        g_allowed_edgecolor_permutations.push_back(color_perm);
    }
    
    infile.close();
    
    cerr << "# of edge colored permutations: " << g_allowed_edgecolor_permutations.size() << endl;
}
#endif


#ifdef G_COLORED_VERTICES_BLIND
void load_blind_coloredvertex_permutations()
{
    stringstream filename;
    filename <<  filename_prefix() << "__vertexblind_permutations.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " for allowed vertex color permutations (don't forget identity!)" << endl;
        cerr << "Assuming that all permutations are fine" << endl;
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10}; // longer than needed
        
        do {
            vector<int> color_perm;
            for (int i = 0; i < COLORS_VERTICES; i++)
            {
                color_perm.push_back(color_permutation[i]);
            }
            g_allowed_vertexcolor_permutations.push_back(color_perm);
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_VERTICES));
        return;
    }
    
    while (infile.good())
    {
        vector<int> color_perm;
        for (int i = 0; i < COLORS_VERTICES; i++)
        {
            int color;
            infile >> color;
            assert (color >= 0 && color < COLORS_VERTICES);
            color_perm.push_back(color);
        }
        if (!infile.good()) break;
        g_allowed_vertexcolor_permutations.push_back(color_perm);
    }
    
    infile.close();
    
    cerr << "# of vertex colored permutations: " << g_allowed_vertexcolor_permutations.size() << endl;
}
#endif


#ifdef G_COLORED_3EDGES_BLIND
void load_blind_colored3edge_permutations()
{
    stringstream filename;
    filename <<  filename_prefix() << "__3edgeblind_permutations.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " for allowed edge color permutations (dont forget identity!)" << endl;
        exit(1);
    }
    
    while (infile.good())
    {
        vector<int> color_perm;
        for (int i = 0; i < COLORS_3EDGES; i++)
        {
            int color;
            infile >> color;
            assert (color >= 0 && color < COLORS_3EDGES);
            color_perm.push_back(color);
        }
        if (!infile.good()) break;
        g_allowed_3edgecolor_permutations.push_back(color_perm);
    }
    
    infile.close();
    
    cerr << "# of 3edge colored permutations: " << g_allowed_3edgecolor_permutations.size() << endl;
}
#endif


//////////////////////////////////////////////////////// 





void try_extensions_of_g_to_last_vertex_edges(flag &g, vector<flag> &flag_list)
{
#ifdef G_3EDGES  
#ifdef G_COLORED_EDGES
#error I dont know how to generate 2edges and 3edges at the same time.
#endif
#endif    

    int v = g.m_vertices;    
#ifdef G_3EDGES       
    try_add_3edges(g,v-1,0,1,flag_list);
    return;
#endif
#ifdef G_COLORED_3EDGES
    try_color_3edges(g,v-1,0,1,flag_list);
    return;
#endif    
#ifdef G_4EDGES       
    try_add_4edges(g,v-1,0,1,2,flag_list);
    return;
#endif
#ifdef G_COLORED_EDGES
    try_color_edge(g,v-1,0,flag_list);
    return;
#endif
    
    assert(0);
}


void try_extensions_of_g_to_last_vertex(flag &g, vector<flag> &flag_list)
{   
#ifdef G_COLORED_VERTICES        
    int v = g.m_vertices;
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        g.color_vertex(v-1,c);
        try_extensions_of_g_to_last_vertex_edges(g, flag_list);
    }
#else
    try_extensions_of_g_to_last_vertex_edges(g, flag_list);
#endif
}


void dump_vector_of_flags(vector <flag> *flag_lists, int previous_size, int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled_dump.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    // dumping of flag lists...
    for (int i = 0; i < previous_size; i++)
    {
        for (int f = 0; f < (int)flag_lists[i].size(); f++)
        {
            outfile << flag_lists[i][f].print() << endl;
        }
        outfile << endl;
    }    
    
    outfile.close();
}

void generate_unlabeled_flags_of_size(int i, bool verbose_output, bool dump_unlabeled_while_generating)
{
    int previous_size = (int)g_unlabeled_flags[i-1].size();
    
    //vector <flag> flag_lists[previous_size]; // does not work on mac (llvm :-( )
    vector <flag> *flag_lists;
    flag_lists = new vector<flag>[previous_size];
    if (flag_lists == NULL)
    {
        cerr << "Memory allocation failed" << endl;
        exit(1);
    }
    
    //            #pragma omp parallel for
#pragma omp parallel for ordered schedule(dynamic)
    for (int j = 0; j < (int)g_unlabeled_flags[i-1].size(); j++)
    {
        flag_lists[j].reserve(previous_size);
        
        flag g;
        g.set_vertices(i);
        g.copy_from(g_unlabeled_flags[i-1][j]);
        //vector <flag> valid_extensions_of_g;
        //cout << "going for " << j << endl;
        try_extensions_of_g_to_last_vertex(g, flag_lists[j]);
        if (verbose_output)
        {
            cerr << "generated size " << i << ": " << j  << "/" << (int)g_unlabeled_flags[i-1].size() << " found " << flag_lists[j].size() << " flags " << endl;
        }
    }
    if (verbose_output)
    {
        cerr << "Flags generated. Merging part starts." << endl;
    }
    
    if (dump_unlabeled_while_generating)
        dump_vector_of_flags(flag_lists, previous_size, i);
    
    for (int power = 1; power < previous_size; power *= 2)
    {
        if (verbose_output)
        {
            cerr << "Trying " << power << " in " << previous_size << endl;
        }                
        for (int j = 0; j < previous_size; j += 2*power)
        {   
            if (j+power < previous_size)
            {
                if (verbose_output)
                {
                    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flag_lists[j].size() << " " << flag_lists[j+power].size() << endl;
                }   
                merge_flags_lists_parallel(flag_lists[j],flag_lists[j+power]);
                //flag_lists[j+power].clear();
            }
        }
        if (dump_unlabeled_while_generating)
            dump_vector_of_flags(flag_lists, previous_size, i);
    }
    
    g_unlabeled_flags[i].swap(flag_lists[0]);
    
    delete[] flag_lists;
}



void extensions_of_g_with_print(flag &g, bool extension_count_copies)
{
    vector<flag> flag_list;
    
    extensions_of_g(g, flag_list);
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        if (extension_count_copies)
        {
            cout << flag_list[x].count_labeled_copies_of(g) << "    ";
        }
        cout << flag_list[x].print() << endl;
    }
}


#ifndef G_DISABLE_MAIN

int main(int argc, char *argv[])
{
    // Parse command line
    int Kn = 0;
    string objective_file = "";
    string output_file = "";
    bool verbose_output = false;
    bool use_sdp_temp = false;
    bool extension = false;
    bool extension_count_copies = false;
    flag g_extensions;
    bool forbidden_test = false;
    flag g_forbidden_test;    
    bool use_sdpa = false;
    
    bool dump_unlabeled = false;
    bool dump_unlabeled_while_generating = false;
    bool quit_after_generating_unlabeled = false;
    bool force_generate_flags = false;
    
    bool upper_bound = false;
    bool lower_bound = false;
    bool force_generating_constriants = false;
    
    bool don_run_csdp = false;
    
    string csdp_binary="csdp";
    
    
    
    if (argc <= 1)
    {
        cerr << endl;
        cerr << "Usage: " << argv[0] << " -n SIZE_OF_UNLABELED_FLAGS [-obj OBJECTIVE_FILENAME] [-v] [-o OUTPUT_DAT-S] [-lb | -ub]" << endl;
        cerr << " -n SIZE_OF_UNLABELED_FLAGS   Size of unlabeled graphs" << endl;
        cerr << " -obj OBJECTIVE_FILENAME      File containing objective function" << endl;
        cerr << " -v                           Display progress when creating SDP and generating graphs" << endl;
        cerr << " -o OUTPUT_DAT-S              Write sdp to a file OUTPUT_DAT-S, usable 'stdout', default test.dat-s" << endl;
        cerr << " -ub                          Creates SDP computing UPPER BOUND on the objective" << endl;        
        cerr << " -lb                          Creates SDP computing LOWER BOUND on the objective" << endl;
        cerr << " -fp                          Stores flag products or tries to reuse them - usefull for repeated computations, eats more space" << endl;
        cerr << " -e GRAPH                     Prints all extnesions of GRAPH and exits" << endl;        
        cerr << " -ec GRAPH                    Prints all extnesions of GRAPH and # of labeled copies of GRAPH in extensions and exits" << endl;        
        cerr << " -ft GRAPH                    Forbiden Test - checks if GRAPH is forbidden" << endl;        
        cerr << " -fgf                         Force generating flags - not loading them from files" << endl;
        cerr << " -fgc                         Force generating constraints - not loading from file" << endl;
        cerr << " -du                          Dump unlabeled even when loaded from file - usefull for example if the input contain also forbidden graphs, then this can work a 1 time filter" << endl;
        cerr << " -dug                         Dump unlabeled flags as they are being generated - usefull for example if you want to enumerate all graphs and not really compute the rest" << endl;
        cerr << " -qagu                        Quit after generating unlabeled flags" << endl;
        cerr << " -ncsdp                       Do not run csdp at the end" << endl;
        cerr << " -csdp CSDPBIN                Command to run when running csdp. Default is csdp." << endl;
        cerr << " -sdpa                        use sdpa rather than csdp" << endl;
        cerr << endl;
        cerr << "Filenames:" << endl;
        cerr << "    " << filename_prefix() << "__?n_unlabeled.txt    unlabeled flags" << endl; 
        cerr << "    " << filename_prefix() << "__?n_labeled.txt      labeled flags" << endl;
        cerr << "    " << filename_prefix() << "__?n_sdp_products.txt part of sdp" << endl;
        cerr << "    " << filename_prefix() << "__forbidden.txt       forbidden flags" << endl;
        cerr << "    " << filename_prefix() << "__objective.txt       default objective" << endl;
#ifdef G_USE_PERMITTED_SUBFLAGS
        cerr << "    " << filename_prefix() << "__permitted.txt       permitted subflags" << endl;
#endif        
#ifdef G_COLORED_EDGES_BLIND
        cerr << "    " << filename_prefix() << "__edgeblind_permutations.txt  allowed perms" << endl;
#endif        
#ifdef G_COLORED_3EDGES_BLIND
        cerr << "    " << filename_prefix() << "__3edgeblind_permutations.txt  allowed perms" << endl;
#endif
        cerr << endl;
        return 0;
    }  
    
    
    int i = 1;
    while (i < argc)
    {        
        if (string(argv[i]) == "-n") {
            Kn = atoi(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-obj") {
            objective_file = argv[i + 1];
            i++;            
        } else if (string(argv[i]) == "-o") {
            output_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp") {
            csdp_binary = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-v") {
            verbose_output = true;
        } else if (string(argv[i]) == "-lb") {
            lower_bound = true;
        } else if (string(argv[i]) == "-ub") {
            upper_bound = true;
        } else if (string(argv[i]) == "-du") {
            dump_unlabeled = true;
        } else if (string(argv[i]) == "-dug") {
            dump_unlabeled_while_generating = true;
        } else if (string(argv[i]) == "-qagu") {
            quit_after_generating_unlabeled = true;
        } else if (string(argv[i]) == "-ncsdp") {
            don_run_csdp = true;            
        } else if (string(argv[i]) == "-sdpa") {
            use_sdpa = true;     
        } else if (string(argv[i]) == "-fgc") {
            force_generating_constriants = true;
        } else if (string(argv[i]) == "-elcp") {
            g_use_product_linear_constraints = true;
        } else if (string(argv[i]) == "-fp") {
            use_sdp_temp = true;
        } else if (string(argv[i]) == "-extensions" || string(argv[i]) == "-e" || string(argv[i]) == "-ec") {
            extension_count_copies = string(argv[i]) == "-ec";
            g_extensions.load_from_string(argv[i + 1]);
            extension = true;
            i++;
        } else if (string(argv[i]) == "-forbidden_test" || string(argv[i]) == "-ft" ) {
            g_forbidden_test.load_from_string(argv[i + 1]);
            forbidden_test = true;
            i++;
        } else {
            cerr << "Unsupported argument " << argv[i] << " " << endl;
            return 0;
        }
        i++;
    }

    
    
#ifdef G_COLORED_EDGES_BLIND    
    load_blind_colorededge_permutations();
#endif
#ifdef G_COLORED_3EDGES_BLIND    
    load_blind_colored3edge_permutations();
#endif
#ifdef G_COLORED_VERTICES_BLIND    
    load_blind_coloredvertex_permutations();
#endif

    
    load_forbidden();

#ifdef G_USE_PERMITTED_SUBFLAGS
    load_permitted();    
#endif  
    
    
    if (extension)
    {
        extensions_of_g_with_print(g_extensions,extension_count_copies);
        return 0;
    }

    if (forbidden_test)
    {
        if (is_flag_forbidden(g_forbidden_test))
        {
            cerr << "-ft graph forbidden " << g_forbidden_test.print() << endl;
        } else {
            cerr << "-ft graph not forbidden " << g_forbidden_test.print() << endl;    
        }
        return 0;
    }
    
    
    
    if (objective_file == "")
    {
        stringstream filename;
        filename <<  filename_prefix() << "__objective.txt";
    
        objective_file = filename.str();
        cerr << "Objective file not provided, using default filename " << objective_file << endl;
    }
    
    if (!load_objective_from_file(objective_file, verbose_output))
    {
        return 1;
    }    
    
    assert(Kn <= V);
        

    
    // Getting unlabeled flags...
    if (force_generate_flags || !load_unlabeled_flags_from_file(Kn))
    {
#ifdef G_CROSSINGS
        cerr << "Cannot generate unlabeled flags. Must be provided." << endl;
        return 1;
#endif        
        // Try to reuse previous graphs...
        int loaded_size = 0;
    
        // blow-upping and generating would not work correctly...
        if (!force_generate_flags)
        {
            loaded_size = Kn-1;
            cerr << "Trying to load file with smaller flags..." << endl;
            while (loaded_size > 0 && !load_unlabeled_flags_from_file(loaded_size,false)) loaded_size--;
        }
        
        if (loaded_size == 0)
        {
            cerr << "Unable to load any smaller graphs. Starting from empty graph." << endl;
            flag g_zero;
            g_zero.set_vertices_and_Theta(0,0);
            g_unlabeled_flags[0].push_back(g_zero);
        }
            
        cerr << "Generating unlabeled flags of sizes " << loaded_size+1 << " to " << Kn << endl;
        
        for (int i = loaded_size+1; i <= Kn; i++)
        {
            generate_unlabeled_flags_of_size(i, verbose_output, dump_unlabeled_while_generating);
            cerr << "Unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        } 
            
#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
        // Create blow-ups            
        for (int i = 1; i <= Kn; i++)
        {
            cerr << "Before blow-up unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
            generate_blowups_by_one_vertex(g_unlabeled_flags[i-1], g_unlabeled_flags[i]);
            cerr << "After blow-up unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        }
#endif
        
        dump_unlabeled_flags(Kn);
    } 
    else
    {
        if (dump_unlabeled) dump_unlabeled_flags(Kn);
    }
    if (quit_after_generating_unlabeled)
    {
        cerr << "Quitting after generating unlabeled flags." << endl;
        return 0;
    }
    
    // labeled flags
    g_flags.reserve(MAX_FLAG_TYPES); // Should make live much faster
    if (force_generate_flags || !load_labeled_flags_from_file(Kn))
    {
        cerr << "Generating labeled flags..." << endl;
        // Generating all labeled flags:
        int last_types = (int)g_flags.size();
//// TODO: Make this parallel        
        for (int i = 1; i <= Kn/2; i++)
        {
            cerr << "Labeled flags " << Kn-i << ":" << Kn-2*i << " give ... ";
            generate_labeled_flags(Kn-i,Kn-2*i, verbose_output);
            int gain = (int)g_flags.size() - last_types;
            cerr << gain << " types ";
            for (int j = last_types; j < (int)g_flags.size(); j++)
                cerr << g_flags[j].size() << " ";
            cerr << endl;
            last_types = (int)g_flags.size();
        }
        dump_labeled_flags(Kn);
    }
    cerr << "Labeled flag have " << (int)g_flags.size() << " types. Counts: ";
    for (int i = 0; i < (int)g_flags.size(); i++) cerr << " " << g_flags[i].size();
    cerr << endl;
   
    
    if (!upper_bound && !lower_bound)
    {
        cerr << "I dont know if I should try upper bound our lower bound - you need to tell me using -lb or -ub" << endl;
        return 1;
    }
    
    if (upper_bound && lower_bound)
    {
        cerr << "I'm sorry, but I cannot do both upper and lower bound at the same time." << endl;
        return 1;
    }    
    
    
    // create result_file
    if (output_file == "" )
    {
        stringstream filename;
        filename << "SDP_n" << Kn << "_";
        if (lower_bound) filename << "LB_";
        else  filename << "UB_";
        filename <<  objective_file << ".dat-s"; 
        output_file = filename.str();
    }
    stringstream filename;
    filename << output_file << ".result";
    string result_file = filename.str();   
    
    
    if (output_file == "stdout")
    {
        cerr << "Generating SDP program to stdout..." << endl;
        print_CSDP(Kn,upper_bound,cout,verbose_output,use_sdp_temp);

#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
    } else {
        if (output_file == "" )
        {
            stringstream filename;
            filename << "SDP_n" << Kn << "_";
            if (lower_bound) filename << "LB_";
            else  filename << "UB_";
            filename <<  objective_file << ".dat-s"; 
            output_file = filename.str();
        }
        stringstream filename;
        filename << output_file << ".result";
        string result_file = filename.str();
               
        ofstream outfile;
        outfile.open (output_file.c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << output_file << endl;
            return -1;
        }
        cerr << "Generating SDP program to " << output_file << endl;
        print_CSDP(Kn,upper_bound,outfile,verbose_output,use_sdp_temp);
        outfile.close();
        
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
        if (!don_run_csdp)
        {
            if (use_sdpa)
            {
                execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);                
            }
            else
            {
                execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
            }
        }
    }
    
    cerr << "Done." << endl;
    
    
    return 0;    
}

#else
#error "Bubu"
#endif




==> anc/rounding.log <==
Reading problem outline... SDP_n8_LB_F_3edges__objective_combined.txt.dat-s
With scale 224
Unpickling rounded matrices
Reading problem file... SDP_n8_LB_F_3edges__objective_combined.txt.dat-s
Testing of rounded starts...
0 / 16637 rounded to 1.2876725862076823
1 / 16637 rounded to 1.2876726104887204
2 / 16637 rounded to 1.2876726098719222
3 / 16637 rounded to 1.290203827335595
4 / 16637 rounded to 1.293705299653982
5 / 16637 rounded to 1.2876754125137233
6 / 16637 rounded to 1.2876726225919968
7 / 16637 rounded to 1.2876726082782135
8 / 16637 rounded to 1.2876726286852098
9 / 16637 rounded to 1.2877097236344466
10 / 16637 rounded to 1.287899910823753
11 / 16637 rounded to 1.2876726634999378
12 / 16637 rounded to 1.2877716356141302
13 / 16637 rounded to 1.2878836651779244
14 / 16637 rounded to 1.2880924445380961
15 / 16637 rounded to 1.2878493645459468
16 / 16637 rounded to 1.2887401701759686
17 / 16637 rounded to 1.288589877684349
18 / 16637 rounded to 1.2876732571265914
19 / 16637 rounded to 1.2876765324701585
20 / 16637 rounded to 1.2876728870541299
21 / 16637 rounded to 1.3985857379976878
22 / 16637 rounded to 1.355039160159444
23 / 16637 rounded to 1.2880840186182883
24 / 16637 rounded to 1.2876726398215144
25 / 16637 rounded to 1.2876729768354507
26 / 16637 rounded to 1.2879578191917571
27 / 16637 rounded to 1.2876726182347797
28 / 16637 rounded to 1.2876726084210712
29 / 16637 rounded to 1.2877998749132782
30 / 16637 rounded to 1.287672607242634
31 / 16637 rounded to 1.2876726778746126
32 / 16637 rounded to 1.287672610478021
33 / 16637 rounded to 1.3882129247965955
34 / 16637 rounded to 1.5811767690472216
35 / 16637 rounded to 1.287747364136084
36 / 16637 rounded to 1.2876726152974942
37 / 16637 rounded to 1.2880149864600232
38 / 16637 rounded to 1.2921621067263538
39 / 16637 rounded to 1.292001355738632
40 / 16637 rounded to 1.2876726297500678
41 / 16637 rounded to 1.2895961764674226
42 / 16637 rounded to 1.28828550801378
43 / 16637 rounded to 1.2891369422926897
44 / 16637 rounded to 1.287676456927198
45 / 16637 rounded to 1.287723537150886
46 / 16637 rounded to 1.2876732254597447
47 / 16637 rounded to 1.2876754690902352
48 / 16637 rounded to 1.2876739567791091
49 / 16637 rounded to 1.2877398703842609
50 / 16637 rounded to 1.287672621685988
51 / 16637 rounded to 1.2877029882013507
52 / 16637 rounded to 1.2878499125825014
53 / 16637 rounded to 37.098840668501644
54 / 16637 rounded to 1.2879707642550895
55 / 16637 rounded to 1.287672796530403
56 / 16637 rounded to 23.452275350093394
57 / 16637 rounded to 1.2876726117983501
58 / 16637 rounded to 1.3031533524840466
59 / 16637 rounded to 9.179573711997488
60 / 16637 rounded to 1.3921613704076408
61 / 16637 rounded to 1.287672675578002
62 / 16637 rounded to 1.28960003242911
63 / 16637 rounded to 1.2903641887886834
64 / 16637 rounded to 16.116357491734668
65 / 16637 rounded to 1.3194595110895662
66 / 16637 rounded to 1.36660016887269
67 / 16637 rounded to 1.289431746253041
68 / 16637 rounded to 76.16004306098702
69 / 16637 rounded to 23.008813932371993
70 / 16637 rounded to 1.3205733952495267
71 / 16637 rounded to 1.2876727078312153
72 / 16637 rounded to 2.493221124838746
73 / 16637 rounded to 1.2907846767061426
74 / 16637 rounded to 1.2877711782392782
75 / 16637 rounded to 12.655727716161962
76 / 16637 rounded to 45.03429587449346
77 / 16637 rounded to 1.287673987963656
78 / 16637 rounded to 147.2152732776336
79 / 16637 rounded to 67.40647599211174
80 / 16637 rounded to 1.3183921610314429
81 / 16637 rounded to 180.0707998659877
82 / 16637 rounded to 1.33035851831916
83 / 16637 rounded to 1.2876726541625836
84 / 16637 rounded to 66.6879700431033
85 / 16637 rounded to 1.2876726086307486
86 / 16637 rounded to 234.31813035707896
87 / 16637 rounded to 1.2876726110675054
88 / 16637 rounded to 7.30341760863387
89 / 16637 rounded to 8.561535927322605
90 / 16637 rounded to 1.4116189255242122
91 / 16637 rounded to 1.2876999634046657
92 / 16637 rounded to 1.4975582982474038
93 / 16637 rounded to 55.45801246499043
94 / 16637 rounded to 1.316221812048141
95 / 16637 rounded to 1.2876755143933252
96 / 16637 rounded to 60.30376754892526
97 / 16637 rounded to 1.2878126436932933
98 / 16637 rounded to 1.2876726165005226
99 / 16637 rounded to 1.2995537463503426
100 / 16637 rounded to 10.774047741150667
101 / 16637 rounded to 55.56167120160649
102 / 16637 rounded to 1.287744621918492
103 / 16637 rounded to 20.405249470469865
104 / 16637 rounded to 1.2926522520775947
105 / 16637 rounded to 1.2878259945195178
106 / 16637 rounded to 1.413085085433799
107 / 16637 rounded to 1.2895877810429632
108 / 16637 rounded to 1.2876726249465804
109 / 16637 rounded to 1.5893575086013283
110 / 16637 rounded to 1.3203924618706246
111 / 16637 rounded to 1.2876937871285057
112 / 16637 rounded to 19.100489212510674
113 / 16637 rounded to 1.3006408981440463
114 / 16637 rounded to 1.288048123315209
115 / 16637 rounded to 1.569860187388642
116 / 16637 rounded to 9.325097071940792
117 / 16637 rounded to 43.0985679797231
118 / 16637 rounded to 1.5920605338728004
119 / 16637 rounded to 1.2877233660496434
120 / 16637 rounded to 139.10300968203688
121 / 16637 rounded to 6.761044169708595
122 / 16637 rounded to 39.02842584473831
123 / 16637 rounded to 60.27415900895214
124 / 16637 rounded to 1.2983424548823215
125 / 16637 rounded to 1.2993143977652621
126 / 16637 rounded to 1.2891455914574408
127 / 16637 rounded to 1.3143475411855388
128 / 16637 rounded to 1.623779859155618
129 / 16637 rounded to 1.2897166006368288
130 / 16637 rounded to 1.3127832149246075
131 / 16637 rounded to 1.287998037537641
132 / 16637 rounded to 1.2880638917187366
133 / 16637 rounded to 2.408131634417717
134 / 16637 rounded to 1.2876747971228473
135 / 16637 rounded to 1.2876831655947674
136 / 16637 rounded to 1.287839766068186
137 / 16637 rounded to 26.787008595596905
138 / 16637 rounded to 3.822323081718005
139 / 16637 rounded to 1.2890614101327393
140 / 16637 rounded to 1.2953578599140774
141 / 16637 rounded to 15.317307641601515
142 / 16637 rounded to 1.9911649868000805
143 / 16637 rounded to 1.2877219546679946
144 / 16637 rounded to 2.611444413943538
145 / 16637 rounded to 7.960315676574615
146 / 16637 rounded to 1.2877482951709482
147 / 16637 rounded to 1.2916182039094755
148 / 16637 rounded to 1.2894638987862674
149 / 16637 rounded to 2.3777518786002085
150 / 16637 rounded to 39.39427669520085
151 / 16637 rounded to 6.543471006734872
152 / 16637 rounded to 4.824820381320044
153 / 16637 rounded to 2.231192047894464
154 / 16637 rounded to 2.2183636053285865
155 / 16637 rounded to 1.2876765097661627
156 / 16637 rounded to 1.2917536698592837
157 / 16637 rounded to 1.2878946238668512
158 / 16637 rounded to 19.31650807591611
159 / 16637 rounded to 1.2885112749185885
160 / 16637 rounded to 1.287673551299854
161 / 16637 rounded to 1.287678063373114
162 / 16637 rounded to 2.1671709753259294
163 / 16637 rounded to 1.2880117190097065
164 / 16637 rounded to 1.2881511923832492
165 / 16637 rounded to 1.2876738023950836
166 / 16637 rounded to 1.2939270709288067
167 / 16637 rounded to 1.2916738108291566
168 / 16637 rounded to 1.2876763131030375
169 / 16637 rounded to 1.288659102971391
170 / 16637 rounded to 1.2877107864986905
171 / 16637 rounded to 4.953409305772182
172 / 16637 rounded to 1.2877722697669203
173 / 16637 rounded to 1.2901686772641572
174 / 16637 rounded to 1.2876770334450185
175 / 16637 rounded to 34.88192782996887
176 / 16637 rounded to 1.303412737846827
177 / 16637 rounded to 1.78196687533243
178 / 16637 rounded to 1.2876734295405257
179 / 16637 rounded to 1.2878009768375045
180 / 16637 rounded to 1.2876991044674757
181 / 16637 rounded to 1.2876728106412922
182 / 16637 rounded to 1.2981305208646154
183 / 16637 rounded to 1.3027273575407166
184 / 16637 rounded to 1.8193151285282274
185 / 16637 rounded to 1.9734628400299365
186 / 16637 rounded to 1.292946095041044
187 / 16637 rounded to 1.2892557519828862
188 / 16637 rounded to 1.300505743066836
189 / 16637 rounded to 1.288057707845228
190 / 16637 rounded to 1.2876945640987614
191 / 16637 rounded to 1.2876755595480094
192 / 16637 rounded to 1.2876740108994427
193 / 16637 rounded to 1.305380610018906
194 / 16637 rounded to 1.3010418735895863
195 / 16637 rounded to 1.287722802233721
196 / 16637 rounded to 2.360436514159514
197 / 16637 rounded to 1.8199904031305614
198 / 16637 rounded to 1.6183216753328933
199 / 16637 rounded to 2.7504458340870523
200 / 16637 rounded to 1.2876863944110946
201 / 16637 rounded to 1.6068300885634341
202 / 16637 rounded to 3.6210974101614797
203 / 16637 rounded to 2.4423780408727067
204 / 16637 rounded to 1.3196855551697424
205 / 16637 rounded to 1.2888004273449074
206 / 16637 rounded to 1.9035347783834329
207 / 16637 rounded to 1.2982603984389072
208 / 16637 rounded to 5.999653307757124
209 / 16637 rounded to 2.6315260826991826
210 / 16637 rounded to 1.2889026186831385
211 / 16637 rounded to 1.2876788149950358
212 / 16637 rounded to 24.623654338649498
213 / 16637 rounded to 4.059673948669333
214 / 16637 rounded to 1.2876884053614437
215 / 16637 rounded to 2.8865866800833193
216 / 16637 rounded to 2.0682962237236935
217 / 16637 rounded to 1.9627703880779672
218 / 16637 rounded to 1.287675511031521
219 / 16637 rounded to 1.2876774729136613
220 / 16637 rounded to 1.7530754477670312
221 / 16637 rounded to 1.2876973498960564
222 / 16637 rounded to 1.6006106306406704
223 / 16637 rounded to 1.2880190094441002
224 / 16637 rounded to 4.357106082667399
225 / 16637 rounded to 1.2876783975766397
226 / 16637 rounded to 1.3479517042949827
227 / 16637 rounded to 2.2512318089335603
228 / 16637 rounded to 1.2909681951160008
229 / 16637 rounded to 1.2882986061781876
230 / 16637 rounded to 1.766770581923126
231 / 16637 rounded to 1.2879703531387876
232 / 16637 rounded to 1.4315760201095542
233 / 16637 rounded to 17.69483814106303
234 / 16637 rounded to 1.502039662715365
235 / 16637 rounded to 2.372609570171952
236 / 16637 rounded to 1.4848016303340685
237 / 16637 rounded to 7.777604137884272
238 / 16637 rounded to 1.288985541615413
239 / 16637 rounded to 8.303312608991376
240 / 16637 rounded to 2.123306888834014
241 / 16637 rounded to 1.290771630014527
242 / 16637 rounded to 16.101264815609085
243 / 16637 rounded to 1.287672610159721
244 / 16637 rounded to 1.327182019121576
245 / 16637 rounded to 1.8504448971662206
246 / 16637 rounded to 1.2876726078672829
247 / 16637 rounded to 1.308898719147658
248 / 16637 rounded to 1.287672482790671
249 / 16637 rounded to 1.2876726093717061
250 / 16637 rounded to 1.2892563208907806
251 / 16637 rounded to 3.9416441826622806
252 / 16637 rounded to 1.2877426257188278
253 / 16637 rounded to 2.4067868070001164
254 / 16637 rounded to 1.289017235766566
255 / 16637 rounded to 1.7486234480297913
256 / 16637 rounded to 1.288531381862936
257 / 16637 rounded to 1.287679032099853
258 / 16637 rounded to 1.340756384503985
259 / 16637 rounded to 1.2931076593496904
260 / 16637 rounded to 1.2876752759440955
261 / 16637 rounded to 1.3602200484409241
262 / 16637 rounded to 1.2876727582464824
263 / 16637 rounded to 5.930738893899011
264 / 16637 rounded to 1.295805936583124
265 / 16637 rounded to 1.2876726118199362
266 / 16637 rounded to 1.293001191365267
267 / 16637 rounded to 1.5484294243423051
268 / 16637 rounded to 1.2877002875576153
269 / 16637 rounded to 4.406464397666058
270 / 16637 rounded to 1.290692603526461
271 / 16637 rounded to 2.2486194020908274
272 / 16637 rounded to 6.974127890304588
273 / 16637 rounded to 1.2880250106490696
274 / 16637 rounded to 1.9687217425084926
275 / 16637 rounded to 1.2877035641724153
276 / 16637 rounded to 1.2876726097735018
277 / 16637 rounded to 1.9012077337645403
278 / 16637 rounded to 1.6789741764226975
279 / 16637 rounded to 43.38788629996931
280 / 16637 rounded to 1.2876764252719959
281 / 16637 rounded to 16.219866087618037
282 / 16637 rounded to 1.2876809720486684
283 / 16637 rounded to 1.5232185373300549
284 / 16637 rounded to 1.3004130859771261
285 / 16637 rounded to 13.40960950790961
286 / 16637 rounded to 1.6804916931021254
287 / 16637 rounded to 4.301923900174247
288 / 16637 rounded to 1.301124425477859
289 / 16637 rounded to 2.3658421507351375
290 / 16637 rounded to 2.22696235374662
291 / 16637 rounded to 1.2876797853906374
292 / 16637 rounded to 1.5015761773281593
293 / 16637 rounded to 1.324052502057533
294 / 16637 rounded to 2.623203038580536
295 / 16637 rounded to 2.7486232301289744
296 / 16637 rounded to 3.9309782451621103
297 / 16637 rounded to 1.7620983084965498
298 / 16637 rounded to 1.3661492983471692
299 / 16637 rounded to 8.164220322496544
300 / 16637 rounded to 2.928210670292742
301 / 16637 rounded to 2.35529418118157
302 / 16637 rounded to 66.96364116895037
303 / 16637 rounded to 3.384416334007107
304 / 16637 rounded to 8.069690874186495
305 / 16637 rounded to 4.832412725443559
306 / 16637 rounded to 1.2878407371147504
307 / 16637 rounded to 13.897517508356534
308 / 16637 rounded to 1.877880764855546
309 / 16637 rounded to 1.2879717128107848
310 / 16637 rounded to 1.2877310306013894
311 / 16637 rounded to 1.3578151315590856
312 / 16637 rounded to 1.28767420805993
313 / 16637 rounded to 1.2880463645930706
314 / 16637 rounded to 1.9348473060129394
315 / 16637 rounded to 1.2911466844129795
316 / 16637 rounded to 1.3790019322903606
317 / 16637 rounded to 1.2900713028326802
318 / 16637 rounded to 6.328107278367004
319 / 16637 rounded to 59.23906158887702
320 / 16637 rounded to 2.2498506967298804
321 / 16637 rounded to 3.12232264310019
322 / 16637 rounded to 1.287673951121823
323 / 16637 rounded to 2.5086555645236146
324 / 16637 rounded to 1.2876799385247444
325 / 16637 rounded to 1.3683695314439
326 / 16637 rounded to 7.4166153495836715
327 / 16637 rounded to 2.443906497768627
328 / 16637 rounded to 1.2878618942472453
329 / 16637 rounded to 1.9394469516761548
330 / 16637 rounded to 2.591256481574796
331 / 16637 rounded to 3.9386848963717123
332 / 16637 rounded to 2.6136605670720146
333 / 16637 rounded to 32.466395034643696
334 / 16637 rounded to 1.652596509807186
335 / 16637 rounded to 1.7681023251598595
336 / 16637 rounded to 1.288322325944782
337 / 16637 rounded to 1.7088602832395576
338 / 16637 rounded to 1.450051589282013
339 / 16637 rounded to 1.287745323985327
340 / 16637 rounded to 1.2878474930144919
341 / 16637 rounded to 4.069454073014951
342 / 16637 rounded to 5.017803648836174
343 / 16637 rounded to 22.703495844056032
344 / 16637 rounded to 3.863553245996673
345 / 16637 rounded to 1.29027964100455
346 / 16637 rounded to 1.2876805993579608
347 / 16637 rounded to 1.2887284291144516
348 / 16637 rounded to 2.241861062333197
349 / 16637 rounded to 1.287892447683293
350 / 16637 rounded to 2.3223143384271867
351 / 16637 rounded to 1.910051469330197
352 / 16637 rounded to 23.808204976631487
353 / 16637 rounded to 1.291896617134984
354 / 16637 rounded to 1.3148031152811956
355 / 16637 rounded to 1.287694677737095
356 / 16637 rounded to 1.3336102539915657
357 / 16637 rounded to 4.947098762512761
358 / 16637 rounded to 1.2876726115964794
359 / 16637 rounded to 1.2878151436032381
360 / 16637 rounded to 2.1440472692342007
361 / 16637 rounded to 2.12367898059576
362 / 16637 rounded to 1.5452747680626726
363 / 16637 rounded to 1.6416031413853975
364 / 16637 rounded to 1.2876943044732307
365 / 16637 rounded to 2.4667750981547734
366 / 16637 rounded to 1.3034326237501868
367 / 16637 rounded to 1.287727360321692
368 / 16637 rounded to 1.2876726118944786
369 / 16637 rounded to 3.6814865214105126
370 / 16637 rounded to 1.678804575040218
371 / 16637 rounded to 2.451749773137064
372 / 16637 rounded to 2.7554106683189374
373 / 16637 rounded to 2.258812881879536
374 / 16637 rounded to 1.649277548429557
375 / 16637 rounded to 1.293730077786059
376 / 16637 rounded to 1.556126776861209
377 / 16637 rounded to 1.2876732392684824
378 / 16637 rounded to 6.439938077535918
379 / 16637 rounded to 1.2876927419079636
380 / 16637 rounded to 1.3655173803421174
381 / 16637 rounded to 22.594479113228164
382 / 16637 rounded to 20.15613215060631
383 / 16637 rounded to 2.084263166995885
384 / 16637 rounded to 2.264417934762349
385 / 16637 rounded to 9.018110739878896
386 / 16637 rounded to 2.049973521073466
387 / 16637 rounded to 1.8744325621708564
388 / 16637 rounded to 1.7527845843533905
389 / 16637 rounded to 1.2876727125517988
390 / 16637 rounded to 1.7238832671436797
391 / 16637 rounded to 1.8929966919599241
392 / 16637 rounded to 37.53223518461904
393 / 16637 rounded to 1.2904213592443632
394 / 16637 rounded to 1.6792098406573122
395 / 16637 rounded to 2.1166872714868568
396 / 16637 rounded to 1.2880721863642286
397 / 16637 rounded to 1.2888547308831606
398 / 16637 rounded to 2.6366370625140307
399 / 16637 rounded to 1.6664832631643165
400 / 16637 rounded to 1.8544798563189677
401 / 16637 rounded to 8.565109858956964
402 / 16637 rounded to 1.4047883303286621
403 / 16637 rounded to 1.8517060406578718
404 / 16637 rounded to 1.2887990570216028
405 / 16637 rounded to 1.2876771588180074
406 / 16637 rounded to 1.2884331167969585
407 / 16637 rounded to 4.731183568057732
408 / 16637 rounded to 2.271663946245057
409 / 16637 rounded to 1.8399086375119453
410 / 16637 rounded to 2.593024014281293
411 / 16637 rounded to 1.2876719202418325
412 / 16637 rounded to 2.0786310912813244
413 / 16637 rounded to 11.555979686823928
414 / 16637 rounded to 1.7480537847911533
415 / 16637 rounded to 1.4243882406196111
416 / 16637 rounded to 1.2910681385992533
417 / 16637 rounded to 1.287683253565407
418 / 16637 rounded to 2.032442164479261
419 / 16637 rounded to 1.8472599968258154
420 / 16637 rounded to 1.2907179057275047
421 / 16637 rounded to 5.953877278886944
422 / 16637 rounded to 2.0843733452701794
423 / 16637 rounded to 1.2877833003912573
424 / 16637 rounded to 12.86750769124207
425 / 16637 rounded to 2.633769651567175
426 / 16637 rounded to 11.650645849316811
427 / 16637 rounded to 1.6472226107660304
428 / 16637 rounded to 1.3954707792927006
429 / 16637 rounded to 1.287772197796565
430 / 16637 rounded to 1.2876726108520233
431 / 16637 rounded to 1.2876726124394509
432 / 16637 rounded to 1.287675376495351
433 / 16637 rounded to 1.2876726122892934
434 / 16637 rounded to 1.2876809488469012
435 / 16637 rounded to 1.2877315697842173
436 / 16637 rounded to 1.2876987378572573
437 / 16637 rounded to 1.2879177217742779
438 / 16637 rounded to 1.5425867728804479
439 / 16637 rounded to 1.2876756552688506
440 / 16637 rounded to 1.2876740350765716
441 / 16637 rounded to 1.2876762482988624
442 / 16637 rounded to 1.288966941003962
443 / 16637 rounded to 1.287673547388389
444 / 16637 rounded to 1.2926501494460199
445 / 16637 rounded to 1.2880888574454479
446 / 16637 rounded to 1.2955197117837738
447 / 16637 rounded to 1.2943876777641532
448 / 16637 rounded to 1.3364662561769058
449 / 16637 rounded to 2.419758543626844
450 / 16637 rounded to 74.8032313736566
451 / 16637 rounded to 1.2876764299956764
452 / 16637 rounded to 2.1058520046556852
453 / 16637 rounded to 1.378268599688788
454 / 16637 rounded to 1.2877013241033415
455 / 16637 rounded to 1.2978676764072168
456 / 16637 rounded to 1.3918129261689385
457 / 16637 rounded to 2.1824654537033217
458 / 16637 rounded to 1.2927147080518768
459 / 16637 rounded to 1.2876844442422015
460 / 16637 rounded to 62.620041103671916
461 / 16637 rounded to 1.2877568017997432
462 / 16637 rounded to 1.3798582936382284
463 / 16637 rounded to 1.2882752344038486
464 / 16637 rounded to 1.3096068019330165
465 / 16637 rounded to 35.29242782745009
466 / 16637 rounded to 1.2876726278333168
467 / 16637 rounded to 1.288610856825784
468 / 16637 rounded to 1.2876734052475833
469 / 16637 rounded to 1.2877094445941286
470 / 16637 rounded to 1.9323369617908774
471 / 16637 rounded to 1.9603620131442578
472 / 16637 rounded to 1.28767720341666
473 / 16637 rounded to 1.3641440751633966
474 / 16637 rounded to 1.7540436283686507
475 / 16637 rounded to 10.001108931902623
476 / 16637 rounded to 1.2876796471186556
477 / 16637 rounded to 2.047285951557753
478 / 16637 rounded to 1.2903689254510355
479 / 16637 rounded to 4.266286708965078
480 / 16637 rounded to 1.7570354421947516
481 / 16637 rounded to 4.2008419805738075
482 / 16637 rounded to 1.2977737860613228
483 / 16637 rounded to 2.5282950695916346
484 / 16637 rounded to 1.2939475879440858
485 / 16637 rounded to 1.2855409993097662
486 / 16637 rounded to 1.3366528964357076
487 / 16637 rounded to 1.364700157548744
488 / 16637 rounded to 2.694110141962283
489 / 16637 rounded to 2.5697499358624087
490 / 16637 rounded to 2.4470967356773845
491 / 16637 rounded to 7.0080037832266395
492 / 16637 rounded to 2.283614449174532
493 / 16637 rounded to 1.543203364155022
494 / 16637 rounded to 1.7795415291462688
495 / 16637 rounded to 33.54378626581465
496 / 16637 rounded to 1.3316536086451964
497 / 16637 rounded to 2.0798583860906112
498 / 16637 rounded to 1.8253426427165749
499 / 16637 rounded to 1.2880261112448383
500 / 16637 rounded to 3.3343009512364126
501 / 16637 rounded to 3.4427843671517926
502 / 16637 rounded to 1.287719693156452
503 / 16637 rounded to 3.2663046514211556
504 / 16637 rounded to 1.2887610579558495
505 / 16637 rounded to 1.2889263543971103
506 / 16637 rounded to 11.226327508297688
507 / 16637 rounded to 1.2880406606102586
508 / 16637 rounded to 15.156967838729699
509 / 16637 rounded to 91.9599031148512
510 / 16637 rounded to 1.2907990982137607
511 / 16637 rounded to 1.4921198581446602
512 / 16637 rounded to 2.2027386967524305
513 / 16637 rounded to 21.006512883461983
514 / 16637 rounded to 1.3765417183308386
515 / 16637 rounded to 1.292554101962588
516 / 16637 rounded to 1.2887983356458548
517 / 16637 rounded to 1.8068029689844791
518 / 16637 rounded to 1.471051497673518
519 / 16637 rounded to 1.3665508638065034
520 / 16637 rounded to 1.312397479773043
521 / 16637 rounded to 1.4695465214249743
522 / 16637 rounded to 2.1796965509723587
523 / 16637 rounded to 47.8462117536886
524 / 16637 rounded to 1.2941219878637322
525 / 16637 rounded to 1.8444531809784537
526 / 16637 rounded to 1.3036279408798979
527 / 16637 rounded to 1.745801204384536
528 / 16637 rounded to 1.3571731767025992
529 / 16637 rounded to 1.4821996425054995
530 / 16637 rounded to 32.096169936832226
531 / 16637 rounded to 3.327242940462764
532 / 16637 rounded to 1.8354665525908136
533 / 16637 rounded to 1.290455086370446
534 / 16637 rounded to 1.7835685219876374
535 / 16637 rounded to 1.2898841972090551
536 / 16637 rounded to 2.0393269752230307
537 / 16637 rounded to 3.641033955291703
538 / 16637 rounded to 1.2899203890748827
539 / 16637 rounded to 1.2885929166019499
540 / 16637 rounded to 1.2938633921874885
541 / 16637 rounded to 6.722033263933525
542 / 16637 rounded to 2.299251463015263
543 / 16637 rounded to 23.527532650958424
544 / 16637 rounded to 5.270532353658136
545 / 16637 rounded to 1.4475266407675942
546 / 16637 rounded to 1.6376639559216337
547 / 16637 rounded to 2.588265246776454
548 / 16637 rounded to 1.2899464293357545
549 / 16637 rounded to 1.2900764953070605
550 / 16637 rounded to 1.3163837311664217
551 / 16637 rounded to 1.2889812685934927
552 / 16637 rounded to 1.8879330817279396
553 / 16637 rounded to 2.5325439557463514
554 / 16637 rounded to 1.3611322885247013
555 / 16637 rounded to 1.2889644668719085
556 / 16637 rounded to 1.2895874217603525
557 / 16637 rounded to 114.5098078490736
558 / 16637 rounded to 80.85927463365668
559 / 16637 rounded to 1.7919542833568174
560 / 16637 rounded to 5.025142183971022
561 / 16637 rounded to 1.308792974715617
562 / 16637 rounded to 1.9311357599638739
563 / 16637 rounded to 3.118549626301591
564 / 16637 rounded to 2.080430274434551
565 / 16637 rounded to 1.448762725331448
566 / 16637 rounded to 12.419732039711489
567 / 16637 rounded to 1.2925305611260216
568 / 16637 rounded to 2.160425014325052
569 / 16637 rounded to 1.287712009199129
570 / 16637 rounded to 1.3624821905027515
571 / 16637 rounded to 1.3039379430878604
572 / 16637 rounded to 1.293867189254226
573 / 16637 rounded to 1.2878074925688718
574 / 16637 rounded to 5.469569106047845
575 / 16637 rounded to 1.7764572230289981
576 / 16637 rounded to 13.282811140561279
577 / 16637 rounded to 1.293095464530224
578 / 16637 rounded to 1.3232231514910555
579 / 16637 rounded to 1.7041089901335627
580 / 16637 rounded to 1.4309508653314533
581 / 16637 rounded to 12.7477058575724
582 / 16637 rounded to 1.5733586437208624
583 / 16637 rounded to 7.0962871438005015
584 / 16637 rounded to 2.6782113611866825
585 / 16637 rounded to 33.96433153789128
586 / 16637 rounded to 1.2915351782246756
587 / 16637 rounded to 2.0605481038774007
588 / 16637 rounded to 2.5982502127301976
589 / 16637 rounded to 3.821181513284601
590 / 16637 rounded to 1.849266788642313
591 / 16637 rounded to 2.1389533559077742
592 / 16637 rounded to 121.18544048628095
593 / 16637 rounded to 1.3028722666560963
594 / 16637 rounded to 1.9187129964610763
595 / 16637 rounded to 2.7144510043438443
596 / 16637 rounded to 1.306921215254074
597 / 16637 rounded to 4.746751004269169
598 / 16637 rounded to 1.3016795899746403
599 / 16637 rounded to 1.2878337599788716
600 / 16637 rounded to 6.350859099873785
601 / 16637 rounded to 2.979525392032155
602 / 16637 rounded to 86.2979450945298
603 / 16637 rounded to 2.3932018773436843
604 / 16637 rounded to 1.4301974600205114
605 / 16637 rounded to 1.3618097363515438
606 / 16637 rounded to 2.6535479517434895
607 / 16637 rounded to 1.304775280853892
608 / 16637 rounded to 2.0848015937575366
609 / 16637 rounded to 2.6971798268576483
610 / 16637 rounded to 2.401464854332819
611 / 16637 rounded to 2.1080774170779017
612 / 16637 rounded to 1.9657736410998674
613 / 16637 rounded to 7.963637962960471
614 / 16637 rounded to 86.61891373863622
615 / 16637 rounded to 1.6690893898762316
616 / 16637 rounded to 1.3268099460473306
617 / 16637 rounded to 1.3119236819584665
618 / 16637 rounded to 1.644173473135028
619 / 16637 rounded to 1.2886356584303418
620 / 16637 rounded to 1.6662272342646554
621 / 16637 rounded to 1.290502414380299
622 / 16637 rounded to 6.682108034638923
623 / 16637 rounded to 1.5889652179673643
624 / 16637 rounded to 3.8313592911003163
625 / 16637 rounded to 2.388859298236429
626 / 16637 rounded to 1.742189021756106
627 / 16637 rounded to 3.713269236567508
628 / 16637 rounded to 2.134747743444925
629 / 16637 rounded to 2.500399089812387
630 / 16637 rounded to 1.2878146989987267
631 / 16637 rounded to 5.934136565962164
632 / 16637 rounded to 3.445429159736147
633 / 16637 rounded to 5.757716648560736
634 / 16637 rounded to 2.0747472465137022
635 / 16637 rounded to 2.942806008069991
636 / 16637 rounded to 1.4353817040849752
637 / 16637 rounded to 2.369662206504368
638 / 16637 rounded to 2.130254753458451
639 / 16637 rounded to 2.111013440321012
640 / 16637 rounded to 16.30437341691614
641 / 16637 rounded to 1.9142477747165514
642 / 16637 rounded to 1.8983586930603402
643 / 16637 rounded to 2.4050360833045574
644 / 16637 rounded to 2.4586834655951018
645 / 16637 rounded to 1.81499285829569
646 / 16637 rounded to 3.720910499295399
647 / 16637 rounded to 2.4674136102682063
648 / 16637 rounded to 1.2942944841341737
649 / 16637 rounded to 2.7673832431458583
650 / 16637 rounded to 2.3309664222817212
651 / 16637 rounded to 1.7861480590434005
652 / 16637 rounded to 2.6541746505621098
653 / 16637 rounded to 1.2878507162290753
654 / 16637 rounded to 1.926322521036747
655 / 16637 rounded to 2.8411247288176567
656 / 16637 rounded to 2.6349621170992776
657 / 16637 rounded to 1.3265196323369837
658 / 16637 rounded to 1.4430366161712838
659 / 16637 rounded to 1.3034757268337227
660 / 16637 rounded to 2.082014702626844
661 / 16637 rounded to 3.0022814117473215
662 / 16637 rounded to 1.2899983442925385
663 / 16637 rounded to 8.807745646883994
664 / 16637 rounded to 3.670211846381812
665 / 16637 rounded to 4.571428093885621
666 / 16637 rounded to 2.3268943914339717
667 / 16637 rounded to 2.9737926631406255
668 / 16637 rounded to 2.2659141940634884
669 / 16637 rounded to 37.555092626520114
670 / 16637 rounded to 1.4597169039327371
671 / 16637 rounded to 2.15961575598688
672 / 16637 rounded to 1.2890141911818407
673 / 16637 rounded to 1.2882579203794047
674 / 16637 rounded to 2.2651146641178213
675 / 16637 rounded to 1.891864166851999
676 / 16637 rounded to 1.287693804352967
677 / 16637 rounded to 1.3417760544643926
678 / 16637 rounded to 3.088900896831164
679 / 16637 rounded to 1.3103878856236406
680 / 16637 rounded to 2.2241082325050447
681 / 16637 rounded to 2.3985182051745575
682 / 16637 rounded to 1.3047159055116493
683 / 16637 rounded to 2.060348595215006
684 / 16637 rounded to 2.379913998810106
685 / 16637 rounded to 2.7929239230134355
686 / 16637 rounded to 2.153189225108712
687 / 16637 rounded to 2.866596145486729
688 / 16637 rounded to 30.626324995439894
689 / 16637 rounded to 6.630066420590903
690 / 16637 rounded to 2.3414825272822624
691 / 16637 rounded to 2.3261502945155597
692 / 16637 rounded to 3.059075247270319
693 / 16637 rounded to 1.2876805330324663
694 / 16637 rounded to 2.5056793623110023
695 / 16637 rounded to 1.296704809137843
696 / 16637 rounded to 1.762409933468403
697 / 16637 rounded to 2.216195751025798
698 / 16637 rounded to 1.2898269610172526
699 / 16637 rounded to 2.4129035693198437
700 / 16637 rounded to 2.606820615406573
701 / 16637 rounded to 1.4032816094089315
702 / 16637 rounded to 2.2515462562769506
703 / 16637 rounded to 2.5194267300122974
704 / 16637 rounded to 2.216982397485837
705 / 16637 rounded to 1.685096752958581
706 / 16637 rounded to 2.7490091061901163
707 / 16637 rounded to 3.158383665796125
708 / 16637 rounded to 6.669771302913356
709 / 16637 rounded to 1.2876836271907535
710 / 16637 rounded to 8.131581055216262
711 / 16637 rounded to 1.9740609466000694
712 / 16637 rounded to 2.820295634814697
713 / 16637 rounded to 3.0733155055718697
714 / 16637 rounded to 2.0589833944037297
715 / 16637 rounded to 1.9751133028144336
716 / 16637 rounded to 3.1072554222870736
717 / 16637 rounded to 2.4552741932972606
718 / 16637 rounded to 1.8972855484611286
719 / 16637 rounded to 2.700203317639112
720 / 16637 rounded to 1.3819349484612395
721 / 16637 rounded to 1.7818372452371884
722 / 16637 rounded to 4.716600558929649
723 / 16637 rounded to 1.288108058525714
724 / 16637 rounded to 2.6466365084839754
725 / 16637 rounded to 1.3758731166421896
726 / 16637 rounded to 2.2586608684658382
727 / 16637 rounded to 2.1642048272259147
728 / 16637 rounded to 17.827345080809003
729 / 16637 rounded to 12.048365104757057
730 / 16637 rounded to 1.832269197177556
731 / 16637 rounded to 5.864675704262048
732 / 16637 rounded to 87.24875815882326
733 / 16637 rounded to 8.73866595367645
734 / 16637 rounded to 1.8525460725678546
735 / 16637 rounded to 1.2876783552938895
736 / 16637 rounded to 1.4150979873090617
737 / 16637 rounded to 2.258970483882595
738 / 16637 rounded to 6.6079430615791965
739 / 16637 rounded to 1.7124012609402122
740 / 16637 rounded to 1.3146644714980884
741 / 16637 rounded to 2.305712699184132
742 / 16637 rounded to 12.665483301378098
743 / 16637 rounded to 6.487281897745695
744 / 16637 rounded to 2.4336251339685515
745 / 16637 rounded to 2.1963494946276527
746 / 16637 rounded to 1.2880387266502036
747 / 16637 rounded to 2.4627378460518328
748 / 16637 rounded to 1.5576635452179552
749 / 16637 rounded to 2.195438133894071
750 / 16637 rounded to 2.198071003283856
751 / 16637 rounded to 2.0526667315954774
752 / 16637 rounded to 2.0424278334345916
753 / 16637 rounded to 2.4736280874766376
754 / 16637 rounded to 1.3140727752803374
755 / 16637 rounded to 2.9214995780940103
756 / 16637 rounded to 2.1423892160930937
757 / 16637 rounded to 2.682199042575376
758 / 16637 rounded to 1.3561264122430716
759 / 16637 rounded to 2.47158407574547
760 / 16637 rounded to 1.4509456749524587
761 / 16637 rounded to 1.7914009890453604
762 / 16637 rounded to 2.1431856276480246
763 / 16637 rounded to 1.93249663824277
764 / 16637 rounded to 2.3867087630471238
765 / 16637 rounded to 1.3005143991461519
766 / 16637 rounded to 1.9715389325415782
767 / 16637 rounded to 1.3576888454121196
768 / 16637 rounded to 2.161655216631531
769 / 16637 rounded to 3.3594448174285043
770 / 16637 rounded to 2.139247504180735
771 / 16637 rounded to 1.2877446819491145
772 / 16637 rounded to 2.999407870674422
773 / 16637 rounded to 2.723711650640062
774 / 16637 rounded to 2.8058502329077237
775 / 16637 rounded to 2.2346995661661486
776 / 16637 rounded to 2.1290463297971685
777 / 16637 rounded to 7.810376288140448
778 / 16637 rounded to 2.78224208588447
779 / 16637 rounded to 2.3027091443328245
780 / 16637 rounded to 1.8713290368060986
781 / 16637 rounded to 2.2802638816530174
782 / 16637 rounded to 1.9660102009908833
783 / 16637 rounded to 3.365670739718307
784 / 16637 rounded to 1.7160876215287044
785 / 16637 rounded to 2.2361153579680093
786 / 16637 rounded to 1.5590898402196083
787 / 16637 rounded to 1.2897727394257086
788 / 16637 rounded to 2.6072844555291392
789 / 16637 rounded to 2.37371396782645
790 / 16637 rounded to 1.3024703871647367
791 / 16637 rounded to 9.047717226232063
792 / 16637 rounded to 2.3799395271033856
793 / 16637 rounded to 2.550396502947275
794 / 16637 rounded to 2.190122559025769
795 / 16637 rounded to 1.7553667680633716
796 / 16637 rounded to 2.5915048930850695
797 / 16637 rounded to 1.9812391608643147
798 / 16637 rounded to 2.3833466610315504
799 / 16637 rounded to 2.404006724844307
800 / 16637 rounded to 1.926404611811691
801 / 16637 rounded to 1.8582134795139205
802 / 16637 rounded to 1.9447295185940532
803 / 16637 rounded to 1.8713327520372107
804 / 16637 rounded to 2.2407006993243734
805 / 16637 rounded to 2.5924426009799566
806 / 16637 rounded to 2.5328337936948486
807 / 16637 rounded to 1.5051968014721002
808 / 16637 rounded to 3.122239578575256
809 / 16637 rounded to 2.60804730349869
810 / 16637 rounded to 1.5017022917745317
811 / 16637 rounded to 1.3719712674105995
812 / 16637 rounded to 2.0957393774281887
813 / 16637 rounded to 2.0542701466543987
814 / 16637 rounded to 1.6419625546670622
815 / 16637 rounded to 2.2492840574552844
816 / 16637 rounded to 4.022780176698549
817 / 16637 rounded to 2.3119129779283925
818 / 16637 rounded to 1.4156489256182874
819 / 16637 rounded to 26.85358273822536
820 / 16637 rounded to 2.1390111587702134
821 / 16637 rounded to 1.6254139705911232
822 / 16637 rounded to 2.2801124919059905
823 / 16637 rounded to 1.294446767348198
824 / 16637 rounded to 2.2763270915000837
825 / 16637 rounded to 2.1673069547936996
826 / 16637 rounded to 2.3371611584335716
827 / 16637 rounded to 4.375555296448928
828 / 16637 rounded to 2.6490211513849435
829 / 16637 rounded to 2.410284685743715
830 / 16637 rounded to 2.165046566751299
831 / 16637 rounded to 2.253451233764985
832 / 16637 rounded to 1.9959178048890116
833 / 16637 rounded to 2.0766692283671806
834 / 16637 rounded to 2.444806118551182
835 / 16637 rounded to 2.234857890874454
836 / 16637 rounded to 2.456368121287779
837 / 16637 rounded to 2.001121014447101
838 / 16637 rounded to 2.597985524170419
839 / 16637 rounded to 1.3287255524104136
840 / 16637 rounded to 2.6829396724930255
841 / 16637 rounded to 2.099073349967227
842 / 16637 rounded to 2.122767265467956
843 / 16637 rounded to 2.186148322688751
844 / 16637 rounded to 31.605711129943153
845 / 16637 rounded to 2.1412974441856867
846 / 16637 rounded to 2.218746313855609
847 / 16637 rounded to 2.2589218994779925
848 / 16637 rounded to 1.2890082145775463
849 / 16637 rounded to 1.2878930662514616
850 / 16637 rounded to 1.762471166870714
851 / 16637 rounded to 1.2881336285614071
852 / 16637 rounded to 1.3266589476395827
853 / 16637 rounded to 1.48057595661402
854 / 16637 rounded to 2.181646596752119
855 / 16637 rounded to 24.07261475635455
856 / 16637 rounded to 3.1025362351966463
857 / 16637 rounded to 2.2012029875505363
858 / 16637 rounded to 1.2878286069096954
859 / 16637 rounded to 1.2877441756778316
860 / 16637 rounded to 2.1268098408012497
861 / 16637 rounded to 1.386012825543436
862 / 16637 rounded to 1.502090843795062
863 / 16637 rounded to 5.549553167924688
864 / 16637 rounded to 2.23088694930569
865 / 16637 rounded to 1.3225918728222479
866 / 16637 rounded to 1.311247151217256
867 / 16637 rounded to 2.2689773791679317
868 / 16637 rounded to 1.3112836740254363
869 / 16637 rounded to 7.7568819164529375
870 / 16637 rounded to 7.636469229563276
871 / 16637 rounded to 1.585658234951461
872 / 16637 rounded to 1.3574762895213017
873 / 16637 rounded to 2.6892439779333523
874 / 16637 rounded to 1.2902583298362749
875 / 16637 rounded to 2.2580754916655694
876 / 16637 rounded to 2.029438931908846
877 / 16637 rounded to 1.2986453812041572
878 / 16637 rounded to 2.115326240614284
879 / 16637 rounded to 1.9353624230681132
880 / 16637 rounded to 36.38488183265018
881 / 16637 rounded to 3.14119117822334
882 / 16637 rounded to 1.7155502290875815
883 / 16637 rounded to 2.4012130882986766
884 / 16637 rounded to 2.129704156545355
885 / 16637 rounded to 2.851852925645692
886 / 16637 rounded to 1.553093102089053
887 / 16637 rounded to 2.1502123224731133
888 / 16637 rounded to 1.2945388807285116
889 / 16637 rounded to 24.23813441657956
890 / 16637 rounded to 8.258060319753637
891 / 16637 rounded to 2.2178939841322824
892 / 16637 rounded to 2.6021911130905218
893 / 16637 rounded to 1.3235890004937139
894 / 16637 rounded to 3.645895828685092
895 / 16637 rounded to 2.4431849067300533
896 / 16637 rounded to 15.753070466051613
897 / 16637 rounded to 1.5207294252865484
898 / 16637 rounded to 2.2683666146028862
899 / 16637 rounded to 6.280198933680033
900 / 16637 rounded to 1.6386605416035953
901 / 16637 rounded to 3.5477393204117313
902 / 16637 rounded to 3.232356546693445
903 / 16637 rounded to 2.6715221182372537
904 / 16637 rounded to 2.225757966373474
905 / 16637 rounded to 2.91285093614201
906 / 16637 rounded to 79.72772376730845
907 / 16637 rounded to 2.6326682613192673
908 / 16637 rounded to 1.5777746941571873
909 / 16637 rounded to 1.290675749668835
910 / 16637 rounded to 2.0238473858382657
911 / 16637 rounded to 77.32712783581665
912 / 16637 rounded to 1.7811951141136257
913 / 16637 rounded to 35.26429763659844
914 / 16637 rounded to 1.297380331959557
915 / 16637 rounded to 1.6482496339345116
916 / 16637 rounded to 1.4398848352962865
917 / 16637 rounded to 20.538912734364335
918 / 16637 rounded to 2.8320770519869143
919 / 16637 rounded to 3.5017766508618213
920 / 16637 rounded to 32.06432232053877
921 / 16637 rounded to 1.9526118983445755
922 / 16637 rounded to 1.48375526526108
923 / 16637 rounded to 2.233669405205745
924 / 16637 rounded to 10.70041896035457
925 / 16637 rounded to 2.5630143484947068
926 / 16637 rounded to 1.782117105684139
927 / 16637 rounded to 1.9949567759435103
928 / 16637 rounded to 5.4600312639382995
929 / 16637 rounded to 1.5081148615086968
930 / 16637 rounded to 3.8859423806702336
931 / 16637 rounded to 2.4446924103432925
932 / 16637 rounded to 17.606755663071173
933 / 16637 rounded to 2.5122661872644123
934 / 16637 rounded to 2.361261158011662
935 / 16637 rounded to 3.2841927553446064
936 / 16637 rounded to 2.6777915110125825
937 / 16637 rounded to 2.2357648147104348
938 / 16637 rounded to 2.399439572707167
939 / 16637 rounded to 2.371499745154822
940 / 16637 rounded to 1.729580334356243
941 / 16637 rounded to 2.209379334409952
942 / 16637 rounded to 1.338082502066832
943 / 16637 rounded to 1.5411674285579386
944 / 16637 rounded to 2.978715795911597
945 / 16637 rounded to 1.9566754650215779
946 / 16637 rounded to 2.453422008099853
947 / 16637 rounded to 3.4081373098558587
948 / 16637 rounded to 1.5416330147880817
949 / 16637 rounded to 2.086635235993625
950 / 16637 rounded to 2.400656192648029
951 / 16637 rounded to 1.487745688662191
952 / 16637 rounded to 4.878737690382776
953 / 16637 rounded to 2.447714702279517
954 / 16637 rounded to 2.490312684355678
955 / 16637 rounded to 2.8040453639551868
956 / 16637 rounded to 3.4800418880213067
957 / 16637 rounded to 3.4047401901052035
958 / 16637 rounded to 2.6769039640651857
959 / 16637 rounded to 1.3065287999177233
960 / 16637 rounded to 1.7870715731079267
961 / 16637 rounded to 2.5118292229515826
962 / 16637 rounded to 1.625346838485807
963 / 16637 rounded to 2.6076335232905308
964 / 16637 rounded to 2.7153672967556113
965 / 16637 rounded to 2.240211156360239
966 / 16637 rounded to 2.7298752694244235
967 / 16637 rounded to 2.809029368063638
968 / 16637 rounded to 1.9642800214952747
969 / 16637 rounded to 2.494823100986062
970 / 16637 rounded to 5.634064716856139
971 / 16637 rounded to 2.4825769944208864
972 / 16637 rounded to 2.0354718228308397
973 / 16637 rounded to 2.3267081791772206
974 / 16637 rounded to 2.4151339493421946
975 / 16637 rounded to 2.899167894525392
976 / 16637 rounded to 2.4053715696910243
977 / 16637 rounded to 3.643081240803286
978 / 16637 rounded to 2.377005131796377
979 / 16637 rounded to 2.324240640745535
980 / 16637 rounded to 3.3059978403666674
981 / 16637 rounded to 2.741439531768882
982 / 16637 rounded to 2.7405704384484832
983 / 16637 rounded to 3.596496949260543
984 / 16637 rounded to 2.620935935027305
985 / 16637 rounded to 2.38535934471902
986 / 16637 rounded to 1.3826241870751115
987 / 16637 rounded to 2.116069237982954
988 / 16637 rounded to 22.196727417940078
989 / 16637 rounded to 1.6084118140984056
990 / 16637 rounded to 2.3403092018812885
991 / 16637 rounded to 2.4682358473859938
992 / 16637 rounded to 3.675313279733626
993 / 16637 rounded to 3.4062395104741077
994 / 16637 rounded to 2.2056749393001955
995 / 16637 rounded to 4.539537065204298
996 / 16637 rounded to 4.0410770980806
997 / 16637 rounded to 6.504521850025408
998 / 16637 rounded to 1.2876943911970997
999 / 16637 rounded to 2.389583608719703
1000 / 16637 rounded to 2.504000604293716
1001 / 16637 rounded to 2.452016138638711
1002 / 16637 rounded to 3.4259114591486397
1003 / 16637 rounded to 3.9386869592494937
1004 / 16637 rounded to 2.2243902296222275
1005 / 16637 rounded to 1.8978515331936812
1006 / 16637 rounded to 2.3269157257574937
1007 / 16637 rounded to 1.28767524922104
1008 / 16637 rounded to 2.6524996442520403
1009 / 16637 rounded to 2.9251966241756664
1010 / 16637 rounded to 2.3255828629331146
1011 / 16637 rounded to 2.503448146646485
1012 / 16637 rounded to 25.679311780954265
1013 / 16637 rounded to 2.6391267006003707
1014 / 16637 rounded to 2.5276823251131764
1015 / 16637 rounded to 2.5169988124640548
1016 / 16637 rounded to 2.4694214803533994
1017 / 16637 rounded to 1.6025947258040472
1018 / 16637 rounded to 2.154045438574296
1019 / 16637 rounded to 2.3202612131944016
1020 / 16637 rounded to 1.9211178217290066
1021 / 16637 rounded to 1.405457558696755
1022 / 16637 rounded to 2.234084277190315
1023 / 16637 rounded to 3.760674861370272
1024 / 16637 rounded to 1.6276510947503648
1025 / 16637 rounded to 1.365273518579837
1026 / 16637 rounded to 10.945487925830248
1027 / 16637 rounded to 1.3145671904930878
1028 / 16637 rounded to 1.3422283045025292
1029 / 16637 rounded to 34.7106979444786
1030 / 16637 rounded to 1.3136486653565138
1031 / 16637 rounded to 1.9971703026424916
1032 / 16637 rounded to 2.593760210581894
1033 / 16637 rounded to 1.4211994334656128
1034 / 16637 rounded to 2.1201518914983697
1035 / 16637 rounded to 3.3533575022499162
1036 / 16637 rounded to 2.227472204780825
1037 / 16637 rounded to 1.2876796783393345
1038 / 16637 rounded to 3.4483991853373266
1039 / 16637 rounded to 1.3586462554783405
1040 / 16637 rounded to 1.638416156827225
1041 / 16637 rounded to 2.088018086723474
1042 / 16637 rounded to 2.5330744098837874
1043 / 16637 rounded to 2.7247296777226393
1044 / 16637 rounded to 2.4696981679785397
1045 / 16637 rounded to 1.2876874075889757
1046 / 16637 rounded to 2.500152662479843
1047 / 16637 rounded to 2.2067715608083
1048 / 16637 rounded to 2.7192291111269014
1049 / 16637 rounded to 2.2516583025020367
1050 / 16637 rounded to 2.4675022678189564
1051 / 16637 rounded to 2.4427375407285408
1052 / 16637 rounded to 2.2137478394573082
1053 / 16637 rounded to 2.4722599944828003
1054 / 16637 rounded to 4.88948203141184
1055 / 16637 rounded to 2.6772587061428603
1056 / 16637 rounded to 2.295820440614417
1057 / 16637 rounded to 2.3359580775093844
1058 / 16637 rounded to 2.2419543589690987
1059 / 16637 rounded to 2.6784754706508003
1060 / 16637 rounded to 2.368524890824505
1061 / 16637 rounded to 2.3426117105428177
1062 / 16637 rounded to 1.965626683165221
1063 / 16637 rounded to 2.9706302639857824
1064 / 16637 rounded to 1.8078803784930284
1065 / 16637 rounded to 1.36435845634524
1066 / 16637 rounded to 2.7359256181448477
1067 / 16637 rounded to 2.358290977386326
1068 / 16637 rounded to 3.0840433253563124
1069 / 16637 rounded to 1.2883496407771289
1070 / 16637 rounded to 2.5382494073427027
1071 / 16637 rounded to 2.3932305236089144
1072 / 16637 rounded to 8.632063932050551
1073 / 16637 rounded to 2.748158430820871
1074 / 16637 rounded to 1.287883819028016
1075 / 16637 rounded to 2.9587302585749944
1076 / 16637 rounded to 2.2874113471367656
1077 / 16637 rounded to 80.94269748113757
1078 / 16637 rounded to 1.2902171660210284
1079 / 16637 rounded to 1.5324566659018226
1080 / 16637 rounded to 2.1793493992894604
1081 / 16637 rounded to 2.283309229212743
1082 / 16637 rounded to 1.642148576888998
1083 / 16637 rounded to 2.4333253814878923
1084 / 16637 rounded to 1.3959222684341488
1085 / 16637 rounded to 2.264267694216609
1086 / 16637 rounded to 2.1045215487680036
1087 / 16637 rounded to 2.289001649577764
1088 / 16637 rounded to 10.460636426485566
1089 / 16637 rounded to 4.957149597485362
1090 / 16637 rounded to 2.1300633994494107
1091 / 16637 rounded to 1.4014831968715937
1092 / 16637 rounded to 2.01353481221474
1093 / 16637 rounded to 2.9891859932127014
1094 / 16637 rounded to 1.3311432783807595
1095 / 16637 rounded to 2.1603939345848047
1096 / 16637 rounded to 9.806931420611042
1097 / 16637 rounded to 1.9382145371864792
1098 / 16637 rounded to 9.751418356652893
1099 / 16637 rounded to 2.1564456976164013
1100 / 16637 rounded to 2.918630891824063
1101 / 16637 rounded to 1.3006974754985396
1102 / 16637 rounded to 2.220317696652964
1103 / 16637 rounded to 2.567948071314624
1104 / 16637 rounded to 2.2568494579834977
1105 / 16637 rounded to 2.4578650619562055
1106 / 16637 rounded to 1.3159784355421225
1107 / 16637 rounded to 2.7406632284630645
1108 / 16637 rounded to 2.1681195319617586
1109 / 16637 rounded to 3.0298957340073587
1110 / 16637 rounded to 1.3145240354730412
1111 / 16637 rounded to 1.5847081427329552
1112 / 16637 rounded to 2.2230710096495856
1113 / 16637 rounded to 23.21498306394465
1114 / 16637 rounded to 1.9785888504329865
1115 / 16637 rounded to 25.75945330575672
1116 / 16637 rounded to 1.729584913566908
1117 / 16637 rounded to 56.58799493690085
1118 / 16637 rounded to 3.26943590185544
1119 / 16637 rounded to 2.3221524703533314
1120 / 16637 rounded to 2.2014579107770236
1121 / 16637 rounded to 2.2180352153331966
1122 / 16637 rounded to 13.652411191536443
1123 / 16637 rounded to 1.2962309848700062
1124 / 16637 rounded to 2.1625481148570627
1125 / 16637 rounded to 3.1670095596208143
1126 / 16637 rounded to 2.7232621148134384
1127 / 16637 rounded to 1.2907668412470505
1128 / 16637 rounded to 56.98433119613684
1129 / 16637 rounded to 2.2669736124067597
1130 / 16637 rounded to 8.741218598231338
1131 / 16637 rounded to 9.073163747332307
1132 / 16637 rounded to 1.288365483483314
1133 / 16637 rounded to 2.1381718351569186
1134 / 16637 rounded to 1.7719854904916787
1135 / 16637 rounded to 1.9536935166944767
1136 / 16637 rounded to 198.0426312433158
1137 / 16637 rounded to 1.2877980495283403
1138 / 16637 rounded to 5.559007673236814
1139 / 16637 rounded to 1.2900078329198803
1140 / 16637 rounded to 1.386818133883766
1141 / 16637 rounded to 2.3118616485544123
1142 / 16637 rounded to 1.2947212263031052
1143 / 16637 rounded to 2.687373391808717
1144 / 16637 rounded to 3.3109038996773172
1145 / 16637 rounded to 1.531972621052449
1146 / 16637 rounded to 1.340174843457757
1147 / 16637 rounded to 2.3810467962267468
1148 / 16637 rounded to 3.2222260364977315
1149 / 16637 rounded to 1.9298420170046084
1150 / 16637 rounded to 1.5632900644182446
1151 / 16637 rounded to 3.093570300997268
1152 / 16637 rounded to 2.7792655427950854
1153 / 16637 rounded to 3.133617479030022
1154 / 16637 rounded to 2.347192969547069
1155 / 16637 rounded to 2.995618217328576
1156 / 16637 rounded to 2.804969659110393
1157 / 16637 rounded to 1.290568904413616
1158 / 16637 rounded to 1.2886617993139284
1159 / 16637 rounded to 1.712443411397936
1160 / 16637 rounded to 3.460593233970145
1161 / 16637 rounded to 110.88071886258035
1162 / 16637 rounded to 42.31685879152753
1163 / 16637 rounded to 2.1118309394278727
1164 / 16637 rounded to 19.593864850128757
1165 / 16637 rounded to 98.53411798706557
1166 / 16637 rounded to 1.3257072061986954
1167 / 16637 rounded to 1.28779685166076
1168 / 16637 rounded to 3.050432109597572
1169 / 16637 rounded to 2.254455834813563
1170 / 16637 rounded to 1.287842965778387
1171 / 16637 rounded to 1.2876726117792774
1172 / 16637 rounded to 1.2876726331378783
1173 / 16637 rounded to 1.2876725769061643
1174 / 16637 rounded to 1.9985169255386879
1175 / 16637 rounded to 1.2877061043972444
1176 / 16637 rounded to 1.287685217865955
1177 / 16637 rounded to 24.204190365604283
1178 / 16637 rounded to 1.2888993585002915
1179 / 16637 rounded to 2.275180267183554
1180 / 16637 rounded to 1.3869780876672577
1181 / 16637 rounded to 75.45693552719334
1182 / 16637 rounded to 1.2878339178673464
1183 / 16637 rounded to 1.899306182000617
1184 / 16637 rounded to 4.352180164439315
1185 / 16637 rounded to 113.84489952080465
1186 / 16637 rounded to 1.287693513203423
1187 / 16637 rounded to 13.194459825196294
1188 / 16637 rounded to 1.2876874889738035
1189 / 16637 rounded to 2.4020216997026584
1190 / 16637 rounded to 43.74882557852823
1191 / 16637 rounded to 3.9140170613044276
1192 / 16637 rounded to 1.2876781009798957
1193 / 16637 rounded to 10.890655879484326
1194 / 16637 rounded to 1.287679145054074
1195 / 16637 rounded to 2.8386082454925665
1196 / 16637 rounded to 2.0757029107298703
1197 / 16637 rounded to 1.3015032147950243
1198 / 16637 rounded to 1.7175041644941127
1199 / 16637 rounded to 1.2892386257176531
1200 / 16637 rounded to 3.202790208387654
1201 / 16637 rounded to 2.7352178270722347
1202 / 16637 rounded to 1.2980295900855583
1203 / 16637 rounded to 2.3955606740203037
1204 / 16637 rounded to 6.613634676641849
1205 / 16637 rounded to 1.2878213768128985
1206 / 16637 rounded to 1.2880923796143358
1207 / 16637 rounded to 2.62151928870361
1208 / 16637 rounded to 1.994767761795655
1209 / 16637 rounded to 1.4145363032451694
1210 / 16637 rounded to 2.127276293478217
1211 / 16637 rounded to 2.439401142446059
1212 / 16637 rounded to 1.2878927507426403
1213 / 16637 rounded to 1.7035734037619044
1214 / 16637 rounded to 1.67064763876264
1215 / 16637 rounded to 1.3013030216679
1216 / 16637 rounded to 1.2877441238651008
1217 / 16637 rounded to 2.5411562996978105
1218 / 16637 rounded to 3.2430643812983644
1219 / 16637 rounded to 1.2877962954589834
1220 / 16637 rounded to 2.8856015046628416
1221 / 16637 rounded to 1.2876726101506173
1222 / 16637 rounded to 2.2451626168864
1223 / 16637 rounded to 2.382413131309704
1224 / 16637 rounded to 1.3185478669848154
1225 / 16637 rounded to 1.3354468759568656
1226 / 16637 rounded to 2.1446208664915356
1227 / 16637 rounded to 1.2876843035228387
1228 / 16637 rounded to 2.07326771616314
1229 / 16637 rounded to 4.72221118341752
1230 / 16637 rounded to 1.7498336821563585
1231 / 16637 rounded to 2.3112445405168636
1232 / 16637 rounded to 2.1560488765159
1233 / 16637 rounded to 1.28806525793799
1234 / 16637 rounded to 1.3486261577514136
1235 / 16637 rounded to 10.569810213578577
1236 / 16637 rounded to 2.3813925705111525
1237 / 16637 rounded to 12.521061578012176
1238 / 16637 rounded to 2.3574675631745197
1239 / 16637 rounded to 2.0318984842384364
1240 / 16637 rounded to 1.6953738553589397
1241 / 16637 rounded to 3.7140586560071176
1242 / 16637 rounded to 3.572140173148181
1243 / 16637 rounded to 31.778051078274025
1244 / 16637 rounded to 1.6937376111183902
1245 / 16637 rounded to 1.2971466164814875
1246 / 16637 rounded to 2.2992566591805343
1247 / 16637 rounded to 1.716612622080063
1248 / 16637 rounded to 1.6312992724619346
1249 / 16637 rounded to 1.2878672787924097
1250 / 16637 rounded to 1.962659725194225
1251 / 16637 rounded to 1.6958547247053584
1252 / 16637 rounded to 4.838959376097155
1253 / 16637 rounded to 1.287672835108734
1254 / 16637 rounded to 2.7231970018408345
1255 / 16637 rounded to 200.85873089861317
1256 / 16637 rounded to 1.2878807733099653
1257 / 16637 rounded to 1.287672609829293
1258 / 16637 rounded to 12.0504761761503
1259 / 16637 rounded to 2.4035454354104684
1260 / 16637 rounded to 1.2876727255213003
1261 / 16637 rounded to 1.6729488951297975
1262 / 16637 rounded to 2.1041470211437985
1263 / 16637 rounded to 2.204042244681903
1264 / 16637 rounded to 11.657324298193577
1265 / 16637 rounded to 71.61901484108002
1266 / 16637 rounded to 2.247322172988834
1267 / 16637 rounded to 14.252531656137796
1268 / 16637 rounded to 2.474004043985725
1269 / 16637 rounded to 1.288344773400685
1270 / 16637 rounded to 20.039619841709566
1271 / 16637 rounded to 1.3338204475837596
1272 / 16637 rounded to 1.6003948124862812
1273 / 16637 rounded to 15.089477911572542
1274 / 16637 rounded to 1.2876931682670385
1275 / 16637 rounded to 2.134581801081335
1276 / 16637 rounded to 39.973309155187664
1277 / 16637 rounded to 2.1027218361813267
1278 / 16637 rounded to 9.673466752841831
1279 / 16637 rounded to 1.3156207588016802
1280 / 16637 rounded to 1.431754074665895
1281 / 16637 rounded to 1.2984949518910351
1282 / 16637 rounded to 9.002195968268165
1283 / 16637 rounded to 3.9864000861981275
1284 / 16637 rounded to 4.7601326044139975
1285 / 16637 rounded to 2.8104247146578705
1286 / 16637 rounded to 1.7166035375287196
1287 / 16637 rounded to 4.32080520369838
1288 / 16637 rounded to 2.49014000598141
1289 / 16637 rounded to 5.797621277070951
1290 / 16637 rounded to 17.36826819485655
1291 / 16637 rounded to 1.2879426916075352
1292 / 16637 rounded to 1.7894581466694641
1293 / 16637 rounded to 140.5990317540649
1294 / 16637 rounded to 2.097665011000259
1295 / 16637 rounded to 1.3342017987187949
1296 / 16637 rounded to 75.86835471022586
1297 / 16637 rounded to 1.8919518018962769
1298 / 16637 rounded to 1.2877056046337896
1299 / 16637 rounded to 1.4561217130638515
1300 / 16637 rounded to 7.933927946916954
1301 / 16637 rounded to 72.50554280539261
1302 / 16637 rounded to 2.673607032845078
1303 / 16637 rounded to 1.8515078742516529
1304 / 16637 rounded to 1.2981373697604057
1305 / 16637 rounded to 2.0037326925901917
1306 / 16637 rounded to 1.2944586386448786
1307 / 16637 rounded to 7.803923798250707
1308 / 16637 rounded to 1.2917641963739255
1309 / 16637 rounded to 104.09486042988956
1310 / 16637 rounded to 87.55705365162858
1311 / 16637 rounded to 2.3636194066151894
1312 / 16637 rounded to 1.301321737735701
1313 / 16637 rounded to 1.957350081199134
1314 / 16637 rounded to 1.2993885771733975
1315 / 16637 rounded to 17.762715583340842
1316 / 16637 rounded to 1.2876911977457541
1317 / 16637 rounded to 2.795143487925188
1318 / 16637 rounded to 1.2884051185582959
1319 / 16637 rounded to 11.152809898890398
1320 / 16637 rounded to 8.731439259081055
1321 / 16637 rounded to 2.5149672566322088
1322 / 16637 rounded to 47.828411730538896
1323 / 16637 rounded to 11.904560730776906
1324 / 16637 rounded to 1.288624159407025
1325 / 16637 rounded to 1.5360552131440086
1326 / 16637 rounded to 3.8596996572398257
1327 / 16637 rounded to 1.287829276314317
1328 / 16637 rounded to 1.3935532428864101
1329 / 16637 rounded to 3.1007634255170977
1330 / 16637 rounded to 2.46581521663227
1331 / 16637 rounded to 2.0960691963836644
1332 / 16637 rounded to 1.2888508704833528
1333 / 16637 rounded to 3.5176119083132105
1334 / 16637 rounded to 28.407361944880343
1335 / 16637 rounded to 1.3347036728115271
1336 / 16637 rounded to 1.8083689388124269
1337 / 16637 rounded to 2.2158935131517685
1338 / 16637 rounded to 14.066634941597554
1339 / 16637 rounded to 1.3157241685615702
1340 / 16637 rounded to 1.2877755839176313
1341 / 16637 rounded to 5.02133519738981
1342 / 16637 rounded to 2.488735288546072
1343 / 16637 rounded to 1.5160359801155376
1344 / 16637 rounded to 13.57215337555348
1345 / 16637 rounded to 19.815257123675433
1346 / 16637 rounded to 1.3415101466544979
1347 / 16637 rounded to 23.684465593135048
1348 / 16637 rounded to 1.2876607884936055
1349 / 16637 rounded to 2.0968454606652815
1350 / 16637 rounded to 1.2895215384186218
1351 / 16637 rounded to 4.8450173394636336
1352 / 16637 rounded to 1.2887330352167086
1353 / 16637 rounded to 2.0098328408422463
1354 / 16637 rounded to 1.3220177156952206
1355 / 16637 rounded to 1.3056615894727615
1356 / 16637 rounded to 6.532707480321888
1357 / 16637 rounded to 1.3826827762537384
1358 / 16637 rounded to 1.2876726163803212
1359 / 16637 rounded to 13.223857029062726
1360 / 16637 rounded to 1.5642999086311318
1361 / 16637 rounded to 3.1743681265128356
1362 / 16637 rounded to 2.1946117696860026
1363 / 16637 rounded to 1.2994663652512617
1364 / 16637 rounded to 21.10731273108428
1365 / 16637 rounded to 1.288188008684364
1366 / 16637 rounded to 1.321289802754333
1367 / 16637 rounded to 2.018524786907263
1368 / 16637 rounded to 1.2892984038413289
1369 / 16637 rounded to 11.550491027766284
1370 / 16637 rounded to 1.2878749658840767
1371 / 16637 rounded to 1.289204503477636
1372 / 16637 rounded to 2.7126743190929936
1373 / 16637 rounded to 2.9989252193266287
1374 / 16637 rounded to 1.2957600009797177
1375 / 16637 rounded to 2.0930883951249486
1376 / 16637 rounded to 2.3610564436780908
1377 / 16637 rounded to 2.0497935401302088
1378 / 16637 rounded to 1.2877718169666605
1379 / 16637 rounded to 67.57689195024314
1380 / 16637 rounded to 2.2246257929821254
1381 / 16637 rounded to 1.4470002911183975
1382 / 16637 rounded to 1.2889314352769294
1383 / 16637 rounded to 2.5654708971754028
1384 / 16637 rounded to 9.738024576327431
1385 / 16637 rounded to 1.2884111249652932
1386 / 16637 rounded to 2.8215082829593143
1387 / 16637 rounded to 4.822977644652437
1388 / 16637 rounded to 9.022369768521104
1389 / 16637 rounded to 1.911213115718791
1390 / 16637 rounded to 1.2905332310355557
1391 / 16637 rounded to 2.5537433033420625
1392 / 16637 rounded to 1.298938981339046
1393 / 16637 rounded to 5.496041037975658
1394 / 16637 rounded to 1.2893779558673253
1395 / 16637 rounded to 1.2902383186686541
1396 / 16637 rounded to 16.513425421375338
1397 / 16637 rounded to 4.26526413217598
1398 / 16637 rounded to 8.672376930976585
1399 / 16637 rounded to 1.2876907861429834
1400 / 16637 rounded to 1.4036280008745254
1401 / 16637 rounded to 2.2101365626121807
1402 / 16637 rounded to 1.2903039725159557
1403 / 16637 rounded to 15.272567448629673
1404 / 16637 rounded to 1.288852478102336
1405 / 16637 rounded to 1.4099797821196627
1406 / 16637 rounded to 2.1051813131394144
1407 / 16637 rounded to 1.6690717516710933
1408 / 16637 rounded to 1.287699984722101
1409 / 16637 rounded to 2.123465706243761
1410 / 16637 rounded to 1.3104564616711372
1411 / 16637 rounded to 1.4449282011875157
1412 / 16637 rounded to 1.3135634483548129
1413 / 16637 rounded to 2.7303120860707453
1414 / 16637 rounded to 1.2881865418111549
1415 / 16637 rounded to 1.3060255956734677
1416 / 16637 rounded to 7.836721895069672
1417 / 16637 rounded to 1.2943164432410676
1418 / 16637 rounded to 1.3144501432752385
1419 / 16637 rounded to 2.4121860907670203
1420 / 16637 rounded to 10.522300673817293
1421 / 16637 rounded to 2.005532871130451
1422 / 16637 rounded to 1.2941031523353625
1423 / 16637 rounded to 1.2982449057584156
1424 / 16637 rounded to 1.7750663757860914
1425 / 16637 rounded to 2.3714460452657384
1426 / 16637 rounded to 1.7595466544924585
1427 / 16637 rounded to 2.0071675988936883
1428 / 16637 rounded to 112.45356592040488
1429 / 16637 rounded to 19.09402859830644
1430 / 16637 rounded to 109.9327777164726
1431 / 16637 rounded to 2.5762254662343755
1432 / 16637 rounded to 3.6550354694140443
1433 / 16637 rounded to 29.473115987145537
1434 / 16637 rounded to 2.6329650735962353
1435 / 16637 rounded to 124.44438774482228
1436 / 16637 rounded to 2.014599531341475
1437 / 16637 rounded to 1.2877237782414344
1438 / 16637 rounded to 2.4294901968373153
1439 / 16637 rounded to 1.3310782672071881
1440 / 16637 rounded to 16.350010436139193
1441 / 16637 rounded to 1.9890686571881022
1442 / 16637 rounded to 1.9896954522562018
1443 / 16637 rounded to 1.4335727550816197
1444 / 16637 rounded to 1.6331638281682397
1445 / 16637 rounded to 2.8300181821453974
1446 / 16637 rounded to 1.2876818094153617
1447 / 16637 rounded to 2.0537065686761777
1448 / 16637 rounded to 18.89243735524683
1449 / 16637 rounded to 1.3105137654995243
1450 / 16637 rounded to 2.8277324995554847
1451 / 16637 rounded to 9.826434621592941
1452 / 16637 rounded to 72.04621827810546
1453 / 16637 rounded to 68.46736243547353
1454 / 16637 rounded to 1.2882778320431763
1455 / 16637 rounded to 1.4414180622270383
1456 / 16637 rounded to 131.18435494729397
1457 / 16637 rounded to 12.845570307187645
1458 / 16637 rounded to 1.3259404288663894
1459 / 16637 rounded to 56.69834832787746
1460 / 16637 rounded to 1.4218245894427557
1461 / 16637 rounded to 1.419792185562325
1462 / 16637 rounded to 2.0090844530153262
1463 / 16637 rounded to 86.03915427416165
1464 / 16637 rounded to 3.2886783712232632
1465 / 16637 rounded to 1.2877820306421286
1466 / 16637 rounded to 1.8748289089487842
1467 / 16637 rounded to 74.86810485412389
1468 / 16637 rounded to 101.74238837352901
1469 / 16637 rounded to 2.1463539537239233
1470 / 16637 rounded to 3.2849632989882522
1471 / 16637 rounded to 1.2876726474727795
1472 / 16637 rounded to 6.204430900797343
1473 / 16637 rounded to 32.54512615871953
1474 / 16637 rounded to 1.3862041126514162
1475 / 16637 rounded to 1.2876726475083886
1476 / 16637 rounded to 2.364514084927344
1477 / 16637 rounded to 2.1040342572284265
1478 / 16637 rounded to 2.5761068742109505
1479 / 16637 rounded to 1.2883243211902935
1480 / 16637 rounded to 2.7899226314875882
1481 / 16637 rounded to 1.2891633477689228
1482 / 16637 rounded to 2.437738885559675
1483 / 16637 rounded to 4.799888847051671
1484 / 16637 rounded to 33.34479860748008
1485 / 16637 rounded to 1.9425797989813887
1486 / 16637 rounded to 1.2904071181270056
1487 / 16637 rounded to 2.5319099884073863
1488 / 16637 rounded to 1.2890115479127175
1489 / 16637 rounded to 1.4312383477519304
1490 / 16637 rounded to 2.850363710586571
1491 / 16637 rounded to 10.94804986945695
1492 / 16637 rounded to 2.939130709773476
1493 / 16637 rounded to 1.57142203660297
1494 / 16637 rounded to 7.149292821800785
1495 / 16637 rounded to 1.8008316764919834
1496 / 16637 rounded to 1.3885908848691195
1497 / 16637 rounded to 1.287758445569194
1498 / 16637 rounded to 4.549631756456489
1499 / 16637 rounded to 7.929857579035775
1500 / 16637 rounded to 2.730093381628149
1501 / 16637 rounded to 2.0762840404000036
1502 / 16637 rounded to 1.288406821687137
1503 / 16637 rounded to 3.1624431712589662
1504 / 16637 rounded to 39.89745496974827
1505 / 16637 rounded to 1.2878460956046514
1506 / 16637 rounded to 3.2341994029186565
1507 / 16637 rounded to 1.287672622966365
1508 / 16637 rounded to 3.1616512581722995
1509 / 16637 rounded to 1.288193737060103
1510 / 16637 rounded to 3.021740520044937
1511 / 16637 rounded to 3.2781210713376177
1512 / 16637 rounded to 4.038970257021734
1513 / 16637 rounded to 6.894925576032607
1514 / 16637 rounded to 1.2877821671148315
1515 / 16637 rounded to 2.555957722702384
1516 / 16637 rounded to 12.101317871455832
1517 / 16637 rounded to 1.2911126892550981
1518 / 16637 rounded to 1.2876736343869533
1519 / 16637 rounded to 1.294195752281413
1520 / 16637 rounded to 1.292032369516672
1521 / 16637 rounded to 57.971579874172406
1522 / 16637 rounded to 3.2664740386503737
1523 / 16637 rounded to 2.8673363523358826
1524 / 16637 rounded to 2.827532558284587
1525 / 16637 rounded to 1.287672619684518
1526 / 16637 rounded to 1.2876726115770905
1527 / 16637 rounded to 1.8981119854169444
1528 / 16637 rounded to 2.9580058268161156
1529 / 16637 rounded to 16.818934345906577
1530 / 16637 rounded to 1.2878230136099997
1531 / 16637 rounded to 2.514667452097111
1532 / 16637 rounded to 27.588591288354866
1533 / 16637 rounded to 1.30320715844179
1534 / 16637 rounded to 1.7442658283989754
1535 / 16637 rounded to 1.8034905367025165
1536 / 16637 rounded to 1.2876726114795967
1537 / 16637 rounded to 2.3137958427364294
1538 / 16637 rounded to 34.93736472103861
1539 / 16637 rounded to 2.629532288159173
1540 / 16637 rounded to 1.314436695317686
1541 / 16637 rounded to 3.9119048590460754
1542 / 16637 rounded to 3.3868514378010643
1543 / 16637 rounded to 2.3552604103041417
1544 / 16637 rounded to 1.3379387043816835
1545 / 16637 rounded to 1.2880982768003846
1546 / 16637 rounded to 2.7472500581746986
1547 / 16637 rounded to 2.0629804118204156
1548 / 16637 rounded to 2.2309045922061994
1549 / 16637 rounded to 1.287672646127449
1550 / 16637 rounded to 136.12367590213688
1551 / 16637 rounded to 1.354699397433573
1552 / 16637 rounded to 3.6604522372939106
1553 / 16637 rounded to 2.091530444198915
1554 / 16637 rounded to 1.287687833320859
1555 / 16637 rounded to 2.4755949065742144
1556 / 16637 rounded to 1.2877471821130906
1557 / 16637 rounded to 2.0488125023487944
1558 / 16637 rounded to 1.287698099651657
1559 / 16637 rounded to 1.2877711745987637
1560 / 16637 rounded to 16.97406994382946
1561 / 16637 rounded to 1.9468231333755224
1562 / 16637 rounded to 25.146525172402267
1563 / 16637 rounded to 3.089112877984539
1564 / 16637 rounded to 1.2893300006786794
1565 / 16637 rounded to 3.5244044376076316
1566 / 16637 rounded to 21.278868637175087
1567 / 16637 rounded to 1.2876726330026926
1568 / 16637 rounded to 1.9085648774042352
1569 / 16637 rounded to 24.347400007455892
1570 / 16637 rounded to 11.829790254471812
1571 / 16637 rounded to 33.988667306331976
1572 / 16637 rounded to 2.3901760630750895
1573 / 16637 rounded to 1.717478450289348
1574 / 16637 rounded to 1.3086435861756471
1575 / 16637 rounded to 1.4599703901835448
1576 / 16637 rounded to 9.727033892325124
1577 / 16637 rounded to 1.3111487188508868
1578 / 16637 rounded to 1.2927089295006653
1579 / 16637 rounded to 1.2877099726051917
1580 / 16637 rounded to 1.428094874256097
1581 / 16637 rounded to 3.7781021329017226
1582 / 16637 rounded to 1.2876968839612208
1583 / 16637 rounded to 1.2877867250683415
1584 / 16637 rounded to 3.0126570683295144
1585 / 16637 rounded to 1.7054645989617765
1586 / 16637 rounded to 1.2877488820893959
1587 / 16637 rounded to 1.2878104570612308
1588 / 16637 rounded to 34.61016185610018
1589 / 16637 rounded to 1.6156286163382112
1590 / 16637 rounded to 4.977543670460237
1591 / 16637 rounded to 1.311124260616791
1592 / 16637 rounded to 1.2876917908104146
1593 / 16637 rounded to 1.2879936384553063
1594 / 16637 rounded to 1.288723754182976
1595 / 16637 rounded to 2.9313317998711446
1596 / 16637 rounded to 4.276731951334395
1597 / 16637 rounded to 6.835571638384357
1598 / 16637 rounded to 82.50612901766807
1599 / 16637 rounded to 1.2888159217849207
1600 / 16637 rounded to 2.435283980555012
1601 / 16637 rounded to 1.2879523069872376
1602 / 16637 rounded to 1.2883815123315991
1603 / 16637 rounded to 74.0902688360675
1604 / 16637 rounded to 1.355710964824765
1605 / 16637 rounded to 1.7154107766407614
1606 / 16637 rounded to 10.634618159143084
1607 / 16637 rounded to 1.3207938788851408
1608 / 16637 rounded to 1.2881995640133586
1609 / 16637 rounded to 1.2885592159551826
1610 / 16637 rounded to 220.581705471165
1611 / 16637 rounded to 2.153826315685628
1612 / 16637 rounded to 4.840232965391323
1613 / 16637 rounded to 1.2928820464258866
1614 / 16637 rounded to 74.82040220269434
1615 / 16637 rounded to 4.355927211870453
1616 / 16637 rounded to 5.89451655466219
1617 / 16637 rounded to 1.8737153506247408
1618 / 16637 rounded to 1.5404854434642128
1619 / 16637 rounded to 2.708371516338366
1620 / 16637 rounded to 43.289981968335475
1621 / 16637 rounded to 16.867418864763774
1622 / 16637 rounded to 1.7334070230799594
1623 / 16637 rounded to 1.7178964050655738
1624 / 16637 rounded to 92.5871273054065
1625 / 16637 rounded to 1.2877985994264525
1626 / 16637 rounded to 22.58364175528212
1627 / 16637 rounded to 1.2978445102434872
1628 / 16637 rounded to 28.6276749867945
1629 / 16637 rounded to 69.65080216888508
1630 / 16637 rounded to 2.9268642234798024
1631 / 16637 rounded to 1.5680517624106702
1632 / 16637 rounded to 1.2912978439572098
1633 / 16637 rounded to 3.16073773305025
1634 / 16637 rounded to 1.2892893805736239
1635 / 16637 rounded to 1.2877949141383456
1636 / 16637 rounded to 29.355292483949118
1637 / 16637 rounded to 1.2876728050200963
1638 / 16637 rounded to 2.116009013279594
1639 / 16637 rounded to 1.4045144287394784
1640 / 16637 rounded to 1.2943927616151374
1641 / 16637 rounded to 2.229075041466717
1642 / 16637 rounded to 2.488151512335808
1643 / 16637 rounded to 1.287673158211476
1644 / 16637 rounded to 1.675045615464309
1645 / 16637 rounded to 2.7362487126980626
1646 / 16637 rounded to 2.2998430422387974
1647 / 16637 rounded to 1.7265570097495593
1648 / 16637 rounded to 5.869061633082958
1649 / 16637 rounded to 1.3019988450055693
1650 / 16637 rounded to 114.12218320960093
1651 / 16637 rounded to 1.5280561857256016
1652 / 16637 rounded to 57.76161513062832
1653 / 16637 rounded to 1.3408218822144875
1654 / 16637 rounded to 1.3257227273282484
1655 / 16637 rounded to 2.428182173377808
1656 / 16637 rounded to 2.3185966440505754
1657 / 16637 rounded to 14.940509739698737
1658 / 16637 rounded to 2.5897460347140684
1659 / 16637 rounded to 1.8084576938512789
1660 / 16637 rounded to 1.5431678816352796
1661 / 16637 rounded to 1.2930034925001006
1662 / 16637 rounded to 1.3729357323849372
1663 / 16637 rounded to 12.24123167043525
1664 / 16637 rounded to 1.3034262396442202
1665 / 16637 rounded to 28.42019547057853
1666 / 16637 rounded to 1.2891291165083458
1667 / 16637 rounded to 2.7486772341564825
1668 / 16637 rounded to 1.2876745322321086
1669 / 16637 rounded to 1.2878188260361425
1670 / 16637 rounded to 1.2995530186306883
1671 / 16637 rounded to 14.829436082344738
1672 / 16637 rounded to 46.45280481873889
1673 / 16637 rounded to 1.287679103428092
1674 / 16637 rounded to 2.45383635681671
1675 / 16637 rounded to 2.84946742013227
1676 / 16637 rounded to 1.2902678862273795
1677 / 16637 rounded to 3.045959736914471
1678 / 16637 rounded to 1.3266091926084924
1679 / 16637 rounded to 2.676894158285479
1680 / 16637 rounded to 22.6455496971368
1681 / 16637 rounded to 16.108486195455495
1682 / 16637 rounded to 1.3551536852975654
1683 / 16637 rounded to 2.4597537611635856
1684 / 16637 rounded to 2.1392076378421665
1685 / 16637 rounded to 23.724569183058794
1686 / 16637 rounded to 9.017273625905913
1687 / 16637 rounded to 1.3999227502883316
1688 / 16637 rounded to 8.793364393570643
1689 / 16637 rounded to 16.068948357178204
1690 / 16637 rounded to 1.8214332106649296
1691 / 16637 rounded to 1.6007736258332343
1692 / 16637 rounded to 73.0164359974223
1693 / 16637 rounded to 66.42467907264304
1694 / 16637 rounded to 42.34561071617642
1695 / 16637 rounded to 55.29745271516183
1696 / 16637 rounded to 2.8617644136089444
1697 / 16637 rounded to 30.673184896663578
1698 / 16637 rounded to 13.026476149256167
1699 / 16637 rounded to 1.2876746953838685
1700 / 16637 rounded to 1.2876726436182955
1701 / 16637 rounded to 3.4896221676108836
1702 / 16637 rounded to 3.646121942487032
1703 / 16637 rounded to 106.36519132641224
1704 / 16637 rounded to 2.1567778186462356
1705 / 16637 rounded to 6.734290381343908
1706 / 16637 rounded to 2.836323084484023
1707 / 16637 rounded to 14.150853387524455
1708 / 16637 rounded to 1.2876868674689466
1709 / 16637 rounded to 1.2895308392842808
1710 / 16637 rounded to 1.8769795894302823
1711 / 16637 rounded to 9.791202260333568
1712 / 16637 rounded to 2.15464469963938
1713 / 16637 rounded to 1.5721700466164
1714 / 16637 rounded to 2.7934951504220136
1715 / 16637 rounded to 1.291529693712062
1716 / 16637 rounded to 118.26447385311712
1717 / 16637 rounded to 2.565410572171653
1718 / 16637 rounded to 2.2040573797567182
1719 / 16637 rounded to 2.2285640750235416
1720 / 16637 rounded to 1.5154494572424453
1721 / 16637 rounded to 2.554171891926874
1722 / 16637 rounded to 2.8562947210628495
1723 / 16637 rounded to 1.295616164236723
1724 / 16637 rounded to 1.2932724114923762
1725 / 16637 rounded to 2.388120102658744
1726 / 16637 rounded to 1.2939873094974697
1727 / 16637 rounded to 1.287672610006495
1728 / 16637 rounded to 1.6664077441738752
1729 / 16637 rounded to 2.310785916757147
1730 / 16637 rounded to 1.8533284798804508
1731 / 16637 rounded to 2.5957613988100308
1732 / 16637 rounded to 2.867662660128
1733 / 16637 rounded to 51.03779396126338
1734 / 16637 rounded to 2.188053202237166
1735 / 16637 rounded to 51.193404508025885
1736 / 16637 rounded to 1.571513189714927
1737 / 16637 rounded to 1.293731284093196
1738 / 16637 rounded to 3.89594955613277
1739 / 16637 rounded to 51.09500008827278
1740 / 16637 rounded to 2.2274212168597325
1741 / 16637 rounded to 1.2889052535472694
1742 / 16637 rounded to 1.4652694940030426
1743 / 16637 rounded to 2.387616437392255
1744 / 16637 rounded to 5.888309023270111
1745 / 16637 rounded to 3.93759248758036
1746 / 16637 rounded to 8.521942696418327
1747 / 16637 rounded to 20.34814048639753
1748 / 16637 rounded to 7.403837801798892
1749 / 16637 rounded to 2.8526678893627193
1750 / 16637 rounded to 11.217859241966037
1751 / 16637 rounded to 83.62196503759569
1752 / 16637 rounded to 2.139984027859909
1753 / 16637 rounded to 9.954449612993574
1754 / 16637 rounded to 11.378541126836977
1755 / 16637 rounded to 40.985783388227375
1756 / 16637 rounded to 2.040581088464967
1757 / 16637 rounded to 1.4183942182279698
1758 / 16637 rounded to 1.2883302635751213
1759 / 16637 rounded to 2.922776328197788
1760 / 16637 rounded to 2.6511426373056475
1761 / 16637 rounded to 1.4651391436460224
1762 / 16637 rounded to 1.9729268638697786
1763 / 16637 rounded to 56.18798703039109
1764 / 16637 rounded to 2.6077128732371717
1765 / 16637 rounded to 4.014977281580806
1766 / 16637 rounded to 3.3204453065954835
1767 / 16637 rounded to 81.10356323358742
1768 / 16637 rounded to 48.36275336961915
1769 / 16637 rounded to 2.2383645405642087
1770 / 16637 rounded to 5.396254103012867
1771 / 16637 rounded to 2.3463403285588003
1772 / 16637 rounded to 16.779591216764896
1773 / 16637 rounded to 1.303157704350147
1774 / 16637 rounded to 9.812573077142103
1775 / 16637 rounded to 3.3054982210246884
1776 / 16637 rounded to 1.2927066148757123
1777 / 16637 rounded to 1.2910712182344928
1778 / 16637 rounded to 1.3141451618654805
1779 / 16637 rounded to 131.08250960074233
1780 / 16637 rounded to 1.971919845919573
1781 / 16637 rounded to 15.49922356597916
1782 / 16637 rounded to 1.5661288319531548
1783 / 16637 rounded to 3.597093697048868
1784 / 16637 rounded to 2.2585640750902742
1785 / 16637 rounded to 21.22459911481049
1786 / 16637 rounded to 2.4058441703666076
1787 / 16637 rounded to 2.259773490859821
1788 / 16637 rounded to 54.201428524792746
1789 / 16637 rounded to 64.77615280422658
1790 / 16637 rounded to 1.9615630732554035
1791 / 16637 rounded to 1.2888902174371055
1792 / 16637 rounded to 1.3074041025595444
1793 / 16637 rounded to 1.3852823114572195
1794 / 16637 rounded to 2.8045283996345773
1795 / 16637 rounded to 2.0600272775830986
1796 / 16637 rounded to 48.392434229062516
1797 / 16637 rounded to 1.9998776285486013
1798 / 16637 rounded to 1.5162116307250229
1799 / 16637 rounded to 1.9804179016555137
1800 / 16637 rounded to 2.6832378428661663
1801 / 16637 rounded to 16.890330867763904
1802 / 16637 rounded to 2.0949612199938272
1803 / 16637 rounded to 2.12659963313382
1804 / 16637 rounded to 17.76407476231681
1805 / 16637 rounded to 2.5237200385720557
1806 / 16637 rounded to 1.4108883196140296
1807 / 16637 rounded to 2.6717873338800686
1808 / 16637 rounded to 4.880365684462412
1809 / 16637 rounded to 2.4616398130327304
1810 / 16637 rounded to 2.2795516547429338
1811 / 16637 rounded to 2.8983922294649007
1812 / 16637 rounded to 1.8431353185237989
1813 / 16637 rounded to 113.90152059177571
1814 / 16637 rounded to 1.8671199938900471
1815 / 16637 rounded to 4.727104552392475
1816 / 16637 rounded to 2.246730288050819
1817 / 16637 rounded to 112.94109738941391
1818 / 16637 rounded to 45.94572739274164
1819 / 16637 rounded to 38.97345721645786
1820 / 16637 rounded to 2.495610497999446
1821 / 16637 rounded to 2.359454205915333
1822 / 16637 rounded to 3.8674527374603294
1823 / 16637 rounded to 1.9606731836647033
1824 / 16637 rounded to 2.092202359591906
1825 / 16637 rounded to 24.184288582002115
1826 / 16637 rounded to 1.7012471495394166
1827 / 16637 rounded to 2.0376067458684073
1828 / 16637 rounded to 2.092907170745191
1829 / 16637 rounded to 2.8869979203019276
1830 / 16637 rounded to 2.03024483955543
1831 / 16637 rounded to 22.719292482079197
1832 / 16637 rounded to 1.2920125030002991
1833 / 16637 rounded to 2.0054443699324422
1834 / 16637 rounded to 1.8110939199435678
1835 / 16637 rounded to 38.411479653440644
1836 / 16637 rounded to 36.54147245154335
1837 / 16637 rounded to 4.221113526327344
1838 / 16637 rounded to 2.3101449213563945
1839 / 16637 rounded to 1.3326804683378402
1840 / 16637 rounded to 84.44854133614032
1841 / 16637 rounded to 2.714737729019319
1842 / 16637 rounded to 28.458186596172244
1843 / 16637 rounded to 101.71793477862369
1844 / 16637 rounded to 2.0783495582487825
1845 / 16637 rounded to 2.897911189923378
1846 / 16637 rounded to 70.58652413388353
1847 / 16637 rounded to 29.149645104467485
1848 / 16637 rounded to 22.694731559579033
1849 / 16637 rounded to 1.295300624727412
1850 / 16637 rounded to 2.276700940139923
1851 / 16637 rounded to 1.3440761948555824
1852 / 16637 rounded to 1.420618665060987
1853 / 16637 rounded to 3.1268123285760696
1854 / 16637 rounded to 1.2972031193218179
1855 / 16637 rounded to 75.15557294673143
1856 / 16637 rounded to 225.81780501730574
1857 / 16637 rounded to 1.2883912831259579
1858 / 16637 rounded to 2.8085956952639384
1859 / 16637 rounded to 3.186245200681885
1860 / 16637 rounded to 46.544428138388646
1861 / 16637 rounded to 5.642758971902867
1862 / 16637 rounded to 1.774377352309578
1863 / 16637 rounded to 40.70786062837997
1864 / 16637 rounded to 3.137053033303728
1865 / 16637 rounded to 41.75329515750525
1866 / 16637 rounded to 2.0471197950206657
1867 / 16637 rounded to 22.281068833390595
1868 / 16637 rounded to 1.552944298059442
1869 / 16637 rounded to 111.19167758731422
1870 / 16637 rounded to 2.8185080164133
1871 / 16637 rounded to 1.8603277981952178
1872 / 16637 rounded to 23.954083549431573
1873 / 16637 rounded to 34.72206216583918
1874 / 16637 rounded to 21.418749009298804
1875 / 16637 rounded to 22.316940486826265
1876 / 16637 rounded to 2.2181165657592774
1877 / 16637 rounded to 17.81243420465797
1878 / 16637 rounded to 5.534112081244857
1879 / 16637 rounded to 186.73728563414065
1880 / 16637 rounded to 2.777240886987998
1881 / 16637 rounded to 1.6982858027955334
1882 / 16637 rounded to 33.833637161105436
1883 / 16637 rounded to 1.5463731426733425
1884 / 16637 rounded to 1.3086758504553226
1885 / 16637 rounded to 1.4154169313993976
1886 / 16637 rounded to 1.852546132204774
1887 / 16637 rounded to 111.67830066979054
1888 / 16637 rounded to 170.56870020019122
1889 / 16637 rounded to 2.7075605656061272
1890 / 16637 rounded to 18.4291886771522
1891 / 16637 rounded to 11.81195049823705
1892 / 16637 rounded to 2.258638307056638
1893 / 16637 rounded to 20.529296289843984
1894 / 16637 rounded to 1.340021087493044
1895 / 16637 rounded to 2.5372846032954475
1896 / 16637 rounded to 38.009685634038746
1897 / 16637 rounded to 2.4984647630592165
1898 / 16637 rounded to 3.6880935913934363
1899 / 16637 rounded to 1.3107394662902403
1900 / 16637 rounded to 2.66595568181388
1901 / 16637 rounded to 3.711716875334278
1902 / 16637 rounded to 2.275647372760679
1903 / 16637 rounded to 3.1092484056756677
1904 / 16637 rounded to 2.1352488831502114
1905 / 16637 rounded to 8.024960418038747
1906 / 16637 rounded to 33.770979517280935
1907 / 16637 rounded to 2.7657166794078494
1908 / 16637 rounded to 7.670518467409457
1909 / 16637 rounded to 2.9955860349816565
1910 / 16637 rounded to 107.15356454038356
1911 / 16637 rounded to 2.2673071925603896
1912 / 16637 rounded to 2.19780489620105
1913 / 16637 rounded to 5.480356511973933
1914 / 16637 rounded to 2.1398318066186035
1915 / 16637 rounded to 2.7075577150691204
1916 / 16637 rounded to 9.594688438956021
1917 / 16637 rounded to 1.573071353327823
1918 / 16637 rounded to 1.3558802237712946
1919 / 16637 rounded to 1.6690132827704698
1920 / 16637 rounded to 2.689383858336059
1921 / 16637 rounded to 3.320292653862985
1922 / 16637 rounded to 43.17730262452583
1923 / 16637 rounded to 1.418242314097451
1924 / 16637 rounded to 1.4016604764676024
1925 / 16637 rounded to 1.9190014110179772
1926 / 16637 rounded to 1.4997113643360964
1927 / 16637 rounded to 2.336783127356816
1928 / 16637 rounded to 2.345997477449998
1929 / 16637 rounded to 2.292784699917366
1930 / 16637 rounded to 2.361223246892295
1931 / 16637 rounded to 2.2381389835274073
1932 / 16637 rounded to 2.608875642407013
1933 / 16637 rounded to 2.306541424909205
1934 / 16637 rounded to 2.4788291074180107
1935 / 16637 rounded to 2.7136013467804743
1936 / 16637 rounded to 1.287673377857302
1937 / 16637 rounded to 7.832252755962679
1938 / 16637 rounded to 1.768385728271697
1939 / 16637 rounded to 2.525253136514761
1940 / 16637 rounded to 1.2983235284848358
1941 / 16637 rounded to 2.500287086938384
1942 / 16637 rounded to 2.510476529019479
1943 / 16637 rounded to 2.63924417614193
1944 / 16637 rounded to 2.28031126619651
1945 / 16637 rounded to 1.9316747095238487
1946 / 16637 rounded to 2.2892247323477712
1947 / 16637 rounded to 1.8552375060119026
1948 / 16637 rounded to 4.49951866400533
1949 / 16637 rounded to 1.8128684210071113
1950 / 16637 rounded to 1.2886166608550886
1951 / 16637 rounded to 10.619812664344527
1952 / 16637 rounded to 2.421668309851292
1953 / 16637 rounded to 2.2036508877099683
1954 / 16637 rounded to 2.511049372558149
1955 / 16637 rounded to 2.628340047998075
1956 / 16637 rounded to 2.595924888379808
1957 / 16637 rounded to 2.38747168731252
1958 / 16637 rounded to 9.187906752002888
1959 / 16637 rounded to 3.378175589619135
1960 / 16637 rounded to 1.295297939313207
1961 / 16637 rounded to 2.6756818588004156
1962 / 16637 rounded to 1.5440946968593745
1963 / 16637 rounded to 2.410920418610959
1964 / 16637 rounded to 2.5457095443341795
1965 / 16637 rounded to 2.5072594449153316
1966 / 16637 rounded to 3.0061683308122262
1967 / 16637 rounded to 2.550400480548103
1968 / 16637 rounded to 1.653124473107032
1969 / 16637 rounded to 2.4388201801984404
1970 / 16637 rounded to 1.63107874646889
1971 / 16637 rounded to 2.4371294729307595
1972 / 16637 rounded to 1.2995968612793856
1973 / 16637 rounded to 2.5364722934507222
1974 / 16637 rounded to 1.287690679535825
1975 / 16637 rounded to 2.556343000000993
1976 / 16637 rounded to 20.53548562546414
1977 / 16637 rounded to 1.3025844236338318
1978 / 16637 rounded to 2.38876619179863
1979 / 16637 rounded to 1.297440537478341
1980 / 16637 rounded to 6.184558187758617
1981 / 16637 rounded to 1.30831175008627
1982 / 16637 rounded to 2.2915500981938166
1983 / 16637 rounded to 1.287945496002698
1984 / 16637 rounded to 53.00794422751096
1985 / 16637 rounded to 2.562115777103627
1986 / 16637 rounded to 2.1535657008139357
1987 / 16637 rounded to 3.136008827406189
1988 / 16637 rounded to 1.289347200722629
1989 / 16637 rounded to 2.749400204579683
1990 / 16637 rounded to 1.314373604448555
1991 / 16637 rounded to 1.3466630143152867
1992 / 16637 rounded to 1.3574052731699706
1993 / 16637 rounded to 1.957982842628115
1994 / 16637 rounded to 2.733467896270973
1995 / 16637 rounded to 1.5134787578767661
1996 / 16637 rounded to 6.13766316547857
1997 / 16637 rounded to 2.5317061274128476
1998 / 16637 rounded to 2.413430234257517
1999 / 16637 rounded to 1.3083449394990991
2000 / 16637 rounded to 28.615498133778924
2001 / 16637 rounded to 2.704726103954924
2002 / 16637 rounded to 2.6722040487258427
2003 / 16637 rounded to 1.2881737169487655
2004 / 16637 rounded to 2.6828564116418363
2005 / 16637 rounded to 1.3135430435872324
2006 / 16637 rounded to 2.321242417625943
2007 / 16637 rounded to 2.4639213778536737
2008 / 16637 rounded to 2.3648264517282125
2009 / 16637 rounded to 18.898529821792973
2010 / 16637 rounded to 2.3065991872902694
2011 / 16637 rounded to 2.8093070889305425
2012 / 16637 rounded to 2.5469057897659804
2013 / 16637 rounded to 2.9078113922552937
2014 / 16637 rounded to 2.1336669639027974
2015 / 16637 rounded to 22.695537050813208
2016 / 16637 rounded to 1.3169718483686979
2017 / 16637 rounded to 1.709108981420654
2018 / 16637 rounded to 3.7218058859590637
2019 / 16637 rounded to 3.1860377089105563
2020 / 16637 rounded to 1.4386575348787913
2021 / 16637 rounded to 1.3208955657506387
2022 / 16637 rounded to 2.743049287327772
2023 / 16637 rounded to 2.1459445061018285
2024 / 16637 rounded to 2.215821813138711
2025 / 16637 rounded to 2.4868625285648216
2026 / 16637 rounded to 2.4869159085226307
2027 / 16637 rounded to 3.5275875160970047
2028 / 16637 rounded to 74.53508713599972
2029 / 16637 rounded to 1.3084087206858472
2030 / 16637 rounded to 2.5314348445732753
2031 / 16637 rounded to 2.3979388167859206
2032 / 16637 rounded to 2.3464630295985254
2033 / 16637 rounded to 1.952709152699679
2034 / 16637 rounded to 2.400382221616789
2035 / 16637 rounded to 2.540277817546165
2036 / 16637 rounded to 3.9200339284647514
2037 / 16637 rounded to 2.3615163595243436
2038 / 16637 rounded to 79.5837453495527
2039 / 16637 rounded to 27.875818548200673
2040 / 16637 rounded to 2.448547308382531
2041 / 16637 rounded to 2.51701963183697
2042 / 16637 rounded to 1.3938228244119706
2043 / 16637 rounded to 2.9778447180265304
2044 / 16637 rounded to 2.266877060054983
2045 / 16637 rounded to 2.125191137606234
2046 / 16637 rounded to 2.2424184333808737
2047 / 16637 rounded to 1.3251526830915334
2048 / 16637 rounded to 2.363673127570235
2049 / 16637 rounded to 3.132325427818309
2050 / 16637 rounded to 2.103289732575715
2051 / 16637 rounded to 2.1392918707157564
2052 / 16637 rounded to 1.653040494246785
2053 / 16637 rounded to 2.2064024857597646
2054 / 16637 rounded to 3.056585941247534
2055 / 16637 rounded to 1.7468693234362644
2056 / 16637 rounded to 1.375737248498434
2057 / 16637 rounded to 2.495868972481921
2058 / 16637 rounded to 2.6573441474616155
2059 / 16637 rounded to 2.4341224238675188
2060 / 16637 rounded to 8.984662776368106
2061 / 16637 rounded to 1.4472693460764634
2062 / 16637 rounded to 2.498951304013122
2063 / 16637 rounded to 32.39733152281387
2064 / 16637 rounded to 2.0612599553397364
2065 / 16637 rounded to 2.4679437148534156
2066 / 16637 rounded to 2.724834832937976
2067 / 16637 rounded to 270.3146588152841
2068 / 16637 rounded to 1.3146271837852996
2069 / 16637 rounded to 107.0162210992893
2070 / 16637 rounded to 1.2876733147801018
2071 / 16637 rounded to 154.71537846169764
2072 / 16637 rounded to 38.5007024388811
2073 / 16637 rounded to 1.7175461760261936
2074 / 16637 rounded to 2.5135652745360972
2075 / 16637 rounded to 2.232045638277566
2076 / 16637 rounded to 2.570525020283165
2077 / 16637 rounded to 2.019531047976898
2078 / 16637 rounded to 1.3053348231847883
2079 / 16637 rounded to 2.4404431307428154
2080 / 16637 rounded to 2.9759125212013773
2081 / 16637 rounded to 1.9911404409216236
2082 / 16637 rounded to 2.644218526558061
2083 / 16637 rounded to 4.812289387135642
2084 / 16637 rounded to 2.436597026775059
2085 / 16637 rounded to 1.374382931359413
2086 / 16637 rounded to 1.291785758168481
2087 / 16637 rounded to 2.701492060337636
2088 / 16637 rounded to 2.4643029498746722
2089 / 16637 rounded to 2.1393050442315285
2090 / 16637 rounded to 2.3881058605431904
2091 / 16637 rounded to 4.7818445969096
2092 / 16637 rounded to 2.361055000932748
2093 / 16637 rounded to 2.9349730137951293
2094 / 16637 rounded to 2.6543724002822167
2095 / 16637 rounded to 2.533648399910821
2096 / 16637 rounded to 1.7704408051993124
2097 / 16637 rounded to 1.309239164770805
2098 / 16637 rounded to 3.579174092308096
2099 / 16637 rounded to 2.2728963759476857
2100 / 16637 rounded to 19.223068975969092
2101 / 16637 rounded to 2.52289418193702
2102 / 16637 rounded to 2.4903611569968613
2103 / 16637 rounded to 2.6862678730526945
2104 / 16637 rounded to 7.396997062263537
2105 / 16637 rounded to 9.772353385892435
2106 / 16637 rounded to 1.9416354161704656
2107 / 16637 rounded to 1.9096369998125342
2108 / 16637 rounded to 2.6793324583981426
2109 / 16637 rounded to 2.4011698516518605
2110 / 16637 rounded to 1.2911660618014242
2111 / 16637 rounded to 1.294039245730675
2112 / 16637 rounded to 2.753687069111679
2113 / 16637 rounded to 2.242196135544711
2114 / 16637 rounded to 84.70544343064701
2115 / 16637 rounded to 1.2982832003910973
2116 / 16637 rounded to 1.2879970974803325
2117 / 16637 rounded to 1.9841429309795244
2118 / 16637 rounded to 2.5618010336003523
2119 / 16637 rounded to 3.0382511772584837
2120 / 16637 rounded to 2.59242688707918
2121 / 16637 rounded to 2.050466498391576
2122 / 16637 rounded to 2.156298812258275
2123 / 16637 rounded to 1.288045083359142
2124 / 16637 rounded to 1.2881940968782832
2125 / 16637 rounded to 2.6691023971465313
2126 / 16637 rounded to 1.6612150127751943
2127 / 16637 rounded to 4.784427059890204
2128 / 16637 rounded to 2.291172611804512
2129 / 16637 rounded to 1.382623378650951
2130 / 16637 rounded to 2.2345816996628005
2131 / 16637 rounded to 4.183487405551703
2132 / 16637 rounded to 1.7422648101944713
2133 / 16637 rounded to 2.258398211608958
2134 / 16637 rounded to 1.7417454356732018
2135 / 16637 rounded to 2.7320427789492205
2136 / 16637 rounded to 2.3514232182826986
2137 / 16637 rounded to 3.0835742458600244
2138 / 16637 rounded to 1.6218083786385455
2139 / 16637 rounded to 3.396220868295065
2140 / 16637 rounded to 2.142854034913096
2141 / 16637 rounded to 2.4674948118592104
2142 / 16637 rounded to 2.1469855293945086
2143 / 16637 rounded to 2.4704783544576605
2144 / 16637 rounded to 2.0564196556553496
2145 / 16637 rounded to 1.2878573930768906
2146 / 16637 rounded to 2.3569191363061077
2147 / 16637 rounded to 2.4168633502261523
2148 / 16637 rounded to 2.5594850508489375
2149 / 16637 rounded to 2.4786969106238894
2150 / 16637 rounded to 2.7134104818236793
2151 / 16637 rounded to 2.4889734413985596
2152 / 16637 rounded to 2.5983784638202385
2153 / 16637 rounded to 2.7183845810178595
2154 / 16637 rounded to 1.9772524313615836
2155 / 16637 rounded to 1.2889990499339847
2156 / 16637 rounded to 7.740283272057871
2157 / 16637 rounded to 4.599064243591262
2158 / 16637 rounded to 1.5488963143031302
2159 / 16637 rounded to 2.6699829725172983
2160 / 16637 rounded to 2.06030373461636
2161 / 16637 rounded to 7.914029363777092
2162 / 16637 rounded to 2.429414226264458
2163 / 16637 rounded to 1.587073491173339
2164 / 16637 rounded to 3.154785642399993
2165 / 16637 rounded to 2.2694693607488157
2166 / 16637 rounded to 2.035245125642913
2167 / 16637 rounded to 3.481952496955968
2168 / 16637 rounded to 2.7936219179008384
2169 / 16637 rounded to 1.3685339933832912
2170 / 16637 rounded to 2.6765189913993668
2171 / 16637 rounded to 2.299817582534659
2172 / 16637 rounded to 2.422457284163392
2173 / 16637 rounded to 7.568599128828564
2174 / 16637 rounded to 2.1710731634413953
2175 / 16637 rounded to 4.136545828711727
2176 / 16637 rounded to 2.4416859743608006
2177 / 16637 rounded to 2.655079415393098
2178 / 16637 rounded to 1.2876894521310494
2179 / 16637 rounded to 2.391161099254446
2180 / 16637 rounded to 1.8073478188737333
2181 / 16637 rounded to 2.81507040140495
2182 / 16637 rounded to 1.8324243102261177
2183 / 16637 rounded to 2.268601141781812
2184 / 16637 rounded to 1.5657282221728865
2185 / 16637 rounded to 1.287675419861527
2186 / 16637 rounded to 1.290600613808709
2187 / 16637 rounded to 2.011915247694858
2188 / 16637 rounded to 2.5334197455918326
2189 / 16637 rounded to 2.597478378818657
2190 / 16637 rounded to 73.88709124583347
2191 / 16637 rounded to 1.4604246021215566
2192 / 16637 rounded to 2.2276976139019338
2193 / 16637 rounded to 16.092253147634242
2194 / 16637 rounded to 2.8114319527921565
2195 / 16637 rounded to 2.956578763615319
2196 / 16637 rounded to 34.46556331454723
2197 / 16637 rounded to 2.730416148462119
2198 / 16637 rounded to 4.335397925788618
2199 / 16637 rounded to 2.46879521351265
2200 / 16637 rounded to 5.256040647049774
2201 / 16637 rounded to 2.9554220067284698
2202 / 16637 rounded to 2.4022650551332085
2203 / 16637 rounded to 1.464332419920657
2204 / 16637 rounded to 2.607166734094135
2205 / 16637 rounded to 2.690431526929394
2206 / 16637 rounded to 2.4563406968827204
2207 / 16637 rounded to 22.821380041002836
2208 / 16637 rounded to 2.378738418854277
2209 / 16637 rounded to 2.6388375599272735
2210 / 16637 rounded to 2.2483285067215393
2211 / 16637 rounded to 2.6364971061526994
2212 / 16637 rounded to 2.916799122355529
2213 / 16637 rounded to 2.569964914012163
2214 / 16637 rounded to 2.3203240137980563
2215 / 16637 rounded to 2.78978653854954
2216 / 16637 rounded to 2.6688914033140025
2217 / 16637 rounded to 2.2313183142748607
2218 / 16637 rounded to 1.2928713676186399
2219 / 16637 rounded to 4.527074256171207
2220 / 16637 rounded to 15.560128310002003
2221 / 16637 rounded to 2.5018189142057032
2222 / 16637 rounded to 2.2329698157838442
2223 / 16637 rounded to 2.8602133554835065
2224 / 16637 rounded to 2.4372550985863364
2225 / 16637 rounded to 2.1800128991280476
2226 / 16637 rounded to 2.491644742583104
2227 / 16637 rounded to 2.745512906759813
2228 / 16637 rounded to 2.390500568290006
2229 / 16637 rounded to 19.34481712645032
2230 / 16637 rounded to 1.5620303527370087
2231 / 16637 rounded to 2.622900066146609
2232 / 16637 rounded to 1.4764643365118086
2233 / 16637 rounded to 3.4793740327045777
2234 / 16637 rounded to 7.704507200466545
2235 / 16637 rounded to 1.7638146711466862
2236 / 16637 rounded to 6.369551290746647
2237 / 16637 rounded to 2.372364348190454
2238 / 16637 rounded to 1.389064084505861
2239 / 16637 rounded to 2.3585797078572135
2240 / 16637 rounded to 2.280970128238905
2241 / 16637 rounded to 2.1028860187602634
2242 / 16637 rounded to 2.684928279268346
2243 / 16637 rounded to 2.077448644536298
2244 / 16637 rounded to 2.2090917036484887
2245 / 16637 rounded to 2.1418676061750337
2246 / 16637 rounded to 40.398379408948756
2247 / 16637 rounded to 3.089662776578983
2248 / 16637 rounded to 1.288399573123682
2249 / 16637 rounded to 1.2911831679567014
2250 / 16637 rounded to 59.178350919976815
2251 / 16637 rounded to 1.9252452452697049
2252 / 16637 rounded to 1.7678536256177204
2253 / 16637 rounded to 2.314201265158598
2254 / 16637 rounded to 2.201015933550432
2255 / 16637 rounded to 3.8862435236353075
2256 / 16637 rounded to 2.2358156273232392
2257 / 16637 rounded to 1.564888711948976
2258 / 16637 rounded to 2.184429400684473
2259 / 16637 rounded to 2.128852593632598
2260 / 16637 rounded to 2.0787743381128783
2261 / 16637 rounded to 1.7605735754807001
2262 / 16637 rounded to 35.08927516006982
2263 / 16637 rounded to 3.1948490407464147
2264 / 16637 rounded to 1.7168043688845729
2265 / 16637 rounded to 2.38695495194086
2266 / 16637 rounded to 2.298674575812263
2267 / 16637 rounded to 23.940117083885212
2268 / 16637 rounded to 2.1283866582611513
2269 / 16637 rounded to 2.6449986354809005
2270 / 16637 rounded to 2.575893725161985
2271 / 16637 rounded to 2.812298824871934
2272 / 16637 rounded to 2.640914635363246
2273 / 16637 rounded to 2.212074565641209
2274 / 16637 rounded to 3.2690633002656413
2275 / 16637 rounded to 4.245007089322699
2276 / 16637 rounded to 10.91884332057336
2277 / 16637 rounded to 2.2641724826254745
2278 / 16637 rounded to 1.2876734693645264
2279 / 16637 rounded to 2.5813705216078873
2280 / 16637 rounded to 22.32254812511391
2281 / 16637 rounded to 1.2925378221017834
2282 / 16637 rounded to 2.9389210526484817
2283 / 16637 rounded to 2.2911486664441574
2284 / 16637 rounded to 3.153742808844167
2285 / 16637 rounded to 2.59698278186158
2286 / 16637 rounded to 2.457296949780592
2287 / 16637 rounded to 1.305323696276318
2288 / 16637 rounded to 7.195454916490207
2289 / 16637 rounded to 2.849934465966435
2290 / 16637 rounded to 2.76972738163347
2291 / 16637 rounded to 2.4731625724149384
2292 / 16637 rounded to 3.907166821895935
2293 / 16637 rounded to 1.7777339797937146
2294 / 16637 rounded to 2.4016779460771227
2295 / 16637 rounded to 55.999198294721005
2296 / 16637 rounded to 1.2961612506568496
2297 / 16637 rounded to 2.4875189245532927
2298 / 16637 rounded to 2.6728914983396197
2299 / 16637 rounded to 2.4332079221079783
2300 / 16637 rounded to 3.1024328526149607
2301 / 16637 rounded to 2.8304956516312365
2302 / 16637 rounded to 2.506177240682752
2303 / 16637 rounded to 1.2877377183982954
2304 / 16637 rounded to 1.7359592255798149
2305 / 16637 rounded to 25.211188137922502
2306 / 16637 rounded to 6.28671297743944
2307 / 16637 rounded to 2.6374404738424637
2308 / 16637 rounded to 2.3977126202612236
2309 / 16637 rounded to 2.433278828628638
2310 / 16637 rounded to 1.7784769425836038
2311 / 16637 rounded to 2.4884854873684574
2312 / 16637 rounded to 3.0100798138994582
2313 / 16637 rounded to 2.8080307415304624
2314 / 16637 rounded to 2.4193842621317567
2315 / 16637 rounded to 2.811818510996024
2316 / 16637 rounded to 3.012932879868275
2317 / 16637 rounded to 6.927686647812451
2318 / 16637 rounded to 2.7595919915025133
2319 / 16637 rounded to 1.4050170503858865
2320 / 16637 rounded to 4.16776105754731
2321 / 16637 rounded to 2.1833183829625566
2322 / 16637 rounded to 2.4417302840618453
2323 / 16637 rounded to 2.3167515589856413
2324 / 16637 rounded to 300.7604694746761
2325 / 16637 rounded to 2.0038516492338543
2326 / 16637 rounded to 2.759970062041428
2327 / 16637 rounded to 3.056148572646194
2328 / 16637 rounded to 3.234481491569312
2329 / 16637 rounded to 1.2898864996328339
2330 / 16637 rounded to 2.6747833962965446
2331 / 16637 rounded to 2.185111388293796
2332 / 16637 rounded to 2.258426519543443
2333 / 16637 rounded to 1.3168600445173781
2334 / 16637 rounded to 2.621928843752152
2335 / 16637 rounded to 2.3737421619037344
2336 / 16637 rounded to 1.4679412121365651
2337 / 16637 rounded to 3.634028471373717
2338 / 16637 rounded to 1.288161217004331
2339 / 16637 rounded to 2.406955400988557
2340 / 16637 rounded to 2.8450012034773313
2341 / 16637 rounded to 6.236673424459929
2342 / 16637 rounded to 10.798497157747502
2343 / 16637 rounded to 28.293897644790206
2344 / 16637 rounded to 2.6009506294115794
2345 / 16637 rounded to 2.6128494589774083
2346 / 16637 rounded to 2.7619657287140282
2347 / 16637 rounded to 2.233750022276483
2348 / 16637 rounded to 2.4235779113498013
2349 / 16637 rounded to 275.7996507103188
2350 / 16637 rounded to 89.68434128545961
2351 / 16637 rounded to 1.960201333591096
2352 / 16637 rounded to 2.024867498971129
2353 / 16637 rounded to 2.585297578071667
2354 / 16637 rounded to 161.95380275059597
2355 / 16637 rounded to 101.07097331129545
2356 / 16637 rounded to 1.289784917421116
2357 / 16637 rounded to 1.2876726121245166
2358 / 16637 rounded to 2.062265316441867
2359 / 16637 rounded to 3.646173164764622
2360 / 16637 rounded to 2.3402134522367066
2361 / 16637 rounded to 36.48101000639408
2362 / 16637 rounded to 2.1500901192472095
2363 / 16637 rounded to 1.9439181593563168
2364 / 16637 rounded to 2.558402978001414
2365 / 16637 rounded to 2.5007210229635555
2366 / 16637 rounded to 1.581420946125283
2367 / 16637 rounded to 3.0142954238042825
2368 / 16637 rounded to 17.33179791949457
2369 / 16637 rounded to 2.4758914362672537
2370 / 16637 rounded to 1.4037007300520106
2371 / 16637 rounded to 1.8686374483123251
2372 / 16637 rounded to 1.289664405715427
2373 / 16637 rounded to 2.0696013917861653
2374 / 16637 rounded to 2.8319675522324625
2375 / 16637 rounded to 2.724203099683097
2376 / 16637 rounded to 2.2396068111356255
2377 / 16637 rounded to 2.484547732452669
2378 / 16637 rounded to 1.2880793475602306
2379 / 16637 rounded to 2.615124920135283
2380 / 16637 rounded to 1.2902248122467348
2381 / 16637 rounded to 1.8034866763388386
2382 / 16637 rounded to 2.445537516585169
2383 / 16637 rounded to 2.636575850029499
2384 / 16637 rounded to 13.972105882815654
2385 / 16637 rounded to 3.2840961752699376
2386 / 16637 rounded to 2.000634074653661
2387 / 16637 rounded to 2.3328973729125595
2388 / 16637 rounded to 2.9070467588945834
2389 / 16637 rounded to 2.7653020924880254
2390 / 16637 rounded to 2.7212560724379338
2391 / 16637 rounded to 2.199048726552497
2392 / 16637 rounded to 2.575267546352969
2393 / 16637 rounded to 2.346802748136219
2394 / 16637 rounded to 2.534194579067853
2395 / 16637 rounded to 19.837400504408325
2396 / 16637 rounded to 2.796541527250638
2397 / 16637 rounded to 2.2666361924255716
2398 / 16637 rounded to 2.5892623814358684
2399 / 16637 rounded to 24.444150295625697
2400 / 16637 rounded to 21.816139015737186
2401 / 16637 rounded to 3.1743251015692655
2402 / 16637 rounded to 2.7618581263898534
2403 / 16637 rounded to 2.333848323933097
2404 / 16637 rounded to 2.4844006787152737
2405 / 16637 rounded to 2.284639963107188
2406 / 16637 rounded to 1.2997243833062748
2407 / 16637 rounded to 2.225765850864022
2408 / 16637 rounded to 2.6583229582707366
2409 / 16637 rounded to 2.1565563744783294
2410 / 16637 rounded to 2.1805282339122973
2411 / 16637 rounded to 1.5936859205765723
2412 / 16637 rounded to 2.2422547801952253
2413 / 16637 rounded to 1.9011365867938312
2414 / 16637 rounded to 2.558180970684174
2415 / 16637 rounded to 1.9969935652129625
2416 / 16637 rounded to 1.7905241471162228
2417 / 16637 rounded to 2.6742937610305755
2418 / 16637 rounded to 2.472248587315532
2419 / 16637 rounded to 2.0433590410712816
2420 / 16637 rounded to 2.771562079173688
2421 / 16637 rounded to 2.3630593693830724
2422 / 16637 rounded to 2.5147279513279868
2423 / 16637 rounded to 2.559609644819821
2424 / 16637 rounded to 2.962359905194951
2425 / 16637 rounded to 2.1048980032094184
2426 / 16637 rounded to 1.3004967870577588
2427 / 16637 rounded to 2.5416775621806798
2428 / 16637 rounded to 1.8768142505179621
2429 / 16637 rounded to 1.6113464990958235
2430 / 16637 rounded to 1.2876593216034322
2431 / 16637 rounded to 2.6012973669018282
2432 / 16637 rounded to 1.2946285734031933
2433 / 16637 rounded to 2.4285072557871525
2434 / 16637 rounded to 3.9835593121703097
2435 / 16637 rounded to 2.8620032985020507
2436 / 16637 rounded to 2.806992801098755
2437 / 16637 rounded to 2.440164179810168
2438 / 16637 rounded to 1.3223627227757382
2439 / 16637 rounded to 2.390125318779796
2440 / 16637 rounded to 10.470483265053051
2441 / 16637 rounded to 2.7068281379482584
2442 / 16637 rounded to 2.6475885191910247
2443 / 16637 rounded to 2.1934234499614633
2444 / 16637 rounded to 5.1386829283810185
2445 / 16637 rounded to 9.28128246723831
2446 / 16637 rounded to 2.811118100020121
2447 / 16637 rounded to 3.0663691908204873
2448 / 16637 rounded to 1.4762744057105306
2449 / 16637 rounded to 2.272740206354519
2450 / 16637 rounded to 6.257548837842809
2451 / 16637 rounded to 1.2950377987980137
2452 / 16637 rounded to 2.6926767788642136
2453 / 16637 rounded to 2.5987403649279135
2454 / 16637 rounded to 9.33567539496016
2455 / 16637 rounded to 2.6265426622295664
2456 / 16637 rounded to 4.231382570859586
2457 / 16637 rounded to 2.019908233759968
2458 / 16637 rounded to 5.092611926999386
2459 / 16637 rounded to 3.831814945104086
2460 / 16637 rounded to 2.4765149857590485
2461 / 16637 rounded to 3.768719496539164
2462 / 16637 rounded to 3.723094053689576
2463 / 16637 rounded to 2.3937478414027202
2464 / 16637 rounded to 1.9345456715681895
2465 / 16637 rounded to 2.7419907574947104
2466 / 16637 rounded to 1.2891902723909179
2467 / 16637 rounded to 1.557888505175011
2468 / 16637 rounded to 1.3114062360845917
2469 / 16637 rounded to 16.029381158327226
2470 / 16637 rounded to 2.65400527917188
2471 / 16637 rounded to 1.6984313216503826
2472 / 16637 rounded to 2.496914141011011
2473 / 16637 rounded to 10.20556895744419
2474 / 16637 rounded to 10.02416301861636
2475 / 16637 rounded to 2.9194580371912973
2476 / 16637 rounded to 2.5209376778832104
2477 / 16637 rounded to 5.258594301698492
2478 / 16637 rounded to 10.93532378831816
2479 / 16637 rounded to 2.322611210516063
2480 / 16637 rounded to 2.300697163448459
2481 / 16637 rounded to 6.557801781661564
2482 / 16637 rounded to 2.437236693697598
2483 / 16637 rounded to 2.466616182777893
2484 / 16637 rounded to 2.4683351573781525
2485 / 16637 rounded to 2.2032449278433615
2486 / 16637 rounded to 2.289304501054876
2487 / 16637 rounded to 2.397097375900993
2488 / 16637 rounded to 2.484677895550147
2489 / 16637 rounded to 2.4597582808509797
2490 / 16637 rounded to 3.6378875366818373
2491 / 16637 rounded to 1.8115787382080153
2492 / 16637 rounded to 2.4375430567970207
2493 / 16637 rounded to 2.501126640171416
2494 / 16637 rounded to 2.6229226400555663
2495 / 16637 rounded to 2.476694707073737
2496 / 16637 rounded to 2.577398756185328
2497 / 16637 rounded to 6.6767300455720555
2498 / 16637 rounded to 2.5502666745482743
2499 / 16637 rounded to 4.4070776196261265
2500 / 16637 rounded to 2.257229002723043
2501 / 16637 rounded to 2.422453799254798
2502 / 16637 rounded to 4.031129703227094
2503 / 16637 rounded to 2.3366404898843705
2504 / 16637 rounded to 2.7022491937527606
2505 / 16637 rounded to 3.873521441957333
2506 / 16637 rounded to 2.0538073760092015
2507 / 16637 rounded to 1.2978662180401865
2508 / 16637 rounded to 2.620812838931696
2509 / 16637 rounded to 1.9938438383926786
2510 / 16637 rounded to 1.336937063589644
2511 / 16637 rounded to 2.5454977870246145
2512 / 16637 rounded to 2.002646342834068
2513 / 16637 rounded to 2.261831889825102
2514 / 16637 rounded to 2.683570778416422
2515 / 16637 rounded to 1.683096241184445
2516 / 16637 rounded to 2.4585421419387363
2517 / 16637 rounded to 2.3108096763221875
2518 / 16637 rounded to 2.3560503915400366
2519 / 16637 rounded to 2.6515515470779705
2520 / 16637 rounded to 2.468851925707942
2521 / 16637 rounded to 36.416489203536386
2522 / 16637 rounded to 2.437612993029166
2523 / 16637 rounded to 2.29846055253098
2524 / 16637 rounded to 3.6032952071822626
2525 / 16637 rounded to 2.1778927105341763
2526 / 16637 rounded to 2.3005119897541513
2527 / 16637 rounded to 1.980262266644955
2528 / 16637 rounded to 2.1175247005428304
2529 / 16637 rounded to 1.8560628809490702
2530 / 16637 rounded to 2.71771558788561
2531 / 16637 rounded to 3.1644281581188816
2532 / 16637 rounded to 2.294226064480615
2533 / 16637 rounded to 2.6274901708633864
2534 / 16637 rounded to 2.515619343790051
2535 / 16637 rounded to 2.090995887629239
2536 / 16637 rounded to 2.0835578707481672
2537 / 16637 rounded to 2.6685077585505494
2538 / 16637 rounded to 2.297447903752628
2539 / 16637 rounded to 2.927132628972427
2540 / 16637 rounded to 1.7271995264883375
2541 / 16637 rounded to 2.217467015484398
2542 / 16637 rounded to 2.1898847848004803
2543 / 16637 rounded to 1.7139192058370853
2544 / 16637 rounded to 2.405450238802538
2545 / 16637 rounded to 3.381751827702921
2546 / 16637 rounded to 2.3812147791412905
2547 / 16637 rounded to 2.528773114766715
2548 / 16637 rounded to 1.9727286433166085
2549 / 16637 rounded to 3.0576145157391124
2550 / 16637 rounded to 5.679342055316267
2551 / 16637 rounded to 2.30723328380482
2552 / 16637 rounded to 2.9363219060127763
2553 / 16637 rounded to 4.2540454875751355
2554 / 16637 rounded to 1.6694567339905568
2555 / 16637 rounded to 2.536923941783013
2556 / 16637 rounded to 1.975467368982073
2557 / 16637 rounded to 1.8371519790230075
2558 / 16637 rounded to 2.399921864894512
2559 / 16637 rounded to 3.285852183861192
2560 / 16637 rounded to 2.755588967676808
2561 / 16637 rounded to 2.927592926057515
2562 / 16637 rounded to 2.3818302996559533
2563 / 16637 rounded to 2.4326988969802663
2564 / 16637 rounded to 2.420105121025754
2565 / 16637 rounded to 3.272673883123694
2566 / 16637 rounded to 2.2899646355056578
2567 / 16637 rounded to 1.748731366510825
2568 / 16637 rounded to 3.429688661656737
2569 / 16637 rounded to 1.8801631584032676
2570 / 16637 rounded to 1.5263888669844337
2571 / 16637 rounded to 2.6357818711547627
2572 / 16637 rounded to 2.596010815941256
2573 / 16637 rounded to 3.0652179987472756
2574 / 16637 rounded to 2.828245183230563
2575 / 16637 rounded to 11.700060502101012
2576 / 16637 rounded to 2.5470185806248398
2577 / 16637 rounded to 2.6452256296469736
2578 / 16637 rounded to 2.910796537791462
2579 / 16637 rounded to 2.6612337346792887
2580 / 16637 rounded to 2.5306396764486325
2581 / 16637 rounded to 2.7167227901907665
2582 / 16637 rounded to 2.5667775829135766
2583 / 16637 rounded to 1.8381102672466334
2584 / 16637 rounded to 1.9506088501645669
2585 / 16637 rounded to 2.5097028143492492
2586 / 16637 rounded to 1.628725692401993
2587 / 16637 rounded to 2.4012210697198557
2588 / 16637 rounded to 2.3160872548772575
2589 / 16637 rounded to 1.8222751189330035
2590 / 16637 rounded to 2.2960395321170735
2591 / 16637 rounded to 1.7107203088255218
2592 / 16637 rounded to 2.3541939215524565
2593 / 16637 rounded to 1.5497260609815515
2594 / 16637 rounded to 2.2476798515166023
2595 / 16637 rounded to 2.320386740080886
2596 / 16637 rounded to 2.3278512862392953
2597 / 16637 rounded to 2.686296331381892
2598 / 16637 rounded to 2.6992094157126414
2599 / 16637 rounded to 1.8723255523775397
2600 / 16637 rounded to 1.8329179308371317
2601 / 16637 rounded to 2.2918690808737265
2602 / 16637 rounded to 2.346725005022756
2603 / 16637 rounded to 1.872696662220156
2604 / 16637 rounded to 2.8142208450983057
2605 / 16637 rounded to 2.279470678402029
2606 / 16637 rounded to 1.294364770020292
2607 / 16637 rounded to 2.413354844695069
2608 / 16637 rounded to 2.232511587778652
2609 / 16637 rounded to 1.2890172898780174
2610 / 16637 rounded to 2.083759833532666
2611 / 16637 rounded to 2.812458778104905
2612 / 16637 rounded to 3.8424320272207297
2613 / 16637 rounded to 2.3196271521920493
2614 / 16637 rounded to 2.48192747144476
2615 / 16637 rounded to 2.1622429351254904
2616 / 16637 rounded to 2.8454898085566676
2617 / 16637 rounded to 1.5556593483045806
2618 / 16637 rounded to 1.7211983193774163
2619 / 16637 rounded to 2.8887788973326676
2620 / 16637 rounded to 2.429905010327053
2621 / 16637 rounded to 4.24852820317944
2622 / 16637 rounded to 2.639175135208327
2623 / 16637 rounded to 2.8840063228628305
2624 / 16637 rounded to 2.7706752765395506
2625 / 16637 rounded to 2.5428424831769543
2626 / 16637 rounded to 2.4723812944623664
2627 / 16637 rounded to 2.1928988126440703
2628 / 16637 rounded to 2.056888733124977
2629 / 16637 rounded to 1.7945715826506539
2630 / 16637 rounded to 2.5886339486601195
2631 / 16637 rounded to 1.4687749485805894
2632 / 16637 rounded to 2.14504555482615
2633 / 16637 rounded to 2.7520111060739763
2634 / 16637 rounded to 2.4555815331076745
2635 / 16637 rounded to 2.8638294615263216
2636 / 16637 rounded to 2.2577959858364816
2637 / 16637 rounded to 2.2333359702862867
2638 / 16637 rounded to 2.555236089732073
2639 / 16637 rounded to 1.5063880653760786
2640 / 16637 rounded to 2.0945596146491927
2641 / 16637 rounded to 2.81868636917097
2642 / 16637 rounded to 2.395210694477817
2643 / 16637 rounded to 3.1151640312672915
2644 / 16637 rounded to 1.8995460262427695
2645 / 16637 rounded to 2.793403668455224
2646 / 16637 rounded to 2.5533411022409642
2647 / 16637 rounded to 2.5932781934806495
2648 / 16637 rounded to 2.8290731221979044
2649 / 16637 rounded to 1.288343983515206
2650 / 16637 rounded to 2.8151506791198573
2651 / 16637 rounded to 3.2121544144387353
2652 / 16637 rounded to 2.6671066193190915
2653 / 16637 rounded to 1.842142073804329
2654 / 16637 rounded to 2.097509508627863
2655 / 16637 rounded to 1.9596757960792495
2656 / 16637 rounded to 2.3838480334450822
2657 / 16637 rounded to 2.566897087703828
2658 / 16637 rounded to 2.3630424520231412
2659 / 16637 rounded to 2.4317616993105484
2660 / 16637 rounded to 2.3518826684769896
2661 / 16637 rounded to 2.3513197554936367
2662 / 16637 rounded to 2.881501528207114
2663 / 16637 rounded to 2.6205283763804608
2664 / 16637 rounded to 2.571536749386651
2665 / 16637 rounded to 2.5844389326686152
2666 / 16637 rounded to 2.3155735224811878
2667 / 16637 rounded to 1.9277957934375702
2668 / 16637 rounded to 1.4936386708568035
2669 / 16637 rounded to 2.329066794116797
2670 / 16637 rounded to 3.7306080259871983
2671 / 16637 rounded to 2.2270237905366264
2672 / 16637 rounded to 1.86951014722743
2673 / 16637 rounded to 2.532660563010133
2674 / 16637 rounded to 2.398663588780387
2675 / 16637 rounded to 2.293914132094415
2676 / 16637 rounded to 2.4472216596329477
2677 / 16637 rounded to 3.1175972401163725
2678 / 16637 rounded to 2.4848210800448975
2679 / 16637 rounded to 2.5941772348990435
2680 / 16637 rounded to 2.1031354913126337
2681 / 16637 rounded to 1.9286927019204863
2682 / 16637 rounded to 1.2877908061369379
2683 / 16637 rounded to 1.860017013449444
2684 / 16637 rounded to 2.6553000476883004
2685 / 16637 rounded to 3.4337858231205005
2686 / 16637 rounded to 2.7249590586509336
2687 / 16637 rounded to 2.6113175943327276
2688 / 16637 rounded to 2.4104018541712047
2689 / 16637 rounded to 3.0394759269055505
2690 / 16637 rounded to 1.2876858163463536
2691 / 16637 rounded to 2.16532898831638
2692 / 16637 rounded to 2.2673764711965467
2693 / 16637 rounded to 1.9134384157393713
2694 / 16637 rounded to 1.448006994946564
2695 / 16637 rounded to 2.0248296151557166
2696 / 16637 rounded to 2.737091302095163
2697 / 16637 rounded to 2.415854688938224
2698 / 16637 rounded to 3.6440533471534686
2699 / 16637 rounded to 2.5835677698982047
2700 / 16637 rounded to 2.64728009099933
2701 / 16637 rounded to 2.547683911966108
2702 / 16637 rounded to 1.9273712528878024
2703 / 16637 rounded to 3.2496038026800846
2704 / 16637 rounded to 1.5715073616166877
2705 / 16637 rounded to 14.090108890636666
2706 / 16637 rounded to 2.2736889144678267
2707 / 16637 rounded to 1.54271740468182
2708 / 16637 rounded to 1.2876978678229862
2709 / 16637 rounded to 2.2542184404922154
2710 / 16637 rounded to 2.198439964074632
2711 / 16637 rounded to 2.6643358566628565
2712 / 16637 rounded to 2.4941284440481577
2713 / 16637 rounded to 1.2876808555675783
2714 / 16637 rounded to 1.3021539583952575
2715 / 16637 rounded to 2.340664983551995
2716 / 16637 rounded to 1.5088764110724224
2717 / 16637 rounded to 2.708878857460454
2718 / 16637 rounded to 2.3811307557003722
2719 / 16637 rounded to 1.2879681759353248
2720 / 16637 rounded to 2.611956673742419
2721 / 16637 rounded to 1.4656497167486495
2722 / 16637 rounded to 9.949536165590699
2723 / 16637 rounded to 2.566777103900294
2724 / 16637 rounded to 2.751848357731764
2725 / 16637 rounded to 2.688772354444126
2726 / 16637 rounded to 3.6578171760947717
2727 / 16637 rounded to 1.7146895146316834
2728 / 16637 rounded to 1.3216655407723963
2729 / 16637 rounded to 1.4788657014178814
2730 / 16637 rounded to 2.4651381989210015
2731 / 16637 rounded to 1.2894922833014981
2732 / 16637 rounded to 1.8698039870280014
2733 / 16637 rounded to 2.195213204545101
2734 / 16637 rounded to 2.346637130110011
2735 / 16637 rounded to 2.44774157519245
2736 / 16637 rounded to 2.364564451501495
2737 / 16637 rounded to 8.456223048334419
2738 / 16637 rounded to 2.6040476753152335
2739 / 16637 rounded to 2.0948040930206795
2740 / 16637 rounded to 1.94182201446185
2741 / 16637 rounded to 2.830892032823256
2742 / 16637 rounded to 6.28372614138697
2743 / 16637 rounded to 2.558131117938608
2744 / 16637 rounded to 2.5623779426064224
2745 / 16637 rounded to 2.721712704014711
2746 / 16637 rounded to 2.75976911128927
2747 / 16637 rounded to 2.425406480311238
2748 / 16637 rounded to 3.3271163111290614
2749 / 16637 rounded to 2.4445593709855893
2750 / 16637 rounded to 2.709701782382941
2751 / 16637 rounded to 1.975097576893417
2752 / 16637 rounded to 2.5956011308514717
2753 / 16637 rounded to 2.5404824285416856
2754 / 16637 rounded to 1.8397875327407784
2755 / 16637 rounded to 2.489151932320944
2756 / 16637 rounded to 2.0492938226449198
2757 / 16637 rounded to 14.78520104347359
2758 / 16637 rounded to 2.7602858850318213
2759 / 16637 rounded to 2.37339803114788
2760 / 16637 rounded to 2.4280119985675848
2761 / 16637 rounded to 2.670867647680814
2762 / 16637 rounded to 2.21390284942564
2763 / 16637 rounded to 1.2876726155150513
2764 / 16637 rounded to 2.274168214683294
2765 / 16637 rounded to 1.6019646484971128
2766 / 16637 rounded to 59.0613793679562
2767 / 16637 rounded to 14.431198242285573
2768 / 16637 rounded to 2.66962055287432
2769 / 16637 rounded to 2.5017877538721263
2770 / 16637 rounded to 3.309189772940048
2771 / 16637 rounded to 25.534132780787278
2772 / 16637 rounded to 2.4028880446739764
2773 / 16637 rounded to 8.464610491004724
2774 / 16637 rounded to 1.2814228830543828
2775 / 16637 rounded to 3.062514996814322
2776 / 16637 rounded to 3.0310720691374184
2777 / 16637 rounded to 2.6873567331855277
2778 / 16637 rounded to 2.530321750781002
2779 / 16637 rounded to 2.2637056315799775
2780 / 16637 rounded to 2.3757152977321274
2781 / 16637 rounded to 2.4071349941680773
2782 / 16637 rounded to 1.9959799177462405
2783 / 16637 rounded to 2.090531794057965
2784 / 16637 rounded to 3.0001755983198963
2785 / 16637 rounded to 3.5065115869232715
2786 / 16637 rounded to 2.4952853481549133
2787 / 16637 rounded to 2.8248317774757346
2788 / 16637 rounded to 2.3712410679832154
2789 / 16637 rounded to 1.350497572339176
2790 / 16637 rounded to 2.120365895879823
2791 / 16637 rounded to 18.004318551383502
2792 / 16637 rounded to 1.729956519303385
2793 / 16637 rounded to 2.2520765115777546
2794 / 16637 rounded to 1.2892161884304394
2795 / 16637 rounded to 2.1181553054108737
2796 / 16637 rounded to 2.7259521060366034
2797 / 16637 rounded to 2.5446234427970187
2798 / 16637 rounded to 2.5709095565106908
2799 / 16637 rounded to 2.788939818338904
2800 / 16637 rounded to 2.3538172302442346
2801 / 16637 rounded to 1.7679606254473328
2802 / 16637 rounded to 1.721785646752536
2803 / 16637 rounded to 1.2879478301849334
2804 / 16637 rounded to 6.63043475191953
2805 / 16637 rounded to 2.3443566807609675
2806 / 16637 rounded to 2.631604948329035
2807 / 16637 rounded to 2.236179856660782
2808 / 16637 rounded to 2.5337102667065925
2809 / 16637 rounded to 2.6006782179180057
2810 / 16637 rounded to 2.6339270708591664
2811 / 16637 rounded to 2.4283333216600687
2812 / 16637 rounded to 4.393856448590008
2813 / 16637 rounded to 2.5373842749907722
2814 / 16637 rounded to 2.0260450515661006
2815 / 16637 rounded to 2.3485398038528276
2816 / 16637 rounded to 1.7617968395710932
2817 / 16637 rounded to 2.685550162242172
2818 / 16637 rounded to 2.3856625042932937
2819 / 16637 rounded to 2.53260676777808
2820 / 16637 rounded to 2.693242985631394
2821 / 16637 rounded to 2.3950617029587806
2822 / 16637 rounded to 2.2847372750462687
2823 / 16637 rounded to 2.8406725176462926
2824 / 16637 rounded to 2.4196652578634166
2825 / 16637 rounded to 14.028289998973463
2826 / 16637 rounded to 2.3312066488346335
2827 / 16637 rounded to 1.4133472703144778
2828 / 16637 rounded to 2.920476397458603
2829 / 16637 rounded to 2.743988706638605
2830 / 16637 rounded to 2.460572862863182
2831 / 16637 rounded to 2.3763131615587945
2832 / 16637 rounded to 2.292282396564644
2833 / 16637 rounded to 2.410476768357502
2834 / 16637 rounded to 3.715455741843189
2835 / 16637 rounded to 2.348113625283915
2836 / 16637 rounded to 2.720258216871379
2837 / 16637 rounded to 2.3999250569807904
2838 / 16637 rounded to 2.4771902469148763
2839 / 16637 rounded to 2.1637401526435154
2840 / 16637 rounded to 2.6618357078717105
2841 / 16637 rounded to 2.7316499899604048
2842 / 16637 rounded to 2.899484267138727
2843 / 16637 rounded to 2.2592326678361223
2844 / 16637 rounded to 2.238529744372715
2845 / 16637 rounded to 6.639809249539709
2846 / 16637 rounded to 3.7937944141364253
2847 / 16637 rounded to 2.499392449321757
2848 / 16637 rounded to 1.7374889872854715
2849 / 16637 rounded to 3.682179196763059
2850 / 16637 rounded to 2.187884604792509
2851 / 16637 rounded to 3.062960640835572
2852 / 16637 rounded to 2.530092072958849
2853 / 16637 rounded to 2.2831134764047247
2854 / 16637 rounded to 2.5330036918314534
2855 / 16637 rounded to 2.7571660203952555
2856 / 16637 rounded to 2.9035237687834012
2857 / 16637 rounded to 32.39291340310701
2858 / 16637 rounded to 2.659778425346623
2859 / 16637 rounded to 2.2879282304372226
2860 / 16637 rounded to 2.282072838958276
2861 / 16637 rounded to 2.4849401776561018
2862 / 16637 rounded to 17.775544864824383
2863 / 16637 rounded to 2.294354712532297
2864 / 16637 rounded to 3.048993927614851
2865 / 16637 rounded to 2.4613561837573523
2866 / 16637 rounded to 2.472683441115017
2867 / 16637 rounded to 1.9234412028187187
2868 / 16637 rounded to 2.5199204616804782
2869 / 16637 rounded to 3.893062366136508
2870 / 16637 rounded to 2.4027415527907663
2871 / 16637 rounded to 2.3953775936198842
2872 / 16637 rounded to 3.1688936077034096
2873 / 16637 rounded to 2.449522250805157
2874 / 16637 rounded to 2.770622454838311
2875 / 16637 rounded to 2.80860716370004
2876 / 16637 rounded to 2.4127876802195907
2877 / 16637 rounded to 2.582939477289923
2878 / 16637 rounded to 2.643196140534326
2879 / 16637 rounded to 2.4838316728996612
2880 / 16637 rounded to 2.5881951413485047
2881 / 16637 rounded to 2.7339531816658353
2882 / 16637 rounded to 2.579637412958703
2883 / 16637 rounded to 2.470020183449573
2884 / 16637 rounded to 2.4779498118840566
2885 / 16637 rounded to 2.2167805837373264
2886 / 16637 rounded to 2.6458361315406784
2887 / 16637 rounded to 1.8776127136057907
2888 / 16637 rounded to 2.591934897509737
2889 / 16637 rounded to 2.574671456461606
2890 / 16637 rounded to 2.5004439740329727
2891 / 16637 rounded to 2.4396168593498024
2892 / 16637 rounded to 2.684082103758537
2893 / 16637 rounded to 3.0315798546183848
2894 / 16637 rounded to 2.7159769577977757
2895 / 16637 rounded to 3.145403945865603
2896 / 16637 rounded to 3.3799279137024514
2897 / 16637 rounded to 2.4429543667249147
2898 / 16637 rounded to 2.495717828724738
2899 / 16637 rounded to 2.4706268675287646
2900 / 16637 rounded to 2.4304362003168154
2901 / 16637 rounded to 2.6060669518973367
2902 / 16637 rounded to 2.7115924279244283
2903 / 16637 rounded to 2.388015643277035
2904 / 16637 rounded to 2.9792897651615085
2905 / 16637 rounded to 6.243383196647409
2906 / 16637 rounded to 2.371141928732328
2907 / 16637 rounded to 1.3250787489495792
2908 / 16637 rounded to 1.2957783453012688
2909 / 16637 rounded to 2.2437584919677365
2910 / 16637 rounded to 2.489205876075917
2911 / 16637 rounded to 2.355244139407383
2912 / 16637 rounded to 2.0590864088667793
2913 / 16637 rounded to 3.0132608249676425
2914 / 16637 rounded to 2.671660910995946
2915 / 16637 rounded to 1.7321692714976795
2916 / 16637 rounded to 3.644419683144236
2917 / 16637 rounded to 1.8072582056399973
2918 / 16637 rounded to 1.8675029448718579
2919 / 16637 rounded to 2.294488795138889
2920 / 16637 rounded to 3.532065450534389
2921 / 16637 rounded to 3.2491649199275074
2922 / 16637 rounded to 1.998862132541266
2923 / 16637 rounded to 2.6826803516784032
2924 / 16637 rounded to 2.639929530425113
2925 / 16637 rounded to 2.242981125291742
2926 / 16637 rounded to 2.309919995439344
2927 / 16637 rounded to 2.1627237524443106
2928 / 16637 rounded to 1.4901999642343842
2929 / 16637 rounded to 2.116185405297497
2930 / 16637 rounded to 2.591962160212438
2931 / 16637 rounded to 1.5711202293155844
2932 / 16637 rounded to 1.6937088580710926
2933 / 16637 rounded to 2.5144560555298723
2934 / 16637 rounded to 2.8759492698718034
2935 / 16637 rounded to 2.4982654590731914
2936 / 16637 rounded to 3.130204310201703
2937 / 16637 rounded to 2.7107691712222115
2938 / 16637 rounded to 1.6211107554296533
2939 / 16637 rounded to 2.852684162785154
2940 / 16637 rounded to 5.979971029134859
2941 / 16637 rounded to 2.503598601022049
2942 / 16637 rounded to 2.3959382973740797
2943 / 16637 rounded to 2.8133190751781316
2944 / 16637 rounded to 2.6878089735365687
2945 / 16637 rounded to 2.541513579074562
2946 / 16637 rounded to 2.7599935525342123
2947 / 16637 rounded to 15.24273293418202
2948 / 16637 rounded to 2.2484994800893845
2949 / 16637 rounded to 1.9922703808906412
2950 / 16637 rounded to 4.566161045632646
2951 / 16637 rounded to 2.5302684869583225
2952 / 16637 rounded to 2.106795993408837
2953 / 16637 rounded to 7.042824581653596
2954 / 16637 rounded to 2.585421433591315
2955 / 16637 rounded to 2.1902827371843943
2956 / 16637 rounded to 1.9200090964275076
2957 / 16637 rounded to 2.7347258565964374
2958 / 16637 rounded to 2.4042701058506637
2959 / 16637 rounded to 2.296991560550342
2960 / 16637 rounded to 2.9437154133465575
2961 / 16637 rounded to 6.275918781315603
2962 / 16637 rounded to 1.8673649909554075
2963 / 16637 rounded to 3.601553112293876
2964 / 16637 rounded to 1.3026073036829295
2965 / 16637 rounded to 1.356875922542109
2966 / 16637 rounded to 7.684907465959627
2967 / 16637 rounded to 1.2916351659146648
2968 / 16637 rounded to 14.975338663261562
2969 / 16637 rounded to 13.239555836569066
2970 / 16637 rounded to 2.780518481491575
2971 / 16637 rounded to 2.307148617576533
2972 / 16637 rounded to 1.391853952288171
2973 / 16637 rounded to 3.376825828405383
2974 / 16637 rounded to 1.2907453420655994
2975 / 16637 rounded to 2.381422657000699
2976 / 16637 rounded to 1.2877077406992161
2977 / 16637 rounded to 1.5485212363173826
2978 / 16637 rounded to 1.2876726105835552
2979 / 16637 rounded to 1.287672617292652
2980 / 16637 rounded to 1.2876850585969433
2981 / 16637 rounded to 1.2923451757454416
2982 / 16637 rounded to 2.3189613780087908
2983 / 16637 rounded to 2.5493456714958205
2984 / 16637 rounded to 2.079163929458976
2985 / 16637 rounded to 1.7027339664681782
2986 / 16637 rounded to 2.2938601947056876
2987 / 16637 rounded to 3.465670576506923
2988 / 16637 rounded to 1.2947562992588018
2989 / 16637 rounded to 2.7516776750216034
2990 / 16637 rounded to 2.8716665088685613
2991 / 16637 rounded to 1.3095625138862474
2992 / 16637 rounded to 2.6152518629511015
2993 / 16637 rounded to 1.490695497793069
2994 / 16637 rounded to 2.8237008887256847
2995 / 16637 rounded to 2.181086417071334
2996 / 16637 rounded to 1.9747777272818419
2997 / 16637 rounded to 1.2876929759245137
2998 / 16637 rounded to 2.402504925246903
2999 / 16637 rounded to 2.3709384018407285
3000 / 16637 rounded to 2.3781502075863727
3001 / 16637 rounded to 1.727661165954861
3002 / 16637 rounded to 1.5586126048328472
3003 / 16637 rounded to 2.326769305624697
3004 / 16637 rounded to 1.3044029769994439
3005 / 16637 rounded to 2.948103291119137
3006 / 16637 rounded to 2.9313460969441087
3007 / 16637 rounded to 2.2619858567751376
3008 / 16637 rounded to 2.4064143112598115
3009 / 16637 rounded to 2.7664338333894096
3010 / 16637 rounded to 2.640733222950565
3011 / 16637 rounded to 1.6889638515979546
3012 / 16637 rounded to 5.840163398492654
3013 / 16637 rounded to 1.2876726210190381
3014 / 16637 rounded to 2.4231045970538614
3015 / 16637 rounded to 1.7953577679552242
3016 / 16637 rounded to 2.514699221109326
3017 / 16637 rounded to 2.370660354705987
3018 / 16637 rounded to 2.6118048221101473
3019 / 16637 rounded to 4.003041641177034
3020 / 16637 rounded to 1.562155139280814
3021 / 16637 rounded to 2.5509693163582283
3022 / 16637 rounded to 1.2839149096793696
3023 / 16637 rounded to 1.9247049022004319
3024 / 16637 rounded to 2.4246817499367466
3025 / 16637 rounded to 2.384310563387419
3026 / 16637 rounded to 2.2889498845096985
3027 / 16637 rounded to 2.2920639597937815
3028 / 16637 rounded to 2.0825005291573855
3029 / 16637 rounded to 2.2653314086734766
3030 / 16637 rounded to 2.1097159503281318
3031 / 16637 rounded to 2.6268410147942953
3032 / 16637 rounded to 2.0787223219635016
3033 / 16637 rounded to 2.387118850161827
3034 / 16637 rounded to 2.3339679286304857
3035 / 16637 rounded to 7.473174528100137
3036 / 16637 rounded to 2.489298612003558
3037 / 16637 rounded to 1.301443249252026
3038 / 16637 rounded to 1.3718308190074244
3039 / 16637 rounded to 2.099335794839482
3040 / 16637 rounded to 2.3538967624922194
3041 / 16637 rounded to 2.2788175818974974
3042 / 16637 rounded to 2.33687461517304
3043 / 16637 rounded to 2.7117267593771053
3044 / 16637 rounded to 2.396145928894409
3045 / 16637 rounded to 2.3011850756717727
3046 / 16637 rounded to 2.2097642809953686
3047 / 16637 rounded to 2.979532709015057
3048 / 16637 rounded to 1.750680724005326
3049 / 16637 rounded to 2.8845614245034636
3050 / 16637 rounded to 2.5041257571944917
3051 / 16637 rounded to 2.331081119788753
3052 / 16637 rounded to 3.2869777872694175
3053 / 16637 rounded to 2.530098845804676
3054 / 16637 rounded to 2.238001023200394
3055 / 16637 rounded to 2.159612277476586
3056 / 16637 rounded to 2.5069856058386493
3057 / 16637 rounded to 2.5271355639875637
3058 / 16637 rounded to 2.601133269494357
3059 / 16637 rounded to 2.4382148458045916
3060 / 16637 rounded to 1.287998355994509
3061 / 16637 rounded to 2.218970801777773
3062 / 16637 rounded to 2.681503665402663
3063 / 16637 rounded to 1.8621093897029506
3064 / 16637 rounded to 3.665508126638449
3065 / 16637 rounded to 2.2639953859486988
3066 / 16637 rounded to 2.4785523368984124
3067 / 16637 rounded to 2.874997427928168
3068 / 16637 rounded to 2.537758668835444
3069 / 16637 rounded to 2.445392576168151
3070 / 16637 rounded to 2.38430179958347
3071 / 16637 rounded to 1.8870717907517283
3072 / 16637 rounded to 2.7054066492924718
3073 / 16637 rounded to 2.887876293208555
3074 / 16637 rounded to 2.2129260073896075
3075 / 16637 rounded to 2.9047712464948243
3076 / 16637 rounded to 1.8031361612913923
3077 / 16637 rounded to 2.754910713124518
3078 / 16637 rounded to 3.1052054092282053
3079 / 16637 rounded to 5.227259985183606
3080 / 16637 rounded to 2.2050020919210853
3081 / 16637 rounded to 2.099383852921192
3082 / 16637 rounded to 3.1769550071421535
3083 / 16637 rounded to 2.376505934787383
3084 / 16637 rounded to 1.2876906359074265
3085 / 16637 rounded to 3.019971450187712
3086 / 16637 rounded to 2.8439549063127805
3087 / 16637 rounded to 2.6331363939603585
3088 / 16637 rounded to 3.5292152220032738
3089 / 16637 rounded to 2.0966116582722814
3090 / 16637 rounded to 2.4808534494588153
3091 / 16637 rounded to 2.47442570136391
3092 / 16637 rounded to 19.72231007822398
3093 / 16637 rounded to 2.481242642637444
3094 / 16637 rounded to 1.9752647724003383
3095 / 16637 rounded to 1.824915364728016
3096 / 16637 rounded to 2.7172815618085067
3097 / 16637 rounded to 3.1426122990917666
3098 / 16637 rounded to 1.8730528042907015
3099 / 16637 rounded to 2.560984189804908
3100 / 16637 rounded to 2.1576930079790952
3101 / 16637 rounded to 3.2107997918038302
3102 / 16637 rounded to 2.913167538018892
3103 / 16637 rounded to 2.292812259710186
3104 / 16637 rounded to 2.0987987295393244
3105 / 16637 rounded to 2.4525463237264162
3106 / 16637 rounded to 2.5093730868941506
3107 / 16637 rounded to 1.4653199388423759
3108 / 16637 rounded to 2.567050542447913
3109 / 16637 rounded to 2.5903353077299203
3110 / 16637 rounded to 2.4978909980616035
3111 / 16637 rounded to 2.7691914850480335
3112 / 16637 rounded to 1.2876743512545084
3113 / 16637 rounded to 1.2938814579088174
3114 / 16637 rounded to 1.2902374851844864
3115 / 16637 rounded to 1.2885719195581657
3116 / 16637 rounded to 2.7227720205990815
3117 / 16637 rounded to 2.2289723663167176
3118 / 16637 rounded to 2.5327493528561944
3119 / 16637 rounded to 2.4453480559447507
3120 / 16637 rounded to 2.418785716372201
3121 / 16637 rounded to 2.4162189746962617
3122 / 16637 rounded to 4.025919727107152
3123 / 16637 rounded to 2.4895222658664973
3124 / 16637 rounded to 2.315002571277382
3125 / 16637 rounded to 3.3779734662017744
3126 / 16637 rounded to 3.09818392015793
3127 / 16637 rounded to 2.4657118354991816
3128 / 16637 rounded to 5.633472673039573
3129 / 16637 rounded to 2.362230614926928
3130 / 16637 rounded to 6.060463814330414
3131 / 16637 rounded to 2.9256664240520416
3132 / 16637 rounded to 2.5050282444611454
3133 / 16637 rounded to 1.2876770601976315
3134 / 16637 rounded to 1.3127360697524257
3135 / 16637 rounded to 2.4733569139518217
3136 / 16637 rounded to 1.2876821951927684
3137 / 16637 rounded to 1.8079420301210012
3138 / 16637 rounded to 3.392270264434265
3139 / 16637 rounded to 2.099014920341585
3140 / 16637 rounded to 2.0633868536120428
3141 / 16637 rounded to 1.2883742223950776
3142 / 16637 rounded to 1.317784818869527
3143 / 16637 rounded to 1.3497865708957302
3144 / 16637 rounded to 1.5199571248282968
3145 / 16637 rounded to 1.2896725182977595
3146 / 16637 rounded to 1.2914439094949055
3147 / 16637 rounded to 2.2132153820753575
3148 / 16637 rounded to 1.8056071352889327
3149 / 16637 rounded to 2.462501318087285
3150 / 16637 rounded to 3.565078322468269
3151 / 16637 rounded to 2.4204374506950814
3152 / 16637 rounded to 2.5678073321302466
3153 / 16637 rounded to 2.31006413378369
3154 / 16637 rounded to 4.687930811957419
3155 / 16637 rounded to 2.3479826570035685
3156 / 16637 rounded to 2.3964108603630585
3157 / 16637 rounded to 3.098287525880882
3158 / 16637 rounded to 1.4563059626656538
3159 / 16637 rounded to 2.4925130293420703
3160 / 16637 rounded to 2.4898777468071174
3161 / 16637 rounded to 2.4976658210542793
3162 / 16637 rounded to 2.472166655865931
3163 / 16637 rounded to 2.38865287000102
3164 / 16637 rounded to 2.552355556143388
3165 / 16637 rounded to 2.2658230082226787
3166 / 16637 rounded to 2.442370168660882
3167 / 16637 rounded to 2.631802746994776
3168 / 16637 rounded to 1.7515449473498623
3169 / 16637 rounded to 2.9299808051799983
3170 / 16637 rounded to 2.4084855430337155
3171 / 16637 rounded to 2.4515464550792845
3172 / 16637 rounded to 2.770105404281052
3173 / 16637 rounded to 2.217886316853944
3174 / 16637 rounded to 2.24767735914391
3175 / 16637 rounded to 2.1823073831297863
3176 / 16637 rounded to 2.3989084908245673
3177 / 16637 rounded to 2.31721210334197
3178 / 16637 rounded to 2.192432201282175
3179 / 16637 rounded to 25.466030051735014
3180 / 16637 rounded to 3.036758073680391
3181 / 16637 rounded to 2.5008582674859814
3182 / 16637 rounded to 2.3944682368623718
3183 / 16637 rounded to 2.30518384920019
3184 / 16637 rounded to 2.3017521741269453
3185 / 16637 rounded to 2.7292631736145005
3186 / 16637 rounded to 2.722422600268741
3187 / 16637 rounded to 1.7889050065155596
3188 / 16637 rounded to 2.412276657636408
3189 / 16637 rounded to 2.372383663727689
3190 / 16637 rounded to 1.3253495477834256
3191 / 16637 rounded to 2.405017748626204
3192 / 16637 rounded to 2.370856115427505
3193 / 16637 rounded to 2.7658648888455724
3194 / 16637 rounded to 2.0304660561277528
3195 / 16637 rounded to 2.305561308779469
3196 / 16637 rounded to 2.7592455259312167
3197 / 16637 rounded to 2.291760876184131
3198 / 16637 rounded to 2.5852474589430487
3199 / 16637 rounded to 2.63018288751572
3200 / 16637 rounded to 2.6799608503114682
3201 / 16637 rounded to 2.2013687331495118
3202 / 16637 rounded to 2.5982400446274103
3203 / 16637 rounded to 2.2445706631993896
3204 / 16637 rounded to 2.1669093614564505
3205 / 16637 rounded to 2.1906971972653304
3206 / 16637 rounded to 2.4846827805281277
3207 / 16637 rounded to 1.2876761012803588
3208 / 16637 rounded to 2.255314257623193
3209 / 16637 rounded to 2.2289131982776187
3210 / 16637 rounded to 2.5529251458950353
3211 / 16637 rounded to 2.3477683272560053
3212 / 16637 rounded to 2.578216800821552
3213 / 16637 rounded to 2.692264487646432
3214 / 16637 rounded to 2.2138662033038257
3215 / 16637 rounded to 2.877775280032879
3216 / 16637 rounded to 1.8864195082139399
3217 / 16637 rounded to 1.7023461890582436
3218 / 16637 rounded to 2.464839688785122
3219 / 16637 rounded to 2.489863948089549
3220 / 16637 rounded to 2.3035019608823335
3221 / 16637 rounded to 2.372927991318496
3222 / 16637 rounded to 2.401548161741171
3223 / 16637 rounded to 1.2884231733315012
3224 / 16637 rounded to 1.4158221440636023
3225 / 16637 rounded to 2.4362732410487653
3226 / 16637 rounded to 2.788688087387098
3227 / 16637 rounded to 2.368089229123565
3228 / 16637 rounded to 2.585943629663697
3229 / 16637 rounded to 2.295439841696901
3230 / 16637 rounded to 2.350194125893751
3231 / 16637 rounded to 13.197894932092142
3232 / 16637 rounded to 2.7637422028937038
3233 / 16637 rounded to 1.2947784031941654
3234 / 16637 rounded to 2.7513392617358696
3235 / 16637 rounded to 2.525899184155937
3236 / 16637 rounded to 2.3427258723423567
3237 / 16637 rounded to 2.0001058992247622
3238 / 16637 rounded to 2.3051523659738984
3239 / 16637 rounded to 2.5707940874672905
3240 / 16637 rounded to 2.744415182092727
3241 / 16637 rounded to 1.7187377987968055
3242 / 16637 rounded to 2.7459077045047735
3243 / 16637 rounded to 3.3856135844420017
3244 / 16637 rounded to 2.2871961245670347
3245 / 16637 rounded to 2.179996511524925
3246 / 16637 rounded to 2.4721505404084363
3247 / 16637 rounded to 2.469954287070852
3248 / 16637 rounded to 2.5038945777946195
3249 / 16637 rounded to 3.8652611355668856
3250 / 16637 rounded to 2.8110160594420712
3251 / 16637 rounded to 4.255884511391594
3252 / 16637 rounded to 1.2876909258953855
3253 / 16637 rounded to 2.250445474063867
3254 / 16637 rounded to 2.3174953324158585
3255 / 16637 rounded to 3.0811968549901008
3256 / 16637 rounded to 2.859379015670535
3257 / 16637 rounded to 2.347605836210042
3258 / 16637 rounded to 2.919126208351827
3259 / 16637 rounded to 2.1693020489460686
3260 / 16637 rounded to 2.635500778405381
3261 / 16637 rounded to 2.5435172587668378
3262 / 16637 rounded to 1.2876815790240668
3263 / 16637 rounded to 1.2883960883615042
3264 / 16637 rounded to 2.8066781049491714
3265 / 16637 rounded to 2.2767895719438593
3266 / 16637 rounded to 4.490570317544669
3267 / 16637 rounded to 10.322055275070872
3268 / 16637 rounded to 17.89745756108394
3269 / 16637 rounded to 2.006351048888734
3270 / 16637 rounded to 2.2129383264695806
3271 / 16637 rounded to 1.287945829825766
3272 / 16637 rounded to 2.6006332675076336
3273 / 16637 rounded to 1.9837231489652503
3274 / 16637 rounded to 2.9965726088578015
3275 / 16637 rounded to 2.3830353389700236
3276 / 16637 rounded to 2.297656877596484
3277 / 16637 rounded to 1.9729528560183542
3278 / 16637 rounded to 2.6465139669167135
3279 / 16637 rounded to 2.252472824721352
3280 / 16637 rounded to 2.4218423905534148
3281 / 16637 rounded to 2.3710889353277507
3282 / 16637 rounded to 2.315216187791493
3283 / 16637 rounded to 2.384131647329461
3284 / 16637 rounded to 2.9079264362050408
3285 / 16637 rounded to 2.68941510363762
3286 / 16637 rounded to 2.167341397530523
3287 / 16637 rounded to 2.2687461258560293
3288 / 16637 rounded to 2.301860074633922
3289 / 16637 rounded to 2.3013785821316657
3290 / 16637 rounded to 2.5969333759827005
3291 / 16637 rounded to 3.0807810469976324
3292 / 16637 rounded to 2.629050903854729
3293 / 16637 rounded to 4.165712127555305
3294 / 16637 rounded to 2.4473631867248864
3295 / 16637 rounded to 1.4555797750559463
3296 / 16637 rounded to 7.595091303210496
3297 / 16637 rounded to 6.572613164456682
3298 / 16637 rounded to 2.317422718171952
3299 / 16637 rounded to 2.4182620450771464
3300 / 16637 rounded to 2.2686376815484537
3301 / 16637 rounded to 1.287672605861014
3302 / 16637 rounded to 1.6386893323070229
3303 / 16637 rounded to 2.0437075202640065
3304 / 16637 rounded to 2.6911543336691155
3305 / 16637 rounded to 2.2324613081434737
3306 / 16637 rounded to 1.9292497453963033
3307 / 16637 rounded to 2.387141570061019
3308 / 16637 rounded to 2.331504659018243
3309 / 16637 rounded to 2.179621403480412
3310 / 16637 rounded to 2.483864584566004
3311 / 16637 rounded to 2.3388040116528974
3312 / 16637 rounded to 1.4910339305794125
3313 / 16637 rounded to 1.3002982842905355
3314 / 16637 rounded to 1.7703846586168068
3315 / 16637 rounded to 1.6052120157475656
3316 / 16637 rounded to 2.426587593723109
3317 / 16637 rounded to 24.54362885687135
3318 / 16637 rounded to 2.811585859979001
3319 / 16637 rounded to 2.340182401978857
3320 / 16637 rounded to 2.427229471175599
3321 / 16637 rounded to 2.2635311601860373
3322 / 16637 rounded to 2.540883310291971
3323 / 16637 rounded to 2.68024523638134
3324 / 16637 rounded to 1.3290688331930043
3325 / 16637 rounded to 1.8345628226332302
3326 / 16637 rounded to 1.2877815347370107
3327 / 16637 rounded to 2.251068402322885
3328 / 16637 rounded to 2.7858633491440328
3329 / 16637 rounded to 2.682537412353668
3330 / 16637 rounded to 2.9914785988716166
3331 / 16637 rounded to 2.5720369944992045
3332 / 16637 rounded to 8.270328400526276
3333 / 16637 rounded to 2.7554079954688135
3334 / 16637 rounded to 2.0133436184498867
3335 / 16637 rounded to 2.2888955544818876
3336 / 16637 rounded to 3.20715271571551
3337 / 16637 rounded to 3.2999489121979932
3338 / 16637 rounded to 1.9787927706190243
3339 / 16637 rounded to 1.4827537278581329
3340 / 16637 rounded to 2.396495997374585
3341 / 16637 rounded to 2.5718358794826535
3342 / 16637 rounded to 2.4640882127126127
3343 / 16637 rounded to 2.1429952245881974
3344 / 16637 rounded to 1.2946241846826954
3345 / 16637 rounded to 2.6389376886280838
3346 / 16637 rounded to 2.1521694561447613
3347 / 16637 rounded to 1.3543525058112398
3348 / 16637 rounded to 2.1007094103039097
3349 / 16637 rounded to 2.48463281362428
3350 / 16637 rounded to 2.027453940010268
3351 / 16637 rounded to 2.32794504514199
3352 / 16637 rounded to 15.791672687230024
3353 / 16637 rounded to 2.361363624928884
3354 / 16637 rounded to 3.842309123202089
3355 / 16637 rounded to 2.480606168054572
3356 / 16637 rounded to 2.893149952769203
3357 / 16637 rounded to 1.2876771053348075
3358 / 16637 rounded to 1.9821482291568786
3359 / 16637 rounded to 2.5705778136847686
3360 / 16637 rounded to 2.4814602608159766
3361 / 16637 rounded to 22.754021616851
3362 / 16637 rounded to 2.5589985498987553
3363 / 16637 rounded to 3.372045195356027
3364 / 16637 rounded to 2.6866412573295313
3365 / 16637 rounded to 1.33677432587188
3366 / 16637 rounded to 2.694076827123902
3367 / 16637 rounded to 3.0996623517057342
3368 / 16637 rounded to 2.487373149686771
3369 / 16637 rounded to 2.478708767107347
3370 / 16637 rounded to 2.6877682502811067
3371 / 16637 rounded to 2.4451384304713235
3372 / 16637 rounded to 2.4318566915404816
3373 / 16637 rounded to 2.318424043533565
3374 / 16637 rounded to 2.217325153987086
3375 / 16637 rounded to 2.032403014547033
3376 / 16637 rounded to 2.467885129055568
3377 / 16637 rounded to 2.4988541498494214
3378 / 16637 rounded to 2.464957214486772
3379 / 16637 rounded to 2.459199610643235
3380 / 16637 rounded to 3.173216976095192
3381 / 16637 rounded to 3.001344742912238
3382 / 16637 rounded to 1.2876726131913583
3383 / 16637 rounded to 2.5882983684558014
3384 / 16637 rounded to 8.342502636700479
3385 / 16637 rounded to 2.8455349885724424
3386 / 16637 rounded to 2.2313482561307754
3387 / 16637 rounded to 21.50472179544616
3388 / 16637 rounded to 2.197272305915371
3389 / 16637 rounded to 2.4553547248528593
3390 / 16637 rounded to 3.0231486612136726
3391 / 16637 rounded to 2.1766351584217265
3392 / 16637 rounded to 2.471310937722978
3393 / 16637 rounded to 3.173487007799125
3394 / 16637 rounded to 2.5153667976343863
3395 / 16637 rounded to 1.5400470955338201
3396 / 16637 rounded to 2.292254249860696
3397 / 16637 rounded to 1.8824008360142965
3398 / 16637 rounded to 1.5820851215067733
3399 / 16637 rounded to 2.247216078553579
3400 / 16637 rounded to 2.1856877421198724
3401 / 16637 rounded to 1.5612207796195103
3402 / 16637 rounded to 2.6933670899767703
3403 / 16637 rounded to 3.2085794783807122
3404 / 16637 rounded to 1.387034352511972
3405 / 16637 rounded to 2.260864642536239
3406 / 16637 rounded to 2.7229865127689807
3407 / 16637 rounded to 1.3079092867642803
3408 / 16637 rounded to 2.753581735313958
3409 / 16637 rounded to 2.3122050647607533
3410 / 16637 rounded to 2.157161955910303
3411 / 16637 rounded to 2.767947102788164
3412 / 16637 rounded to 1.7618280674985531
3413 / 16637 rounded to 10.580144503034855
3414 / 16637 rounded to 2.447359716808691
3415 / 16637 rounded to 2.2890473426971853
3416 / 16637 rounded to 2.4114518130827407
3417 / 16637 rounded to 1.2888302411942956
3418 / 16637 rounded to 2.8262771563907125
3419 / 16637 rounded to 2.875378931840714
3420 / 16637 rounded to 2.061164242745478
3421 / 16637 rounded to 2.626185359700771
3422 / 16637 rounded to 1.9134990287958762
3423 / 16637 rounded to 2.879040532097805
3424 / 16637 rounded to 2.402862226206568
3425 / 16637 rounded to 2.654702476483179
3426 / 16637 rounded to 2.4983011035756326
3427 / 16637 rounded to 2.5006598528761086
3428 / 16637 rounded to 2.5051852714312868
3429 / 16637 rounded to 2.4287280733259666
3430 / 16637 rounded to 1.8503587993715187
3431 / 16637 rounded to 2.4114757481461853
3432 / 16637 rounded to 1.7927225071339874
3433 / 16637 rounded to 2.640612873139851
3434 / 16637 rounded to 2.7433783242974505
3435 / 16637 rounded to 2.0933913840906837
3436 / 16637 rounded to 2.0779921270547486
3437 / 16637 rounded to 2.4068897162589735
3438 / 16637 rounded to 2.3345363715576535
3439 / 16637 rounded to 2.529854440045973
3440 / 16637 rounded to 1.9353828004532334
3441 / 16637 rounded to 1.287672612765712
3442 / 16637 rounded to 2.187306529494717
3443 / 16637 rounded to 2.2908134410131344
3444 / 16637 rounded to 3.9496731907499694
3445 / 16637 rounded to 2.4774523698337196
3446 / 16637 rounded to 2.7214165226084566
3447 / 16637 rounded to 2.5912371505113834
3448 / 16637 rounded to 3.804795360283289
3449 / 16637 rounded to 2.6967049753172003
3450 / 16637 rounded to 2.8203556991718215
3451 / 16637 rounded to 2.1963672340008293
3452 / 16637 rounded to 2.8346847985756805
3453 / 16637 rounded to 2.893672267251062
3454 / 16637 rounded to 6.066801056630019
3455 / 16637 rounded to 2.899996771523107
3456 / 16637 rounded to 2.3771772218260985
3457 / 16637 rounded to 1.8613272118203767
3458 / 16637 rounded to 2.601654037822151
3459 / 16637 rounded to 2.6249111599688684
3460 / 16637 rounded to 3.2316658882167713
3461 / 16637 rounded to 2.634763386950468
3462 / 16637 rounded to 2.8692900571865643
3463 / 16637 rounded to 1.2964493615468264
3464 / 16637 rounded to 1.5954133007099862
3465 / 16637 rounded to 2.4139111394427757
3466 / 16637 rounded to 2.4657212418596517
3467 / 16637 rounded to 2.785486380647481
3468 / 16637 rounded to 3.102567990733663
3469 / 16637 rounded to 3.9437029116519824
3470 / 16637 rounded to 2.8143838008200364
3471 / 16637 rounded to 2.1924775985976015
3472 / 16637 rounded to 2.3293241628923376
3473 / 16637 rounded to 2.380274833108214
3474 / 16637 rounded to 2.6644228381892314
3475 / 16637 rounded to 1.7977229563054866
3476 / 16637 rounded to 2.4991560980311007
3477 / 16637 rounded to 3.389786818576954
3478 / 16637 rounded to 1.7176865094599267
3479 / 16637 rounded to 2.463935981907937
3480 / 16637 rounded to 2.353046575439707
3481 / 16637 rounded to 2.2327267533703274
3482 / 16637 rounded to 2.5299639399383653
3483 / 16637 rounded to 1.401513084789563
3484 / 16637 rounded to 2.421313960518616
3485 / 16637 rounded to 1.7398036997677262
3486 / 16637 rounded to 1.424114605765095
3487 / 16637 rounded to 2.334186475288964
3488 / 16637 rounded to 1.7929055270338685
3489 / 16637 rounded to 2.180810428559805
3490 / 16637 rounded to 3.206565674558669
3491 / 16637 rounded to 2.461758821720536
3492 / 16637 rounded to 2.209679517438752
3493 / 16637 rounded to 2.8112999419890974
3494 / 16637 rounded to 1.7810423278320255
3495 / 16637 rounded to 2.181524037342307
3496 / 16637 rounded to 2.2394293128534657
3497 / 16637 rounded to 2.5921039243276893
3498 / 16637 rounded to 2.9706962096311815
3499 / 16637 rounded to 2.328585957897743
3500 / 16637 rounded to 2.478119106605379
3501 / 16637 rounded to 1.9823086803102181
3502 / 16637 rounded to 2.0284015574924945
3503 / 16637 rounded to 2.220806746254274
3504 / 16637 rounded to 2.3507569708533773
3505 / 16637 rounded to 2.1430535854417903
3506 / 16637 rounded to 2.4643548934620036
3507 / 16637 rounded to 2.8772890724190545
3508 / 16637 rounded to 1.4800366837650838
3509 / 16637 rounded to 2.9252912529196666
3510 / 16637 rounded to 1.8773733942072521
3511 / 16637 rounded to 10.100206257765544
3512 / 16637 rounded to 1.9446444113033199
3513 / 16637 rounded to 2.4643271111599505
3514 / 16637 rounded to 1.3850304561235285
3515 / 16637 rounded to 1.7890450011924213
3516 / 16637 rounded to 2.6712408817514195
3517 / 16637 rounded to 2.3797190177286143
3518 / 16637 rounded to 2.441562646025052
3519 / 16637 rounded to 1.2876873593154177
3520 / 16637 rounded to 1.8614589531329622
3521 / 16637 rounded to 2.4319231670540415
3522 / 16637 rounded to 6.776518749324205
3523 / 16637 rounded to 2.9080655347730695
3524 / 16637 rounded to 1.568100767554509
3525 / 16637 rounded to 1.2876726099876379
3526 / 16637 rounded to 1.2876726115611814
3527 / 16637 rounded to 1.2882065839296506
3528 / 16637 rounded to 4.807578309987667
3529 / 16637 rounded to 20.88089745843759
3530 / 16637 rounded to 6.555192432885829
3531 / 16637 rounded to 2.737619142993843
3532 / 16637 rounded to 2.339014414186234
3533 / 16637 rounded to 2.7097642066124608
3534 / 16637 rounded to 8.25980026246244
3535 / 16637 rounded to 2.3725349427043825
3536 / 16637 rounded to 2.5566631099194193
3537 / 16637 rounded to 2.354217440455757
3538 / 16637 rounded to 2.651836951264417
3539 / 16637 rounded to 2.9884021523279607
3540 / 16637 rounded to 2.9230415680786477
3541 / 16637 rounded to 3.1355711139288664
3542 / 16637 rounded to 3.009377213945452
3543 / 16637 rounded to 6.603318197141237
3544 / 16637 rounded to 12.3377818621659
3545 / 16637 rounded to 2.240706874236492
3546 / 16637 rounded to 2.6795680798571375
3547 / 16637 rounded to 2.627310433513152
3548 / 16637 rounded to 2.6110129908487543
3549 / 16637 rounded to 2.509836659722733
3550 / 16637 rounded to 2.8695875318234085
3551 / 16637 rounded to 4.408099762209617
3552 / 16637 rounded to 1.287673630886065
3553 / 16637 rounded to 1.28767741616949
3554 / 16637 rounded to 2.231672318623418
3555 / 16637 rounded to 1.287673810408989
3556 / 16637 rounded to 2.869132911884269
3557 / 16637 rounded to 2.1831907004802185
3558 / 16637 rounded to 2.295821776422822
3559 / 16637 rounded to 2.377879817167632
3560 / 16637 rounded to 2.6891692362884894
3561 / 16637 rounded to 2.5215617358056983
3562 / 16637 rounded to 1.2920842408165811
3563 / 16637 rounded to 2.625304590695922
3564 / 16637 rounded to 2.5306996893759357
3565 / 16637 rounded to 2.384148629605526
3566 / 16637 rounded to 2.5150024242283284
3567 / 16637 rounded to 2.425255471956387
3568 / 16637 rounded to 1.934222169484356
3569 / 16637 rounded to 1.7713541635494894
3570 / 16637 rounded to 2.450449642645115
3571 / 16637 rounded to 2.498264234055305
3572 / 16637 rounded to 2.670957733256555
3573 / 16637 rounded to 2.3700085030944638
3574 / 16637 rounded to 2.149531499656733
3575 / 16637 rounded to 2.444039760807341
3576 / 16637 rounded to 3.6292236392563697
3577 / 16637 rounded to 2.4177964143517476
3578 / 16637 rounded to 1.9444682008450302
3579 / 16637 rounded to 2.338137663964415
3580 / 16637 rounded to 12.14009921653476
3581 / 16637 rounded to 4.469207338026182
3582 / 16637 rounded to 1.2876752613102316
3583 / 16637 rounded to 2.525497804099897
3584 / 16637 rounded to 2.1792726445801445
3585 / 16637 rounded to 17.43217271444788
3586 / 16637 rounded to 13.572273073779602
3587 / 16637 rounded to 1.288116087446803
3588 / 16637 rounded to 1.5196088148653784
3589 / 16637 rounded to 1.3050720348495646
3590 / 16637 rounded to 2.4669707636551435
3591 / 16637 rounded to 2.7326994975038756
3592 / 16637 rounded to 2.2345500759643055
3593 / 16637 rounded to 2.2051638569799903
3594 / 16637 rounded to 2.3588626060626585
3595 / 16637 rounded to 2.435178625357147
3596 / 16637 rounded to 2.1791277517598795
3597 / 16637 rounded to 2.477022416776642
3598 / 16637 rounded to 2.4162249065669603
3599 / 16637 rounded to 1.8209103479193538
3600 / 16637 rounded to 2.3960937324570177
3601 / 16637 rounded to 2.5356235591288465
3602 / 16637 rounded to 1.2939092875500047
3603 / 16637 rounded to 1.9563299562611818
3604 / 16637 rounded to 5.376283900876593
3605 / 16637 rounded to 2.4251308574918284
3606 / 16637 rounded to 1.9734904509579194
3607 / 16637 rounded to 1.291967861576307
3608 / 16637 rounded to 2.2531675751031703
3609 / 16637 rounded to 2.1682150989140445
3610 / 16637 rounded to 2.6479583723663223
3611 / 16637 rounded to 2.531174054125692
3612 / 16637 rounded to 2.3976616812631995
3613 / 16637 rounded to 2.485211713242667
3614 / 16637 rounded to 44.03568368652539
3615 / 16637 rounded to 2.0474414223164223
3616 / 16637 rounded to 2.6797073004266125
3617 / 16637 rounded to 1.4228091455131326
3618 / 16637 rounded to 2.169589158709294
3619 / 16637 rounded to 1.6566190938929473
3620 / 16637 rounded to 2.407186564165382
3621 / 16637 rounded to 2.603856661370917
3622 / 16637 rounded to 2.070411332894766
3623 / 16637 rounded to 2.408104083235996
3624 / 16637 rounded to 2.2223681460050804
3625 / 16637 rounded to 2.540127082027584
3626 / 16637 rounded to 2.7987797070893405
3627 / 16637 rounded to 2.690244142851143
3628 / 16637 rounded to 2.5132300034613513
3629 / 16637 rounded to 2.680764427658919
3630 / 16637 rounded to 2.5754662607291565
3631 / 16637 rounded to 21.64711196305263
3632 / 16637 rounded to 3.273595380508774
3633 / 16637 rounded to 2.6302946926516255
3634 / 16637 rounded to 1.4161310093944153
3635 / 16637 rounded to 2.280759122325595
3636 / 16637 rounded to 2.347139488600013
3637 / 16637 rounded to 2.4011411045547897
3638 / 16637 rounded to 2.2095703904754775
3639 / 16637 rounded to 3.1950260479988017
3640 / 16637 rounded to 1.345379597102236
3641 / 16637 rounded to 2.5771732999720776
3642 / 16637 rounded to 2.499078180654685
3643 / 16637 rounded to 2.358050040789595
3644 / 16637 rounded to 2.5567138914628
3645 / 16637 rounded to 2.9169602134170503
3646 / 16637 rounded to 3.2640990115511554
3647 / 16637 rounded to 2.6722596621316677
3648 / 16637 rounded to 2.522939849812733
3649 / 16637 rounded to 2.3119072025458585
3650 / 16637 rounded to 3.8858958209425913
3651 / 16637 rounded to 2.8378850197177745
3652 / 16637 rounded to 2.5267967178475454
3653 / 16637 rounded to 7.572562747235591
3654 / 16637 rounded to 2.5558951363384455
3655 / 16637 rounded to 2.3970721549738543
3656 / 16637 rounded to 2.273246737691927
3657 / 16637 rounded to 2.1462431823537824
3658 / 16637 rounded to 1.2880769251436308
3659 / 16637 rounded to 1.3172715731651965
3660 / 16637 rounded to 2.487513897623743
3661 / 16637 rounded to 2.7329317091214125
3662 / 16637 rounded to 1.2877590015575573
3663 / 16637 rounded to 8.315121800664402
3664 / 16637 rounded to 1.2883513553989707
3665 / 16637 rounded to 2.6022292617100318
3666 / 16637 rounded to 2.9824315343221035
3667 / 16637 rounded to 1.289449262145719
3668 / 16637 rounded to 24.67524844092882
3669 / 16637 rounded to 1.2978020887157793
3670 / 16637 rounded to 2.4559839552542693
3671 / 16637 rounded to 2.7539151543568066
3672 / 16637 rounded to 2.2191495014928533
3673 / 16637 rounded to 2.3563093108649857
3674 / 16637 rounded to 2.2982600751422635
3675 / 16637 rounded to 2.420156961438478
3676 / 16637 rounded to 2.7600724279752313
3677 / 16637 rounded to 1.9072163590554425
3678 / 16637 rounded to 2.320455959387005
3679 / 16637 rounded to 1.843132244021618
3680 / 16637 rounded to 2.6913998685392455
3681 / 16637 rounded to 2.1831631985882884
3682 / 16637 rounded to 5.365239106494289
3683 / 16637 rounded to 2.926304872306054
3684 / 16637 rounded to 2.4462846712586255
3685 / 16637 rounded to 1.2884427575758575
3686 / 16637 rounded to 2.139435857912365
3687 / 16637 rounded to 2.4946669523769613
3688 / 16637 rounded to 23.470265772610947
3689 / 16637 rounded to 1.287718683136157
3690 / 16637 rounded to 1.291503757684333
3691 / 16637 rounded to 1.4463840785521442
3692 / 16637 rounded to 1.7823723077809253
3693 / 16637 rounded to 3.1934480972185417
3694 / 16637 rounded to 2.163633325686257
3695 / 16637 rounded to 11.14484476141871
3696 / 16637 rounded to 2.3297827338442825
3697 / 16637 rounded to 2.5369568547879573
3698 / 16637 rounded to 2.6034357690958556
3699 / 16637 rounded to 2.1600735716882413
3700 / 16637 rounded to 1.4596866700911042
3701 / 16637 rounded to 2.3743672686857122
3702 / 16637 rounded to 1.2876895360506229
3703 / 16637 rounded to 2.380787225655833
3704 / 16637 rounded to 2.2795195302152673
3705 / 16637 rounded to 2.1760274603568552
3706 / 16637 rounded to 1.323722596724328
3707 / 16637 rounded to 2.492265763164745
3708 / 16637 rounded to 2.5101142278189585
3709 / 16637 rounded to 2.702574680480899
3710 / 16637 rounded to 2.2995992195151724
3711 / 16637 rounded to 2.239283609614827
3712 / 16637 rounded to 1.3426323886698202
3713 / 16637 rounded to 2.8300281745264546
3714 / 16637 rounded to 9.873930469522715
3715 / 16637 rounded to 1.28780236035836
3716 / 16637 rounded to 14.020265149995225
3717 / 16637 rounded to 2.5092174902573277
3718 / 16637 rounded to 2.456903930855691
3719 / 16637 rounded to 13.115161363562374
3720 / 16637 rounded to 1.9492705808526476
3721 / 16637 rounded to 1.4010525213626448
3722 / 16637 rounded to 1.2876870554797593
3723 / 16637 rounded to 1.2876746397602754
3724 / 16637 rounded to 3.062112021074438
3725 / 16637 rounded to 1.9449994444260594
3726 / 16637 rounded to 1.2879466059449405
3727 / 16637 rounded to 2.651301123814018
3728 / 16637 rounded to 2.7020600442140537
3729 / 16637 rounded to 2.4542245864366308
3730 / 16637 rounded to 2.66362646209436
3731 / 16637 rounded to 12.485806897561048
3732 / 16637 rounded to 2.5956407403035655
3733 / 16637 rounded to 2.5160463277495984
3734 / 16637 rounded to 2.368831096594593
3735 / 16637 rounded to 29.90860459042693
3736 / 16637 rounded to 2.4839992305886986
3737 / 16637 rounded to 1.2882706592004998
3738 / 16637 rounded to 1.2909958568064617
3739 / 16637 rounded to 2.6011874104541173
3740 / 16637 rounded to 2.2659146718180643
3741 / 16637 rounded to 1.4995358113435413
3742 / 16637 rounded to 3.023275885761619
3743 / 16637 rounded to 1.288967534410094
3744 / 16637 rounded to 2.4015703459317197
3745 / 16637 rounded to 1.8142169514525899
3746 / 16637 rounded to 2.288219362558743
3747 / 16637 rounded to 4.326249465573531
3748 / 16637 rounded to 2.8176823309564085
3749 / 16637 rounded to 1.287835433288072
3750 / 16637 rounded to 2.5215789058700957
3751 / 16637 rounded to 2.54346076102168
3752 / 16637 rounded to 2.60205161635816
3753 / 16637 rounded to 2.2097066845034083
3754 / 16637 rounded to 1.9502201199710978
3755 / 16637 rounded to 3.1654243538178397
3756 / 16637 rounded to 2.5061953803651087
3757 / 16637 rounded to 2.0222068762147134
3758 / 16637 rounded to 2.523872775791685
3759 / 16637 rounded to 1.2903684757808223
3760 / 16637 rounded to 2.532734277910392
3761 / 16637 rounded to 2.558442137098794
3762 / 16637 rounded to 2.1850260628649463
3763 / 16637 rounded to 3.830246363083941
3764 / 16637 rounded to 2.1385717078647817
3765 / 16637 rounded to 1.8438650482588925
3766 / 16637 rounded to 2.2900831322549493
3767 / 16637 rounded to 2.6009140333723706
3768 / 16637 rounded to 7.13474287359206
3769 / 16637 rounded to 2.5011215847002934
3770 / 16637 rounded to 2.0682635522474766
3771 / 16637 rounded to 2.019161493454226
3772 / 16637 rounded to 2.0349560293970015
3773 / 16637 rounded to 2.445813450062189
3774 / 16637 rounded to 2.6957630545727143
3775 / 16637 rounded to 1.8591992659972727
3776 / 16637 rounded to 5.507075494281525
3777 / 16637 rounded to 2.5751433242494977
3778 / 16637 rounded to 2.4291381225163953
3779 / 16637 rounded to 2.6954910778624175
3780 / 16637 rounded to 3.6885190267954724
3781 / 16637 rounded to 2.471036727031411
3782 / 16637 rounded to 3.0687614364950226
3783 / 16637 rounded to 3.2352964450362416
3784 / 16637 rounded to 1.8876345670193468
3785 / 16637 rounded to 2.516088785135252
3786 / 16637 rounded to 2.867777733381066
3787 / 16637 rounded to 5.690161188372144
3788 / 16637 rounded to 1.8104341699911386
3789 / 16637 rounded to 4.331375937547988
3790 / 16637 rounded to 3.7291213253430753
3791 / 16637 rounded to 2.578067747943828
3792 / 16637 rounded to 1.4431790097405037
3793 / 16637 rounded to 13.327942894916356
3794 / 16637 rounded to 2.268156475043392
3795 / 16637 rounded to 2.496129254802655
3796 / 16637 rounded to 1.3174567502001564
3797 / 16637 rounded to 1.5988879701497924
3798 / 16637 rounded to 2.3860066175496435
3799 / 16637 rounded to 2.3822623044529294
3800 / 16637 rounded to 2.454908357999813
3801 / 16637 rounded to 2.282829822325378
3802 / 16637 rounded to 2.891991248129384
3803 / 16637 rounded to 2.313747736056128
3804 / 16637 rounded to 2.8491248832078457
3805 / 16637 rounded to 2.2386727139531546
3806 / 16637 rounded to 2.4863867362283827
3807 / 16637 rounded to 3.249633790578217
3808 / 16637 rounded to 2.8955347200292514
3809 / 16637 rounded to 1.8749695043873584
3810 / 16637 rounded to 2.3584745091766925
3811 / 16637 rounded to 4.847896454619005
3812 / 16637 rounded to 2.3125695535285957
3813 / 16637 rounded to 2.5011538229816375
3814 / 16637 rounded to 2.3791102789179126
3815 / 16637 rounded to 2.4127364746417714
3816 / 16637 rounded to 2.5377867953824946
3817 / 16637 rounded to 1.2878383298928466
3818 / 16637 rounded to 3.2837872586914862
3819 / 16637 rounded to 2.1702288413115793
3820 / 16637 rounded to 2.5299336869930076
3821 / 16637 rounded to 2.4346413471527297
3822 / 16637 rounded to 2.9603894925403322
3823 / 16637 rounded to 1.8317514574124718
3824 / 16637 rounded to 4.327862259496443
3825 / 16637 rounded to 2.335384102169949
3826 / 16637 rounded to 2.647305990703849
3827 / 16637 rounded to 2.5170345862799968
3828 / 16637 rounded to 1.7002402717170686
3829 / 16637 rounded to 2.492297158885864
3830 / 16637 rounded to 1.6314222197405555
3831 / 16637 rounded to 2.141437123784476
3832 / 16637 rounded to 1.3390259720647713
3833 / 16637 rounded to 2.568298712953538
3834 / 16637 rounded to 3.277817666521102
3835 / 16637 rounded to 2.931874193267903
3836 / 16637 rounded to 1.2878356303947276
3837 / 16637 rounded to 2.634626900633499
3838 / 16637 rounded to 2.41304732753953
3839 / 16637 rounded to 2.42463119910919
3840 / 16637 rounded to 1.2878465719809142
3841 / 16637 rounded to 2.1497425090263964
3842 / 16637 rounded to 1.288805760202084
3843 / 16637 rounded to 2.0951652505971667
3844 / 16637 rounded to 3.470187688552678
3845 / 16637 rounded to 1.2880791163316023
3846 / 16637 rounded to 2.388695414007279
3847 / 16637 rounded to 2.6370150254040867
3848 / 16637 rounded to 6.208208642115291
3849 / 16637 rounded to 2.4918503451831837
3850 / 16637 rounded to 24.15250460995703
3851 / 16637 rounded to 1.5842274551888917
3852 / 16637 rounded to 1.2877155965489704
3853 / 16637 rounded to 1.8950708334871764
3854 / 16637 rounded to 2.4829089975916205
3855 / 16637 rounded to 2.429721198977621
3856 / 16637 rounded to 1.308279835474383
3857 / 16637 rounded to 2.4241565221132717
3858 / 16637 rounded to 2.487227822043399
3859 / 16637 rounded to 2.232866256465516
3860 / 16637 rounded to 1.6054837831870565
3861 / 16637 rounded to 1.7279659509794225
3862 / 16637 rounded to 2.2613227708940555
3863 / 16637 rounded to 2.6662737688908815
3864 / 16637 rounded to 2.4669519649144114
3865 / 16637 rounded to 2.693291881889946
3866 / 16637 rounded to 2.834827853321349
3867 / 16637 rounded to 1.355246376404246
3868 / 16637 rounded to 1.4988922884165472
3869 / 16637 rounded to 2.537282838541871
3870 / 16637 rounded to 1.287711443093975
3871 / 16637 rounded to 2.669050112758615
3872 / 16637 rounded to 1.2949099002767297
3873 / 16637 rounded to 2.4621866234250267
3874 / 16637 rounded to 2.3020231660526096
3875 / 16637 rounded to 2.4273182775736983
3876 / 16637 rounded to 2.255867914342534
3877 / 16637 rounded to 1.6068660254327494
3878 / 16637 rounded to 2.3527877453191293
3879 / 16637 rounded to 2.996655956586853
3880 / 16637 rounded to 2.169989618674151
3881 / 16637 rounded to 1.2887141252536396
3882 / 16637 rounded to 2.1228443006489974
3883 / 16637 rounded to 1.2903493886578195
3884 / 16637 rounded to 2.392294295341764
3885 / 16637 rounded to 2.653812077841868
3886 / 16637 rounded to 2.5514838066940277
3887 / 16637 rounded to 2.611744638798559
3888 / 16637 rounded to 2.952198489168793
3889 / 16637 rounded to 2.8640614954768906
3890 / 16637 rounded to 2.055753449691147
3891 / 16637 rounded to 1.7032125793932107
3892 / 16637 rounded to 2.490934091527635
3893 / 16637 rounded to 1.570363425236156
3894 / 16637 rounded to 1.630985298310726
3895 / 16637 rounded to 3.555785706796655
3896 / 16637 rounded to 2.1013909823860595
3897 / 16637 rounded to 1.2915418972879404
3898 / 16637 rounded to 1.3835490411400708
3899 / 16637 rounded to 2.0679950657486197
3900 / 16637 rounded to 2.367959936489794
3901 / 16637 rounded to 1.2876966093947755
3902 / 16637 rounded to 1.2880184962672547
3903 / 16637 rounded to 1.869752141707136
3904 / 16637 rounded to 2.12068086861325
3905 / 16637 rounded to 3.786232697989536
3906 / 16637 rounded to 3.9414930364594545
3907 / 16637 rounded to 2.466342253134418
3908 / 16637 rounded to 2.6990714081449254
3909 / 16637 rounded to 2.2585630859015615
3910 / 16637 rounded to 2.5899190872337425
3911 / 16637 rounded to 13.640592559534598
3912 / 16637 rounded to 2.3772520883910677
3913 / 16637 rounded to 1.2896819037875247
3914 / 16637 rounded to 2.483253412304531
3915 / 16637 rounded to 2.306544763527436
3916 / 16637 rounded to 2.3798789239630804
3917 / 16637 rounded to 2.5656347613927015
3918 / 16637 rounded to 1.4935692407432586
3919 / 16637 rounded to 2.5346228506864903
3920 / 16637 rounded to 1.6135770272021328
3921 / 16637 rounded to 2.1310401324292676
3922 / 16637 rounded to 2.5157492392869507
3923 / 16637 rounded to 2.5422489453213344
3924 / 16637 rounded to 2.4229792941053634
3925 / 16637 rounded to 2.1162499714266563
3926 / 16637 rounded to 2.2437506005401504
3927 / 16637 rounded to 2.4575106257600674
3928 / 16637 rounded to 2.8501303493563923
3929 / 16637 rounded to 2.738938977817647
3930 / 16637 rounded to 1.3002766493230635
3931 / 16637 rounded to 2.5925050715274582
3932 / 16637 rounded to 5.840115805593601
3933 / 16637 rounded to 3.0690694347027416
3934 / 16637 rounded to 2.490768594666142
3935 / 16637 rounded to 2.1967252456567414
3936 / 16637 rounded to 2.4857729078069446
3937 / 16637 rounded to 3.756470110198921
3938 / 16637 rounded to 2.754013127110158
3939 / 16637 rounded to 1.2909417036451107
3940 / 16637 rounded to 16.5629885909272
3941 / 16637 rounded to 2.4581110551691503
3942 / 16637 rounded to 2.264200305803336
3943 / 16637 rounded to 2.7579890653213215
3944 / 16637 rounded to 2.961516144518877
3945 / 16637 rounded to 1.7610556154743346
3946 / 16637 rounded to 2.745992839033524
3947 / 16637 rounded to 1.3501802741679274
3948 / 16637 rounded to 2.3665547534675384
3949 / 16637 rounded to 2.522833792127362
3950 / 16637 rounded to 2.368220834853809
3951 / 16637 rounded to 2.2254310339222134
3952 / 16637 rounded to 2.657320608002512
3953 / 16637 rounded to 2.628826643659555
3954 / 16637 rounded to 2.1811447822713808
3955 / 16637 rounded to 2.6180294985292925
3956 / 16637 rounded to 2.651029129224225
3957 / 16637 rounded to 1.7488852460234028
3958 / 16637 rounded to 1.315905968712635
3959 / 16637 rounded to 2.6585846711513383
3960 / 16637 rounded to 2.898431960653213
3961 / 16637 rounded to 2.619594137643823
3962 / 16637 rounded to 1.3287589466716858
3963 / 16637 rounded to 3.9905429249608253
3964 / 16637 rounded to 2.1157495477556725
3965 / 16637 rounded to 3.431916803592212
3966 / 16637 rounded to 2.38585643119618
3967 / 16637 rounded to 2.3111786090602933
3968 / 16637 rounded to 2.3560011735136825
3969 / 16637 rounded to 2.220301906343168
3970 / 16637 rounded to 4.232381569013201
3971 / 16637 rounded to 2.6871401297667536
3972 / 16637 rounded to 2.8251724111143472
3973 / 16637 rounded to 2.243442896377272
3974 / 16637 rounded to 1.6483042291758696
3975 / 16637 rounded to 2.358310834826067
3976 / 16637 rounded to 2.493311474177143
3977 / 16637 rounded to 2.5337461971084374
3978 / 16637 rounded to 2.427293846616395
3979 / 16637 rounded to 4.082660159454212
3980 / 16637 rounded to 2.7550559256039535
3981 / 16637 rounded to 2.4935817537532095
3982 / 16637 rounded to 2.2249137300569877
3983 / 16637 rounded to 2.040239708966458
3984 / 16637 rounded to 3.285512471724782
3985 / 16637 rounded to 1.359400720001115
3986 / 16637 rounded to 1.288325478719587
3987 / 16637 rounded to 2.25551563722392
3988 / 16637 rounded to 2.381177218579464
3989 / 16637 rounded to 25.050524869621558
3990 / 16637 rounded to 2.470684300115363
3991 / 16637 rounded to 1.2934348713348103
3992 / 16637 rounded to 2.6481410254226114
3993 / 16637 rounded to 2.2502766991123884
3994 / 16637 rounded to 2.7308027111138657
3995 / 16637 rounded to 1.7977121252842234
3996 / 16637 rounded to 1.4214289520257621
3997 / 16637 rounded to 2.506534856847893
3998 / 16637 rounded to 2.055756540041191
3999 / 16637 rounded to 2.9175311950301435
4000 / 16637 rounded to 1.9476118552076132
4001 / 16637 rounded to 7.566727751588472
4002 / 16637 rounded to 2.557263780661046
4003 / 16637 rounded to 2.759488502976807
4004 / 16637 rounded to 1.2938461351022608
4005 / 16637 rounded to 6.61422132719899
4006 / 16637 rounded to 1.2909493113979704
4007 / 16637 rounded to 1.296123620609066
4008 / 16637 rounded to 2.9397059547979683
4009 / 16637 rounded to 3.9288205643775003
4010 / 16637 rounded to 1.303901593287777
4011 / 16637 rounded to 1.4808885025593266
4012 / 16637 rounded to 1.3125039001184178
4013 / 16637 rounded to 1.7503475472840517
4014 / 16637 rounded to 26.652136178701777
4015 / 16637 rounded to 2.459925539163156
4016 / 16637 rounded to 2.449344007182461
4017 / 16637 rounded to 2.327903882233666
4018 / 16637 rounded to 1.2971566263309284
4019 / 16637 rounded to 1.7112933563723651
4020 / 16637 rounded to 2.7585839109267267
4021 / 16637 rounded to 2.326681600084085
4022 / 16637 rounded to 2.041558483673411
4023 / 16637 rounded to 2.9495150409956246
4024 / 16637 rounded to 2.232700856301995
4025 / 16637 rounded to 3.996243374914799
4026 / 16637 rounded to 2.4727802662086877
4027 / 16637 rounded to 2.184936361207068
4028 / 16637 rounded to 2.0887017435077193
4029 / 16637 rounded to 2.6175398085195276
4030 / 16637 rounded to 2.127307083924288
4031 / 16637 rounded to 2.4090213635677378
4032 / 16637 rounded to 2.583971129671983
4033 / 16637 rounded to 2.8325790503121766
4034 / 16637 rounded to 3.1642134739040917
4035 / 16637 rounded to 9.95246790838362
4036 / 16637 rounded to 2.78487124931629
4037 / 16637 rounded to 2.7599928584872897
4038 / 16637 rounded to 2.0053967361584606
4039 / 16637 rounded to 2.2443760752447455
4040 / 16637 rounded to 2.330545161508233
4041 / 16637 rounded to 2.3678218085830376
4042 / 16637 rounded to 89.4334373732984
4043 / 16637 rounded to 3.2526237405034526
4044 / 16637 rounded to 2.558746307434989
4045 / 16637 rounded to 1.2932217184675616
4046 / 16637 rounded to 1.7450576143148488
4047 / 16637 rounded to 1.7173544473348124
4048 / 16637 rounded to 3.2355990580132685
4049 / 16637 rounded to 2.3079647110892965
4050 / 16637 rounded to 1.6702220385967876
4051 / 16637 rounded to 1.7004493505857545
4052 / 16637 rounded to 2.335220288040094
4053 / 16637 rounded to 1.2882252645784804
4054 / 16637 rounded to 1.9745741761311044
4055 / 16637 rounded to 1.405954278144005
4056 / 16637 rounded to 2.52530486455663
4057 / 16637 rounded to 2.483748367829284
4058 / 16637 rounded to 16.724359343035836
4059 / 16637 rounded to 2.0255507726685438
4060 / 16637 rounded to 1.304911493966605
4061 / 16637 rounded to 2.532412427297295
4062 / 16637 rounded to 2.215106195104364
4063 / 16637 rounded to 1.8355257580199613
4064 / 16637 rounded to 2.2800816872333063
4065 / 16637 rounded to 2.318613021440609
4066 / 16637 rounded to 2.444558121023101
4067 / 16637 rounded to 2.5288602116602545
4068 / 16637 rounded to 2.2819340540759105
4069 / 16637 rounded to 4.37523297464657
4070 / 16637 rounded to 1.3016001461113171
4071 / 16637 rounded to 2.3728275476519873
4072 / 16637 rounded to 2.6202066299133966
4073 / 16637 rounded to 2.4256159773400583
4074 / 16637 rounded to 2.442900797758622
4075 / 16637 rounded to 2.6073315836387283
4076 / 16637 rounded to 2.117308761495361
4077 / 16637 rounded to 2.448164534361418
4078 / 16637 rounded to 2.721876951067292
4079 / 16637 rounded to 2.3364175108978578
4080 / 16637 rounded to 2.404322233495056
4081 / 16637 rounded to 1.7971324456853923
4082 / 16637 rounded to 1.7661346589311682
4083 / 16637 rounded to 1.8757004899990661
4084 / 16637 rounded to 21.01632097830633
4085 / 16637 rounded to 9.932556547175372
4086 / 16637 rounded to 2.6870472976928634
4087 / 16637 rounded to 2.4682575604248607
4088 / 16637 rounded to 2.6835658405195555
4089 / 16637 rounded to 2.3983586709111964
4090 / 16637 rounded to 2.31847703036228
4091 / 16637 rounded to 2.396490917171165
4092 / 16637 rounded to 2.5486740007977677
4093 / 16637 rounded to 3.26457638324799
4094 / 16637 rounded to 2.318918120394781
4095 / 16637 rounded to 3.0589051753038503
4096 / 16637 rounded to 1.6028044473831629
4097 / 16637 rounded to 2.6059756736029582
4098 / 16637 rounded to 2.953652968954143
4099 / 16637 rounded to 2.0108952291573567
4100 / 16637 rounded to 2.6921474047722778
4101 / 16637 rounded to 2.796642372551791
4102 / 16637 rounded to 2.5145745968528073
4103 / 16637 rounded to 2.289634881509074
4104 / 16637 rounded to 1.2888642513981456
4105 / 16637 rounded to 1.5348681722509798
4106 / 16637 rounded to 2.170225606971256
4107 / 16637 rounded to 1.978596481499705
4108 / 16637 rounded to 2.3972541609956144
4109 / 16637 rounded to 2.5752788380669602
4110 / 16637 rounded to 2.5575785304694363
4111 / 16637 rounded to 2.501089206377057
4112 / 16637 rounded to 2.651576906533196
4113 / 16637 rounded to 2.638726336187483
4114 / 16637 rounded to 2.6593622493757647
4115 / 16637 rounded to 2.628728063093413
4116 / 16637 rounded to 2.6232179533770976
4117 / 16637 rounded to 2.8007299943853137
4118 / 16637 rounded to 2.6946293284995226
4119 / 16637 rounded to 2.802042925922278
4120 / 16637 rounded to 2.3968001625351403
4121 / 16637 rounded to 2.4992628697295194
4122 / 16637 rounded to 2.054344839464407
4123 / 16637 rounded to 2.442092395200483
4124 / 16637 rounded to 3.8003657269058517
4125 / 16637 rounded to 2.5028069379214246
4126 / 16637 rounded to 1.3008021137606285
4127 / 16637 rounded to 3.345288240339179
4128 / 16637 rounded to 2.2792691888316234
4129 / 16637 rounded to 2.512105992800804
4130 / 16637 rounded to 2.1937819319733283
4131 / 16637 rounded to 2.113519910026377
4132 / 16637 rounded to 2.0758298528467436
4133 / 16637 rounded to 2.656664978323166
4134 / 16637 rounded to 1.28778056289835
4135 / 16637 rounded to 3.0835793214664
4136 / 16637 rounded to 2.2480461762149364
4137 / 16637 rounded to 4.8177251201589355
4138 / 16637 rounded to 2.223723335584452
4139 / 16637 rounded to 2.4492701410404325
4140 / 16637 rounded to 2.278012166896119
4141 / 16637 rounded to 2.3874830549511867
4142 / 16637 rounded to 1.4631213786573878
4143 / 16637 rounded to 2.479492711587863
4144 / 16637 rounded to 2.760847114376646
4145 / 16637 rounded to 2.675541722961619
4146 / 16637 rounded to 2.1960602630378236
4147 / 16637 rounded to 2.7638729907585344
4148 / 16637 rounded to 2.284901416442623
4149 / 16637 rounded to 2.3514093095237674
4150 / 16637 rounded to 1.8516653810221084
4151 / 16637 rounded to 2.8299203920776574
4152 / 16637 rounded to 2.3935919438196223
4153 / 16637 rounded to 2.542607826668175
4154 / 16637 rounded to 1.2901800419866605
4155 / 16637 rounded to 2.6938450735613353
4156 / 16637 rounded to 1.8797686574650039
4157 / 16637 rounded to 2.3451007455008415
4158 / 16637 rounded to 1.8584380782952918
4159 / 16637 rounded to 3.308467277287509
4160 / 16637 rounded to 2.7277891684999815
4161 / 16637 rounded to 1.3246688268561098
4162 / 16637 rounded to 1.292798115924223
4163 / 16637 rounded to 2.4363182564892116
4164 / 16637 rounded to 1.2876754171661557
4165 / 16637 rounded to 2.332293295532478
4166 / 16637 rounded to 2.4002211200384136
4167 / 16637 rounded to 2.6801352597331847
4168 / 16637 rounded to 2.5513234900796493
4169 / 16637 rounded to 2.3594949891673234
4170 / 16637 rounded to 2.453315096209957
4171 / 16637 rounded to 1.80458787038909
4172 / 16637 rounded to 2.712081290711208
4173 / 16637 rounded to 2.6039676998546075
4174 / 16637 rounded to 9.429856217670372
4175 / 16637 rounded to 1.2881432101422272
4176 / 16637 rounded to 2.9362968387222934
4177 / 16637 rounded to 2.6434565869318405
4178 / 16637 rounded to 1.4418919501304974
4179 / 16637 rounded to 2.3879442227570116
4180 / 16637 rounded to 2.497244693198945
4181 / 16637 rounded to 3.968218054772332
4182 / 16637 rounded to 2.3868193085803466
4183 / 16637 rounded to 2.180306205640064
4184 / 16637 rounded to 2.540268001565097
4185 / 16637 rounded to 1.3103452154898092
4186 / 16637 rounded to 3.086770694667095
4187 / 16637 rounded to 2.551574840175747
4188 / 16637 rounded to 2.3867275496858227
4189 / 16637 rounded to 2.43414182023414
4190 / 16637 rounded to 1.2877526576769156
4191 / 16637 rounded to 2.9493566078043827
4192 / 16637 rounded to 2.3417556220535536
4193 / 16637 rounded to 1.377665095507144
4194 / 16637 rounded to 2.483978811980367
4195 / 16637 rounded to 2.0070616368546035
4196 / 16637 rounded to 2.4427363138135902
4197 / 16637 rounded to 18.567065734893934
4198 / 16637 rounded to 2.507140861046328
4199 / 16637 rounded to 2.6691861182914813
4200 / 16637 rounded to 2.63419189533844
4201 / 16637 rounded to 2.314544802388841
4202 / 16637 rounded to 2.4757338127092727
4203 / 16637 rounded to 4.984880652685091
4204 / 16637 rounded to 3.3101419614882652
4205 / 16637 rounded to 2.1717827761712036
4206 / 16637 rounded to 2.8131040309028017
4207 / 16637 rounded to 2.4552410775275106
4208 / 16637 rounded to 2.7429805585910487
4209 / 16637 rounded to 2.4678347638783156
4210 / 16637 rounded to 2.521745233479364
4211 / 16637 rounded to 2.4097828867261994
4212 / 16637 rounded to 2.382097201535839
4213 / 16637 rounded to 2.807320795547511
4214 / 16637 rounded to 2.722144656584829
4215 / 16637 rounded to 2.5053394941717615
4216 / 16637 rounded to 2.548219798818814
4217 / 16637 rounded to 2.0834088375396163
4218 / 16637 rounded to 3.0177064568473173
4219 / 16637 rounded to 2.786821826831566
4220 / 16637 rounded to 2.2739500069180143
4221 / 16637 rounded to 1.9186128426343743
4222 / 16637 rounded to 2.2201902435855456
4223 / 16637 rounded to 2.582792262177274
4224 / 16637 rounded to 2.4791867697649286
4225 / 16637 rounded to 3.0963722406217924
4226 / 16637 rounded to 2.5053800915817397
4227 / 16637 rounded to 3.299194074234854
4228 / 16637 rounded to 1.3833274475178536
4229 / 16637 rounded to 2.4576542737123312
4230 / 16637 rounded to 1.3422312023085563
4231 / 16637 rounded to 3.415069650654193
4232 / 16637 rounded to 3.015366602158683
4233 / 16637 rounded to 4.7727446200014345
4234 / 16637 rounded to 2.354821250531272
4235 / 16637 rounded to 2.4500162699642614
4236 / 16637 rounded to 2.2078381208350804
4237 / 16637 rounded to 2.1902531320550422
4238 / 16637 rounded to 2.281990583546278
4239 / 16637 rounded to 2.3994138145586246
4240 / 16637 rounded to 14.214519990344362
4241 / 16637 rounded to 2.5254890940398185
4242 / 16637 rounded to 5.087646104579568
4243 / 16637 rounded to 2.500696800007195
4244 / 16637 rounded to 2.1341286014944556
4245 / 16637 rounded to 1.614978966250068
4246 / 16637 rounded to 2.516720754002012
4247 / 16637 rounded to 2.330468116670297
4248 / 16637 rounded to 2.595299062394987
4249 / 16637 rounded to 6.6931922761221205
4250 / 16637 rounded to 2.2757438853326497
4251 / 16637 rounded to 2.4704558998589206
4252 / 16637 rounded to 2.2143170632253373
4253 / 16637 rounded to 1.6947127968811213
4254 / 16637 rounded to 3.2328971585649025
4255 / 16637 rounded to 2.58033725358503
4256 / 16637 rounded to 2.2436551034336136
4257 / 16637 rounded to 2.4766399555932677
4258 / 16637 rounded to 2.761398105795263
4259 / 16637 rounded to 2.565552885988318
4260 / 16637 rounded to 2.591831383579804
4261 / 16637 rounded to 2.5511069484676923
4262 / 16637 rounded to 2.0210763412959656
4263 / 16637 rounded to 2.600658278556814
4264 / 16637 rounded to 2.211472960550451
4265 / 16637 rounded to 2.435014512810143
4266 / 16637 rounded to 2.6443947436021733
4267 / 16637 rounded to 2.6642620379615414
4268 / 16637 rounded to 2.5386375699630412
4269 / 16637 rounded to 2.1879387941217785
4270 / 16637 rounded to 7.55719851015931
4271 / 16637 rounded to 1.9744441251863207
4272 / 16637 rounded to 1.6700684877382852
4273 / 16637 rounded to 1.9654165990799206
4274 / 16637 rounded to 1.992500515272635
4275 / 16637 rounded to 2.330720781034589
4276 / 16637 rounded to 3.243721208516817
4277 / 16637 rounded to 2.4462118254400247
4278 / 16637 rounded to 19.059902508574282
4279 / 16637 rounded to 2.773622961189551
4280 / 16637 rounded to 3.4564722272336446
4281 / 16637 rounded to 2.285990437976552
4282 / 16637 rounded to 3.705044057755778
4283 / 16637 rounded to 2.271571966776098
4284 / 16637 rounded to 3.845852498777609
4285 / 16637 rounded to 2.1104839133770636
4286 / 16637 rounded to 1.3220310463132259
4287 / 16637 rounded to 2.37375792581548
4288 / 16637 rounded to 2.5545285168248983
4289 / 16637 rounded to 1.7896487249960136
4290 / 16637 rounded to 3.15477140511929
4291 / 16637 rounded to 2.2571304000227914
4292 / 16637 rounded to 2.5702208922762586
4293 / 16637 rounded to 6.774559403922928
4294 / 16637 rounded to 2.109342818228594
4295 / 16637 rounded to 2.4885827295675456
4296 / 16637 rounded to 2.544035640846953
4297 / 16637 rounded to 1.3560280142224734
4298 / 16637 rounded to 2.938546663559499
4299 / 16637 rounded to 2.3839732626124386
4300 / 16637 rounded to 2.2228504821419217
4301 / 16637 rounded to 3.1619344621786696
4302 / 16637 rounded to 2.859083472142093
4303 / 16637 rounded to 2.343575021120265
4304 / 16637 rounded to 2.5949976061572047
4305 / 16637 rounded to 2.280487102505576
4306 / 16637 rounded to 2.406364653636833
4307 / 16637 rounded to 1.429119209084007
4308 / 16637 rounded to 2.441846485528997
4309 / 16637 rounded to 3.6607324091895355
4310 / 16637 rounded to 2.4450503196629976
4311 / 16637 rounded to 2.382830435156427
4312 / 16637 rounded to 4.837405876134897
4313 / 16637 rounded to 2.311721482069078
4314 / 16637 rounded to 2.8229523176079967
4315 / 16637 rounded to 2.42482062517432
4316 / 16637 rounded to 2.6131516865396804
4317 / 16637 rounded to 2.609765490399504
4318 / 16637 rounded to 2.0409503429292384
4319 / 16637 rounded to 2.1286848936226237
4320 / 16637 rounded to 7.747906078562221
4321 / 16637 rounded to 2.418284842791459
4322 / 16637 rounded to 1.533617460518658
4323 / 16637 rounded to 2.3856186810589946
4324 / 16637 rounded to 1.8099819805151178
4325 / 16637 rounded to 2.2710018310658904
4326 / 16637 rounded to 16.141227004401212
4327 / 16637 rounded to 2.187591184359146
4328 / 16637 rounded to 2.2144402270356967
4329 / 16637 rounded to 1.9799127829238317
4330 / 16637 rounded to 1.2879469499866658
4331 / 16637 rounded to 2.396590154847575
4332 / 16637 rounded to 3.156973610756995
4333 / 16637 rounded to 2.6649010185000748
4334 / 16637 rounded to 1.4790535184542803
4335 / 16637 rounded to 2.404025108565262
4336 / 16637 rounded to 2.565826495413892
4337 / 16637 rounded to 2.3810156700871685
4338 / 16637 rounded to 1.9396505149760297
4339 / 16637 rounded to 1.287824743432317
4340 / 16637 rounded to 2.5092013991638717
4341 / 16637 rounded to 1.559744894367941
4342 / 16637 rounded to 2.9773899651986433
4343 / 16637 rounded to 2.485018969964943
4344 / 16637 rounded to 2.4568358376721653
4345 / 16637 rounded to 1.9473314361628693
4346 / 16637 rounded to 2.018260244794851
4347 / 16637 rounded to 3.1598136655584574
4348 / 16637 rounded to 2.3662909075909595
4349 / 16637 rounded to 3.0265078855631415
4350 / 16637 rounded to 3.482293281557999
4351 / 16637 rounded to 2.4092414514870053
4352 / 16637 rounded to 5.203504765714056
4353 / 16637 rounded to 1.7193341064608936
4354 / 16637 rounded to 2.7514370250218265
4355 / 16637 rounded to 2.315718369838438
4356 / 16637 rounded to 3.6386759738784895
4357 / 16637 rounded to 2.5449254922500946
4358 / 16637 rounded to 2.350864125727482
4359 / 16637 rounded to 1.340370206401827
4360 / 16637 rounded to 2.0091569864071706
4361 / 16637 rounded to 2.202405307302799
4362 / 16637 rounded to 41.85141933639037
4363 / 16637 rounded to 2.349113750757117
4364 / 16637 rounded to 3.6510144255482992
4365 / 16637 rounded to 2.1411422532431184
4366 / 16637 rounded to 1.2878326553437751
4367 / 16637 rounded to 2.912930804150964
4368 / 16637 rounded to 1.9469064479001374
4369 / 16637 rounded to 1.5013570039116655
4370 / 16637 rounded to 1.7226124380241647
4371 / 16637 rounded to 2.388253895795029
4372 / 16637 rounded to 2.3459530028119575
4373 / 16637 rounded to 1.288290691478472
4374 / 16637 rounded to 2.166190747821326
4375 / 16637 rounded to 2.8849767772507464
4376 / 16637 rounded to 2.4475547328020677
4377 / 16637 rounded to 2.234315923685599
4378 / 16637 rounded to 1.9057388685288736
4379 / 16637 rounded to 2.5837530919622176
4380 / 16637 rounded to 2.2884296692252497
4381 / 16637 rounded to 2.0320060183103057
4382 / 16637 rounded to 2.3817862786913686
4383 / 16637 rounded to 1.640446978168694
4384 / 16637 rounded to 1.2884741930308914
4385 / 16637 rounded to 1.6422975448612065
4386 / 16637 rounded to 3.7085537832716073
4387 / 16637 rounded to 3.34162964468101
4388 / 16637 rounded to 2.889690896743701
4389 / 16637 rounded to 2.507664115860873
4390 / 16637 rounded to 2.485609694876019
4391 / 16637 rounded to 2.656201674665902
4392 / 16637 rounded to 2.3196492987072674
4393 / 16637 rounded to 2.6341576854320254
4394 / 16637 rounded to 2.457002199072918
4395 / 16637 rounded to 2.312488232865628
4396 / 16637 rounded to 2.411540108003554
4397 / 16637 rounded to 2.021845443437564
4398 / 16637 rounded to 2.4967862082539796
4399 / 16637 rounded to 2.9745475192634285
4400 / 16637 rounded to 2.5295854458482507
4401 / 16637 rounded to 2.4081549449607063
4402 / 16637 rounded to 2.8217954183189877
4403 / 16637 rounded to 2.6863481545305525
4404 / 16637 rounded to 2.345562235847073
4405 / 16637 rounded to 2.0216031619456447
4406 / 16637 rounded to 10.56451542035126
4407 / 16637 rounded to 2.3779989144595697
4408 / 16637 rounded to 1.292303870301182
4409 / 16637 rounded to 1.7443760558227104
4410 / 16637 rounded to 1.5553360487860886
4411 / 16637 rounded to 1.2887478157019652
4412 / 16637 rounded to 1.455965877398072
4413 / 16637 rounded to 2.4336829066858146
4414 / 16637 rounded to 2.3612859605952607
4415 / 16637 rounded to 3.6623943744728034
4416 / 16637 rounded to 1.2898414309795592
4417 / 16637 rounded to 2.860475936690596
4418 / 16637 rounded to 2.705805515310691
4419 / 16637 rounded to 2.4107381024952486
4420 / 16637 rounded to 2.83709030609888
4421 / 16637 rounded to 2.208177454824416
4422 / 16637 rounded to 1.287793842824556
4423 / 16637 rounded to 10.012607041088074
4424 / 16637 rounded to 2.0608741145595055
4425 / 16637 rounded to 2.6934382578566347
4426 / 16637 rounded to 2.3838996542388178
4427 / 16637 rounded to 2.734263296839377
4428 / 16637 rounded to 1.5011037921612125
4429 / 16637 rounded to 2.1575685701192175
4430 / 16637 rounded to 16.197929410794316
4431 / 16637 rounded to 2.751357339937205
4432 / 16637 rounded to 2.6531362039474575
4433 / 16637 rounded to 3.215144216055772
4434 / 16637 rounded to 1.3005854128427363
4435 / 16637 rounded to 3.5212319443614866
4436 / 16637 rounded to 2.321816912831621
4437 / 16637 rounded to 2.963952914807352
4438 / 16637 rounded to 2.4162820363253985
4439 / 16637 rounded to 2.2327844031201276
4440 / 16637 rounded to 5.498834711780973
4441 / 16637 rounded to 2.639639657678217
4442 / 16637 rounded to 3.77317702074412
4443 / 16637 rounded to 1.7848572678527954
4444 / 16637 rounded to 2.3363003668096884
4445 / 16637 rounded to 2.647317653946872
4446 / 16637 rounded to 1.655330737473852
4447 / 16637 rounded to 2.2564152897267378
4448 / 16637 rounded to 1.5849090117173201
4449 / 16637 rounded to 4.7247027057315805
4450 / 16637 rounded to 1.30791265925525
4451 / 16637 rounded to 2.4149310210629436
4452 / 16637 rounded to 2.2582032116474893
4453 / 16637 rounded to 2.2054398004628726
4454 / 16637 rounded to 2.425607399502178
4455 / 16637 rounded to 2.338902203132867
4456 / 16637 rounded to 2.7519099984237405
4457 / 16637 rounded to 2.021429906710121
4458 / 16637 rounded to 1.7388228197514366
4459 / 16637 rounded to 2.0422237312864855
4460 / 16637 rounded to 2.4884360575369344
4461 / 16637 rounded to 1.5961298433789626
4462 / 16637 rounded to 2.7336405686621004
4463 / 16637 rounded to 11.855593369687982
4464 / 16637 rounded to 2.104926923141465
4465 / 16637 rounded to 2.0076895984050944
4466 / 16637 rounded to 2.529391959733824
4467 / 16637 rounded to 1.5515035546343705
4468 / 16637 rounded to 2.232461113394566
4469 / 16637 rounded to 2.969451380221056
4470 / 16637 rounded to 2.693062692985923
4471 / 16637 rounded to 1.2956802162763545
4472 / 16637 rounded to 2.4583723555355883
4473 / 16637 rounded to 1.2886820642436245
4474 / 16637 rounded to 1.7197621771641012
4475 / 16637 rounded to 2.40135675607127
4476 / 16637 rounded to 2.3004699871803163
4477 / 16637 rounded to 1.2955133902658293
4478 / 16637 rounded to 2.2430846541078413
4479 / 16637 rounded to 2.605734633828867
4480 / 16637 rounded to 1.8026361348176285
4481 / 16637 rounded to 2.434923562767942
4482 / 16637 rounded to 1.960958665034014
4483 / 16637 rounded to 2.4701137700631253
4484 / 16637 rounded to 1.2935927152659112
4485 / 16637 rounded to 2.747541777064884
4486 / 16637 rounded to 2.5784414607604726
4487 / 16637 rounded to 2.5447627619946522
4488 / 16637 rounded to 2.329746776393351
4489 / 16637 rounded to 2.3980454044831427
4490 / 16637 rounded to 2.357523455843274
4491 / 16637 rounded to 2.539060976652761
4492 / 16637 rounded to 2.522990526435162
4493 / 16637 rounded to 1.4226254005894081
4494 / 16637 rounded to 4.720727269385476
4495 / 16637 rounded to 1.7640552149128506
4496 / 16637 rounded to 2.6459601592330055
4497 / 16637 rounded to 1.2882847416603114
4498 / 16637 rounded to 1.2876819679517888
4499 / 16637 rounded to 1.2880510706983617
4500 / 16637 rounded to 2.3433664368988416
4501 / 16637 rounded to 2.197411512743373
4502 / 16637 rounded to 2.1756817874296615
4503 / 16637 rounded to 2.300851365560159
4504 / 16637 rounded to 2.7877923432835092
4505 / 16637 rounded to 2.5123272415640363
4506 / 16637 rounded to 1.616998640358781
4507 / 16637 rounded to 3.1493001935155407
4508 / 16637 rounded to 1.4299142347901534
4509 / 16637 rounded to 1.2902399242700755
4510 / 16637 rounded to 3.835559231178112
4511 / 16637 rounded to 4.614243640335094
4512 / 16637 rounded to 1.340800754969463
4513 / 16637 rounded to 2.2548977719383445
4514 / 16637 rounded to 1.8191967338615036
4515 / 16637 rounded to 2.6441445132003607
4516 / 16637 rounded to 2.1351880248842603
4517 / 16637 rounded to 2.2071878849375133
4518 / 16637 rounded to 2.3554841942485676
4519 / 16637 rounded to 2.4009315218242437
4520 / 16637 rounded to 2.061050141861564
4521 / 16637 rounded to 2.7633567770602787
4522 / 16637 rounded to 2.3706535349153723
4523 / 16637 rounded to 1.8780933593718623
4524 / 16637 rounded to 2.3076755055703244
4525 / 16637 rounded to 2.5559277844304447
4526 / 16637 rounded to 1.2898698371361892
4527 / 16637 rounded to 1.761198976885423
4528 / 16637 rounded to 19.057580311535464
4529 / 16637 rounded to 1.406580977569756
4530 / 16637 rounded to 2.345888045638295
4531 / 16637 rounded to 2.6853970634370024
4532 / 16637 rounded to 2.9913140040550372
4533 / 16637 rounded to 1.8403803916380885
4534 / 16637 rounded to 2.5591654881758434
4535 / 16637 rounded to 3.842921159385767
4536 / 16637 rounded to 3.320027532179181
4537 / 16637 rounded to 2.44618509598359
4538 / 16637 rounded to 2.4623248278467798
4539 / 16637 rounded to 1.2891100501797663
4540 / 16637 rounded to 2.583344635714422
4541 / 16637 rounded to 2.104446438382133
4542 / 16637 rounded to 2.3207739834924808
4543 / 16637 rounded to 2.2777409470793795
4544 / 16637 rounded to 2.5334216616041347
4545 / 16637 rounded to 2.55385041119364
4546 / 16637 rounded to 2.503577411399984
4547 / 16637 rounded to 2.117906635857505
4548 / 16637 rounded to 2.4817151190216586
4549 / 16637 rounded to 2.4101987109215544
4550 / 16637 rounded to 2.5050521266682684
4551 / 16637 rounded to 2.9056384181712893
4552 / 16637 rounded to 2.6597270602252046
4553 / 16637 rounded to 2.2494016522513687
4554 / 16637 rounded to 2.3462108865881937
4555 / 16637 rounded to 2.369770686399631
4556 / 16637 rounded to 2.7549369128910297
4557 / 16637 rounded to 1.2911454262048359
4558 / 16637 rounded to 2.7780983547684954
4559 / 16637 rounded to 2.418749371088897
4560 / 16637 rounded to 2.6405922010740985
4561 / 16637 rounded to 2.775438247231199
4562 / 16637 rounded to 2.499514230849729
4563 / 16637 rounded to 2.278932032238699
4564 / 16637 rounded to 2.728177083675646
4565 / 16637 rounded to 1.7853018326887835
4566 / 16637 rounded to 2.524686068350533
4567 / 16637 rounded to 2.3265523849814316
4568 / 16637 rounded to 2.5446079151784398
4569 / 16637 rounded to 2.3494778328361354
4570 / 16637 rounded to 2.795167707899591
4571 / 16637 rounded to 2.342381396060626
4572 / 16637 rounded to 2.712457698908584
4573 / 16637 rounded to 3.1382650522978905
4574 / 16637 rounded to 2.351111660629769
4575 / 16637 rounded to 2.7894489221327183
4576 / 16637 rounded to 1.4748004997684916
4577 / 16637 rounded to 2.6950074793025895
4578 / 16637 rounded to 2.6562396859503132
4579 / 16637 rounded to 2.1519696661715404
4580 / 16637 rounded to 2.3939534183738003
4581 / 16637 rounded to 2.7239422199030825
4582 / 16637 rounded to 2.912175224923463
4583 / 16637 rounded to 2.8904927614319362
4584 / 16637 rounded to 1.3281133725855927
4585 / 16637 rounded to 1.6431143338799565
4586 / 16637 rounded to 2.4887999370499903
4587 / 16637 rounded to 2.1363515178728294
4588 / 16637 rounded to 2.89924055232155
4589 / 16637 rounded to 2.7215651546377404
4590 / 16637 rounded to 1.526494853010984
4591 / 16637 rounded to 2.848575845077307
4592 / 16637 rounded to 3.088936430701305
4593 / 16637 rounded to 4.618481054813687
4594 / 16637 rounded to 2.3824965068146993
4595 / 16637 rounded to 2.3666319614189577
4596 / 16637 rounded to 1.8961031433526443
4597 / 16637 rounded to 2.700209929075384
4598 / 16637 rounded to 2.4856328872903934
4599 / 16637 rounded to 1.2967487078580207
4600 / 16637 rounded to 2.3317122539023365
4601 / 16637 rounded to 2.3756584639780227
4602 / 16637 rounded to 2.4030538650346065
4603 / 16637 rounded to 1.7280289038771754
4604 / 16637 rounded to 2.861031925883237
4605 / 16637 rounded to 4.820428547262359
4606 / 16637 rounded to 1.4429178273119505
4607 / 16637 rounded to 2.6898374920736137
4608 / 16637 rounded to 1.708131869621514
4609 / 16637 rounded to 1.6645622094234918
4610 / 16637 rounded to 2.2409383942488303
4611 / 16637 rounded to 41.51213133691938
4612 / 16637 rounded to 2.413896552755865
4613 / 16637 rounded to 2.5231520399118357
4614 / 16637 rounded to 2.5240402081129667
4615 / 16637 rounded to 3.513766259537678
4616 / 16637 rounded to 1.2877381774093433
4617 / 16637 rounded to 2.695658330568435
4618 / 16637 rounded to 2.4473086340636536
4619 / 16637 rounded to 1.287889750403733
4620 / 16637 rounded to 13.889938319483603
4621 / 16637 rounded to 2.0261988543271143
4622 / 16637 rounded to 2.373978025182244
4623 / 16637 rounded to 2.5620507389432174
4624 / 16637 rounded to 2.745921593147844
4625 / 16637 rounded to 1.3366922398133456
4626 / 16637 rounded to 3.498434008426302
4627 / 16637 rounded to 3.081479567702125
4628 / 16637 rounded to 2.2123479410104614
4629 / 16637 rounded to 2.6223466886769446
4630 / 16637 rounded to 2.5479837173503
4631 / 16637 rounded to 2.3722766162441644
4632 / 16637 rounded to 2.518752043127574
4633 / 16637 rounded to 2.436791681638733
4634 / 16637 rounded to 1.301549600544307
4635 / 16637 rounded to 3.2245998448887545
4636 / 16637 rounded to 16.868240219192373
4637 / 16637 rounded to 2.2161130718361393
4638 / 16637 rounded to 2.6388194278139534
4639 / 16637 rounded to 1.62324810562405
4640 / 16637 rounded to 2.3774695808046
4641 / 16637 rounded to 8.854871089523881
4642 / 16637 rounded to 2.9298938126057625
4643 / 16637 rounded to 2.8240798990611866
4644 / 16637 rounded to 1.7361101690921663
4645 / 16637 rounded to 2.3576652533485136
4646 / 16637 rounded to 43.03452778858182
4647 / 16637 rounded to 1.6463861303706937
4648 / 16637 rounded to 2.532897279894553
4649 / 16637 rounded to 3.704846068870031
4650 / 16637 rounded to 1.5067198450398915
4651 / 16637 rounded to 2.7019494670238267
4652 / 16637 rounded to 2.508179390002567
4653 / 16637 rounded to 2.1809918793070735
4654 / 16637 rounded to 1.725758946995189
4655 / 16637 rounded to 2.2475199158985175
4656 / 16637 rounded to 2.74461825832162
4657 / 16637 rounded to 2.6574891160508085
4658 / 16637 rounded to 2.8419733219495202
4659 / 16637 rounded to 2.4245580547740864
4660 / 16637 rounded to 2.3032901732268414
4661 / 16637 rounded to 2.5642858014049668
4662 / 16637 rounded to 2.3482119104445247
4663 / 16637 rounded to 1.5360278326110548
4664 / 16637 rounded to 2.6086844830241445
4665 / 16637 rounded to 1.360783639879419
4666 / 16637 rounded to 2.5494665668202257
4667 / 16637 rounded to 2.852394321763375
4668 / 16637 rounded to 1.4091984754031888
4669 / 16637 rounded to 2.5076462194483535
4670 / 16637 rounded to 2.2630309566999958
4671 / 16637 rounded to 5.605641925327618
4672 / 16637 rounded to 2.163159419092213
4673 / 16637 rounded to 1.2884514744579278
4674 / 16637 rounded to 2.669832629940028
4675 / 16637 rounded to 1.9479411290381747
4676 / 16637 rounded to 2.3261525847788747
4677 / 16637 rounded to 2.705816274912076
4678 / 16637 rounded to 2.2660067727480167
4679 / 16637 rounded to 2.455052949976119
4680 / 16637 rounded to 2.467502625360734
4681 / 16637 rounded to 2.4489816863201805
4682 / 16637 rounded to 3.4156064603188123
4683 / 16637 rounded to 2.9384817839248982
4684 / 16637 rounded to 2.238885594028471
4685 / 16637 rounded to 2.435345684615575
4686 / 16637 rounded to 18.2590785394418
4687 / 16637 rounded to 2.250629026441685
4688 / 16637 rounded to 2.287963272578086
4689 / 16637 rounded to 3.342261142237206
4690 / 16637 rounded to 3.0381811854598224
4691 / 16637 rounded to 2.170262168286041
4692 / 16637 rounded to 18.937066698341887
4693 / 16637 rounded to 2.24028044313293
4694 / 16637 rounded to 1.7639734055463836
4695 / 16637 rounded to 1.6085003960499846
4696 / 16637 rounded to 2.241224256295389
4697 / 16637 rounded to 2.707892087147564
4698 / 16637 rounded to 1.2882479371425315
4699 / 16637 rounded to 2.41332049442766
4700 / 16637 rounded to 2.065132464874171
4701 / 16637 rounded to 2.1921853746755824
4702 / 16637 rounded to 2.283110384808709
4703 / 16637 rounded to 1.3730768489189917
4704 / 16637 rounded to 15.658637041172566
4705 / 16637 rounded to 1.7347762098526462
4706 / 16637 rounded to 42.70540366396565
4707 / 16637 rounded to 2.41651422684324
4708 / 16637 rounded to 2.263177181043947
4709 / 16637 rounded to 2.3152759347486684
4710 / 16637 rounded to 2.6103758822231056
4711 / 16637 rounded to 2.1384718449354017
4712 / 16637 rounded to 2.6879277766943916
4713 / 16637 rounded to 1.8451517663498367
4714 / 16637 rounded to 2.365179490847873
4715 / 16637 rounded to 1.7102250608428322
4716 / 16637 rounded to 2.5176626236463817
4717 / 16637 rounded to 2.4190045957192714
4718 / 16637 rounded to 1.39993079856942
4719 / 16637 rounded to 1.6567357560195997
4720 / 16637 rounded to 2.820383591005566
4721 / 16637 rounded to 2.5443250365462875
4722 / 16637 rounded to 1.836624458839925
4723 / 16637 rounded to 5.0960790186647404
4724 / 16637 rounded to 2.5857413905348303
4725 / 16637 rounded to 2.503097877063803
4726 / 16637 rounded to 2.007699522470552
4727 / 16637 rounded to 2.233033273130361
4728 / 16637 rounded to 2.7161938609791414
4729 / 16637 rounded to 6.640213872596084
4730 / 16637 rounded to 2.290433170211391
4731 / 16637 rounded to 2.450332717323129
4732 / 16637 rounded to 1.7831368398179144
4733 / 16637 rounded to 1.4617332827014724
4734 / 16637 rounded to 1.8910174075016966
4735 / 16637 rounded to 2.348414649000439
4736 / 16637 rounded to 1.7156449110802068
4737 / 16637 rounded to 2.265082292707507
4738 / 16637 rounded to 6.3048059232581855
4739 / 16637 rounded to 2.5647226376448713
4740 / 16637 rounded to 1.9491141437270059
4741 / 16637 rounded to 2.3581391047429205
4742 / 16637 rounded to 2.324710283440458
4743 / 16637 rounded to 2.4462283998721226
4744 / 16637 rounded to 2.6607012785426534
4745 / 16637 rounded to 1.61207431878406
4746 / 16637 rounded to 2.327230145165308
4747 / 16637 rounded to 2.4867865504172317
4748 / 16637 rounded to 2.675807789261683
4749 / 16637 rounded to 2.564379948362906
4750 / 16637 rounded to 2.2711013843318755
4751 / 16637 rounded to 1.7031233562570172
4752 / 16637 rounded to 2.587377193938692
4753 / 16637 rounded to 2.2896670860492248
4754 / 16637 rounded to 2.3874158423517904
4755 / 16637 rounded to 2.411596634833854
4756 / 16637 rounded to 2.469723647429293
4757 / 16637 rounded to 25.468106380671657
4758 / 16637 rounded to 2.4783557226939825
4759 / 16637 rounded to 2.3986584874044703
4760 / 16637 rounded to 2.5834526758047134
4761 / 16637 rounded to 2.3039748402934905
4762 / 16637 rounded to 2.3496561186541043
4763 / 16637 rounded to 2.2549476638798187
4764 / 16637 rounded to 2.267573905938752
4765 / 16637 rounded to 2.713780738266553
4766 / 16637 rounded to 2.529839933144636
4767 / 16637 rounded to 2.502405383048912
4768 / 16637 rounded to 2.0993964704760275
4769 / 16637 rounded to 2.899313270615995
4770 / 16637 rounded to 2.0615077668377837
4771 / 16637 rounded to 2.632508596823271
4772 / 16637 rounded to 2.457660032350842
4773 / 16637 rounded to 2.343527328915033
4774 / 16637 rounded to 2.1779322440123536
4775 / 16637 rounded to 3.088820758899698
4776 / 16637 rounded to 1.3985567475682739
4777 / 16637 rounded to 2.5088985883987958
4778 / 16637 rounded to 2.502869729632837
4779 / 16637 rounded to 3.6147320540857786
4780 / 16637 rounded to 3.0883832058083884
4781 / 16637 rounded to 2.49725121082457
4782 / 16637 rounded to 1.3040352860120106
4783 / 16637 rounded to 2.56855323367751
4784 / 16637 rounded to 11.613338062050547
4785 / 16637 rounded to 2.3789292338928916
4786 / 16637 rounded to 2.189433185255603
4787 / 16637 rounded to 2.20641281679757
4788 / 16637 rounded to 2.287588209304809
4789 / 16637 rounded to 2.9210812171474934
4790 / 16637 rounded to 3.704942885782125
4791 / 16637 rounded to 1.3223034592701535
4792 / 16637 rounded to 2.248662479806206
4793 / 16637 rounded to 6.6526842210530885
4794 / 16637 rounded to 2.6529107580898494
4795 / 16637 rounded to 2.518720755627466
4796 / 16637 rounded to 2.037763856896845
4797 / 16637 rounded to 2.597414008513617
4798 / 16637 rounded to 2.38550537310334
4799 / 16637 rounded to 2.7323468173684557
4800 / 16637 rounded to 2.2890788204060044
4801 / 16637 rounded to 1.2915006146178905
4802 / 16637 rounded to 1.287926327218456
4803 / 16637 rounded to 4.3764647814499575
4804 / 16637 rounded to 2.43225953843746
4805 / 16637 rounded to 2.912020037656324
4806 / 16637 rounded to 2.3767136813632663
4807 / 16637 rounded to 2.343310568725148
4808 / 16637 rounded to 2.301243901540097
4809 / 16637 rounded to 2.694067113647359
4810 / 16637 rounded to 2.4103358109851603
4811 / 16637 rounded to 1.2876750534414947
4812 / 16637 rounded to 5.9961577710318155
4813 / 16637 rounded to 2.568335404231774
4814 / 16637 rounded to 1.2885152280455507
4815 / 16637 rounded to 2.615683335493454
4816 / 16637 rounded to 2.6321723286565537
4817 / 16637 rounded to 1.8234666108316184
4818 / 16637 rounded to 5.911477066645935
4819 / 16637 rounded to 13.759664185557716
4820 / 16637 rounded to 1.6110902733419044
4821 / 16637 rounded to 2.4159683167641695
4822 / 16637 rounded to 6.856249020447511
4823 / 16637 rounded to 2.418276903458781
4824 / 16637 rounded to 2.5683955948928774
4825 / 16637 rounded to 2.557351508533403
4826 / 16637 rounded to 2.413786749374551
4827 / 16637 rounded to 4.461846761811838
4828 / 16637 rounded to 3.5175715703475388
4829 / 16637 rounded to 2.6516323721714725
4830 / 16637 rounded to 2.45891001560823
4831 / 16637 rounded to 6.851811802955216
4832 / 16637 rounded to 1.2891008841718978
4833 / 16637 rounded to 1.345631526241521
4834 / 16637 rounded to 2.8981283158249296
4835 / 16637 rounded to 2.167561504950304
4836 / 16637 rounded to 2.379303824568275
4837 / 16637 rounded to 1.2876874390332034
4838 / 16637 rounded to 2.486276474897196
4839 / 16637 rounded to 2.3667133555710267
4840 / 16637 rounded to 1.760738403633297
4841 / 16637 rounded to 2.8264355520916493
4842 / 16637 rounded to 6.391946544114945
4843 / 16637 rounded to 2.0357383055433513
4844 / 16637 rounded to 2.2474642643960467
4845 / 16637 rounded to 2.5655393461340728
4846 / 16637 rounded to 2.5284128996173614
4847 / 16637 rounded to 1.2967162028991248
4848 / 16637 rounded to 2.567225901408331
4849 / 16637 rounded to 2.608328209394067
4850 / 16637 rounded to 2.919470696178098
4851 / 16637 rounded to 3.2116277235010458
4852 / 16637 rounded to 1.7181956561282412
4853 / 16637 rounded to 2.257291804769835
4854 / 16637 rounded to 2.578384846748545
4855 / 16637 rounded to 2.6011995342132317
4856 / 16637 rounded to 1.8522984854739608
4857 / 16637 rounded to 2.7437851709579744
4858 / 16637 rounded to 2.104158878366634
4859 / 16637 rounded to 2.59780231270404
4860 / 16637 rounded to 3.3319378305150598
4861 / 16637 rounded to 2.384091905829537
4862 / 16637 rounded to 2.572634803048505
4863 / 16637 rounded to 2.682020539766206
4864 / 16637 rounded to 2.701414609679607
4865 / 16637 rounded to 2.718609173729758
4866 / 16637 rounded to 2.3792065688044697
4867 / 16637 rounded to 2.2247604549269684
4868 / 16637 rounded to 2.8402919889963876
4869 / 16637 rounded to 2.493496323208078
4870 / 16637 rounded to 1.8437029098826103
4871 / 16637 rounded to 2.3611998902599423
4872 / 16637 rounded to 10.408979726495403
4873 / 16637 rounded to 11.105269908568362
4874 / 16637 rounded to 2.377151463503856
4875 / 16637 rounded to 2.3110311412788636
4876 / 16637 rounded to 2.8037734896718343
4877 / 16637 rounded to 2.817899752589888
4878 / 16637 rounded to 2.8474302968950433
4879 / 16637 rounded to 11.129733400246256
4880 / 16637 rounded to 2.353280035031695
4881 / 16637 rounded to 2.240167813451176
4882 / 16637 rounded to 1.2885488736999993
4883 / 16637 rounded to 2.4760888925416595
4884 / 16637 rounded to 2.4401754173835952
4885 / 16637 rounded to 2.445173621118907
4886 / 16637 rounded to 2.5735008029029225
4887 / 16637 rounded to 2.8890677676094243
4888 / 16637 rounded to 3.2013862546130483
4889 / 16637 rounded to 2.7040322103327594
4890 / 16637 rounded to 2.5507990525303357
4891 / 16637 rounded to 7.147585231048375
4892 / 16637 rounded to 1.8213623924865894
4893 / 16637 rounded to 2.36262609524984
4894 / 16637 rounded to 2.2415243758949113
4895 / 16637 rounded to 2.294544207362938
4896 / 16637 rounded to 3.7213856506510323
4897 / 16637 rounded to 2.5779670346636046
4898 / 16637 rounded to 6.280707892566367
4899 / 16637 rounded to 2.4161304317691235
4900 / 16637 rounded to 2.4876345948234264
4901 / 16637 rounded to 2.2596146356355145
4902 / 16637 rounded to 2.6374845448228608
4903 / 16637 rounded to 2.5993872504274043
4904 / 16637 rounded to 3.257778204859506
4905 / 16637 rounded to 2.91832599583758
4906 / 16637 rounded to 2.3255078974398984
4907 / 16637 rounded to 2.7485189353845407
4908 / 16637 rounded to 2.8531074874762825
4909 / 16637 rounded to 2.397715713297327
4910 / 16637 rounded to 2.34120937624268
4911 / 16637 rounded to 2.4300882379245956
4912 / 16637 rounded to 2.7109437325390475
4913 / 16637 rounded to 11.221498898989978
4914 / 16637 rounded to 2.59004684877546
4915 / 16637 rounded to 2.700186834678867
4916 / 16637 rounded to 3.1928607888041567
4917 / 16637 rounded to 2.3560626924918506
4918 / 16637 rounded to 2.6364614776555766
4919 / 16637 rounded to 2.0569165270286796
4920 / 16637 rounded to 2.4073019658196197
4921 / 16637 rounded to 2.4341791009380658
4922 / 16637 rounded to 2.60917015812931
4923 / 16637 rounded to 2.3314181643870815
4924 / 16637 rounded to 2.319331771255107
4925 / 16637 rounded to 2.0730724439534174
4926 / 16637 rounded to 3.022317718220642
4927 / 16637 rounded to 2.5025707496295233
4928 / 16637 rounded to 2.9966596548116207
4929 / 16637 rounded to 2.5342627250418377
4930 / 16637 rounded to 2.46096288920348
4931 / 16637 rounded to 2.5349803878715784
4932 / 16637 rounded to 2.405196215625563
4933 / 16637 rounded to 2.588792269957328
4934 / 16637 rounded to 2.406987031780403
4935 / 16637 rounded to 2.488254015351397
4936 / 16637 rounded to 1.988719287843884
4937 / 16637 rounded to 2.1032900840541897
4938 / 16637 rounded to 2.4730555774595895
4939 / 16637 rounded to 2.134470058249286
4940 / 16637 rounded to 1.7014668683830312
4941 / 16637 rounded to 2.737204349306169
4942 / 16637 rounded to 2.531018285951756
4943 / 16637 rounded to 2.2328398745572815
4944 / 16637 rounded to 2.4083140910167695
4945 / 16637 rounded to 2.281485840694535
4946 / 16637 rounded to 29.083096221498515
4947 / 16637 rounded to 2.1210874627618526
4948 / 16637 rounded to 1.4757374160813959
4949 / 16637 rounded to 11.181505949916081
4950 / 16637 rounded to 41.84862263569273
4951 / 16637 rounded to 1.3309849397319788
4952 / 16637 rounded to 2.9196275610613838
4953 / 16637 rounded to 3.1874099897146224
4954 / 16637 rounded to 1.766798965230486
4955 / 16637 rounded to 1.8273677160348758
4956 / 16637 rounded to 1.9025878655345725
4957 / 16637 rounded to 1.6600946524595184
4958 / 16637 rounded to 8.896624676147313
4959 / 16637 rounded to 13.674175243446749
4960 / 16637 rounded to 9.233747225064645
4961 / 16637 rounded to 1.7200514076373803
4962 / 16637 rounded to 12.394825501635827
4963 / 16637 rounded to 2.341112911491556
4964 / 16637 rounded to 46.367517907641265
4965 / 16637 rounded to 2.3651586346236835
4966 / 16637 rounded to 2.3185363678850313
4967 / 16637 rounded to 2.5532553529200817
4968 / 16637 rounded to 2.47527906663225
4969 / 16637 rounded to 2.640199398713822
4970 / 16637 rounded to 2.78002928091782
4971 / 16637 rounded to 3.37059374819142
4972 / 16637 rounded to 2.4671002355759333
4973 / 16637 rounded to 29.462928533383934
4974 / 16637 rounded to 15.533470865799144
4975 / 16637 rounded to 3.0087306813990105
4976 / 16637 rounded to 2.501113518094919
4977 / 16637 rounded to 2.581473244554515
4978 / 16637 rounded to 2.5592951881073556
4979 / 16637 rounded to 2.0128439537088787
4980 / 16637 rounded to 2.4950920972253416
4981 / 16637 rounded to 2.389747936660147
4982 / 16637 rounded to 2.8759955603898466
4983 / 16637 rounded to 2.455859930193586
4984 / 16637 rounded to 2.59914161816419
4985 / 16637 rounded to 1.3652748262096304
4986 / 16637 rounded to 2.5638477622851155
4987 / 16637 rounded to 2.1015295343248366
4988 / 16637 rounded to 2.5625282616161416
4989 / 16637 rounded to 2.3014030747089946
4990 / 16637 rounded to 1.736306202904062
4991 / 16637 rounded to 2.4583726257951843
4992 / 16637 rounded to 2.269107289815218
4993 / 16637 rounded to 2.309710765866145
4994 / 16637 rounded to 2.5933613477132242
4995 / 16637 rounded to 4.511478960464453
4996 / 16637 rounded to 2.340535893399978
4997 / 16637 rounded to 2.7244830491275884
4998 / 16637 rounded to 2.3461567196739503
4999 / 16637 rounded to 1.9817980174008452
5000 / 16637 rounded to 2.207115518223278
5001 / 16637 rounded to 3.8859356089101693
5002 / 16637 rounded to 2.943507968210605
5003 / 16637 rounded to 1.348837710381353
5004 / 16637 rounded to 2.4206918325664795
5005 / 16637 rounded to 2.3909998156395598
5006 / 16637 rounded to 2.5768672262849703
5007 / 16637 rounded to 3.0398887502636116
5008 / 16637 rounded to 1.7335968434450997
5009 / 16637 rounded to 2.4199334329702915
5010 / 16637 rounded to 2.5738309999535964
5011 / 16637 rounded to 2.276656461809433
5012 / 16637 rounded to 2.5631441544822624
5013 / 16637 rounded to 2.218002400064946
5014 / 16637 rounded to 3.1803750963138326
5015 / 16637 rounded to 2.8759989640729198
5016 / 16637 rounded to 2.0890612102043336
5017 / 16637 rounded to 2.082015506234724
5018 / 16637 rounded to 2.4304403526417033
5019 / 16637 rounded to 2.397052526096864
5020 / 16637 rounded to 2.9182353973262205
5021 / 16637 rounded to 1.302924898197832
5022 / 16637 rounded to 2.0909807920671226
5023 / 16637 rounded to 2.6831750499904996
5024 / 16637 rounded to 2.2646331354903295
5025 / 16637 rounded to 2.5751586041110066
5026 / 16637 rounded to 2.4757729824701378
5027 / 16637 rounded to 2.4382750866861307
5028 / 16637 rounded to 2.443842679745017
5029 / 16637 rounded to 1.338382388281848
5030 / 16637 rounded to 2.5826098230255545
5031 / 16637 rounded to 2.4566857961981663
5032 / 16637 rounded to 2.7933941545855645
5033 / 16637 rounded to 303.3492859292065
5034 / 16637 rounded to 2.518477735177974
5035 / 16637 rounded to 3.4633220690296582
5036 / 16637 rounded to 6.240496792286209
5037 / 16637 rounded to 2.515089169723954
5038 / 16637 rounded to 5.3484219403753
5039 / 16637 rounded to 60.72665262102105
5040 / 16637 rounded to 2.714208735311801
5041 / 16637 rounded to 2.77364967311422
5042 / 16637 rounded to 2.4228877589367532
5043 / 16637 rounded to 2.2094915338694787
5044 / 16637 rounded to 2.611327639445849
5045 / 16637 rounded to 1.5756869758610694
5046 / 16637 rounded to 1.6691000887995884
5047 / 16637 rounded to 4.837794476932638
5048 / 16637 rounded to 5.02011422359214
5049 / 16637 rounded to 2.387752530249849
5050 / 16637 rounded to 2.775971415174453
5051 / 16637 rounded to 3.3570239166069804
5052 / 16637 rounded to 2.7033025155980854
5053 / 16637 rounded to 2.9624545183199875
5054 / 16637 rounded to 3.4764984761725826
5055 / 16637 rounded to 2.5477257826108386
5056 / 16637 rounded to 2.482185232555036
5057 / 16637 rounded to 2.64861862902272
5058 / 16637 rounded to 2.7161372967294155
5059 / 16637 rounded to 2.4761805541063984
5060 / 16637 rounded to 1.8703284107332365
5061 / 16637 rounded to 2.404234254093254
5062 / 16637 rounded to 1.8238633765116323
5063 / 16637 rounded to 1.4060694341089788
5064 / 16637 rounded to 2.7620199571355974
5065 / 16637 rounded to 5.177532393118278
5066 / 16637 rounded to 1.8244098494359222
5067 / 16637 rounded to 2.3474822289109816
5068 / 16637 rounded to 13.189540728972032
5069 / 16637 rounded to 2.748391135032892
5070 / 16637 rounded to 4.206245696053965
5071 / 16637 rounded to 2.1989149774282333
5072 / 16637 rounded to 2.48058620485492
5073 / 16637 rounded to 2.2642288441879335
5074 / 16637 rounded to 2.3646694579376444
5075 / 16637 rounded to 3.470861599603478
5076 / 16637 rounded to 76.91120903832505
5077 / 16637 rounded to 1.9453383908023327
5078 / 16637 rounded to 1.6141049151428877
5079 / 16637 rounded to 1.2914283783381815
5080 / 16637 rounded to 2.4650682785278364
5081 / 16637 rounded to 2.8079856222187694
5082 / 16637 rounded to 2.255238281507969
5083 / 16637 rounded to 3.390722899785447
5084 / 16637 rounded to 3.0863926527941223
5085 / 16637 rounded to 1.431586682444399
5086 / 16637 rounded to 3.053633755134311
5087 / 16637 rounded to 2.2151605748870145
5088 / 16637 rounded to 3.383570526273664
5089 / 16637 rounded to 1.5334419852247472
5090 / 16637 rounded to 1.320267319507174
5091 / 16637 rounded to 2.6070447526735814
5092 / 16637 rounded to 2.094283941359169
5093 / 16637 rounded to 2.4041128237175284
5094 / 16637 rounded to 2.2437987794697047
5095 / 16637 rounded to 2.55847248435603
5096 / 16637 rounded to 1.4214354358720427
5097 / 16637 rounded to 3.292775257835433
5098 / 16637 rounded to 14.186675859529064
5099 / 16637 rounded to 2.3320668185270934
5100 / 16637 rounded to 2.4105213052654677
5101 / 16637 rounded to 2.741796331000689
5102 / 16637 rounded to 3.0708772350600877
5103 / 16637 rounded to 62.014347541128856
5104 / 16637 rounded to 1.9202070351740737
5105 / 16637 rounded to 265.1716176961505
5106 / 16637 rounded to 2.5160636395508975
5107 / 16637 rounded to 4.688784978605393
5108 / 16637 rounded to 3.6228552134667
5109 / 16637 rounded to 2.112409851752712
5110 / 16637 rounded to 2.294111666581105
5111 / 16637 rounded to 2.444025339311889
5112 / 16637 rounded to 2.153291823194243
5113 / 16637 rounded to 1.3395491408741336
5114 / 16637 rounded to 2.7244553247890435
5115 / 16637 rounded to 3.3909946082106686
5116 / 16637 rounded to 2.7923349888641527
5117 / 16637 rounded to 2.8536371423318796
5118 / 16637 rounded to 2.3340553253244045
5119 / 16637 rounded to 3.080993271909715
5120 / 16637 rounded to 2.8413302814578603
5121 / 16637 rounded to 2.341965451724264
5122 / 16637 rounded to 2.680730569733601
5123 / 16637 rounded to 6.052079586225261
5124 / 16637 rounded to 2.681348698961918
5125 / 16637 rounded to 2.0884019194346704
5126 / 16637 rounded to 2.568666210298215
5127 / 16637 rounded to 68.84476637603403
5128 / 16637 rounded to 2.3090527556968934
5129 / 16637 rounded to 3.238403281486455
5130 / 16637 rounded to 2.620172194307464
5131 / 16637 rounded to 2.269406638839301
5132 / 16637 rounded to 2.977342282715085
5133 / 16637 rounded to 2.5139984575847265
5134 / 16637 rounded to 11.083295118391622
5135 / 16637 rounded to 4.0423939118899455
5136 / 16637 rounded to 2.419363433853514
5137 / 16637 rounded to 2.4864042015910717
5138 / 16637 rounded to 2.337644784739395
5139 / 16637 rounded to 2.386327372415493
5140 / 16637 rounded to 3.0784909823541478
5141 / 16637 rounded to 4.382282616123218
5142 / 16637 rounded to 2.43870850987885
5143 / 16637 rounded to 3.2790752704850155
5144 / 16637 rounded to 2.194546949983075
5145 / 16637 rounded to 2.4271346013324475
5146 / 16637 rounded to 118.78457083831879
5147 / 16637 rounded to 2.803258807892187
5148 / 16637 rounded to 3.074092632845391
5149 / 16637 rounded to 2.585907414185475
5150 / 16637 rounded to 2.2156831106007933
5151 / 16637 rounded to 2.13134998025437
5152 / 16637 rounded to 2.3134587879221193
5153 / 16637 rounded to 2.2693790449782028
5154 / 16637 rounded to 2.825254771174715
5155 / 16637 rounded to 2.9102100295926445
5156 / 16637 rounded to 74.5847256798546
5157 / 16637 rounded to 25.906317383933555
5158 / 16637 rounded to 9.79260720757693
5159 / 16637 rounded to 2.163285438903675
5160 / 16637 rounded to 2.908394882716793
5161 / 16637 rounded to 2.073593379784359
5162 / 16637 rounded to 3.006902143158121
5163 / 16637 rounded to 2.743111722590862
5164 / 16637 rounded to 2.358849130665637
5165 / 16637 rounded to 1.873634550215262
5166 / 16637 rounded to 2.253112632519755
5167 / 16637 rounded to 116.04779567346603
5168 / 16637 rounded to 95.07343230402876
5169 / 16637 rounded to 1.497905187605302
5170 / 16637 rounded to 1.295472467329084
5171 / 16637 rounded to 2.4645978597510383
5172 / 16637 rounded to 2.326485302665025
5173 / 16637 rounded to 2.498190368290094
5174 / 16637 rounded to 2.0416224606176003
5175 / 16637 rounded to 6.156570249628864
5176 / 16637 rounded to 22.921029230752964
5177 / 16637 rounded to 2.2234181939817597
5178 / 16637 rounded to 2.485199211166531
5179 / 16637 rounded to 2.443099950475854
5180 / 16637 rounded to 59.85798223261908
5181 / 16637 rounded to 4.654182103757657
5182 / 16637 rounded to 1.2877543223128287
5183 / 16637 rounded to 2.28486960108136
5184 / 16637 rounded to 1.9996947663556661
5185 / 16637 rounded to 1.2877239123438022
5186 / 16637 rounded to 2.5463553423456853
5187 / 16637 rounded to 17.950570211667706
5188 / 16637 rounded to 2.2396070944592448
5189 / 16637 rounded to 1.3052516677402661
5190 / 16637 rounded to 2.5662681947047505
5191 / 16637 rounded to 5.87312479929863
5192 / 16637 rounded to 3.031837682304609
5193 / 16637 rounded to 2.562003125900051
5194 / 16637 rounded to 2.1947941076822315
5195 / 16637 rounded to 2.4710542729119913
5196 / 16637 rounded to 2.365720369026768
5197 / 16637 rounded to 5.041807340018116
5198 / 16637 rounded to 2.331646353488164
5199 / 16637 rounded to 17.937374651242898
5200 / 16637 rounded to 8.616810402915153
5201 / 16637 rounded to 5.146175120478721
5202 / 16637 rounded to 5.017428512550828
5203 / 16637 rounded to 2.610121228971291
5204 / 16637 rounded to 2.2548870996487302
5205 / 16637 rounded to 2.3717339462328653
5206 / 16637 rounded to 2.223719429237266
5207 / 16637 rounded to 2.54929797496494
5208 / 16637 rounded to 2.468717732946199
5209 / 16637 rounded to 2.8019378424990045
5210 / 16637 rounded to 1.5686663825501121
5211 / 16637 rounded to 24.27880071055501
5212 / 16637 rounded to 1.4848211687796018
5213 / 16637 rounded to 2.5087334740339036
5214 / 16637 rounded to 2.5788964282229494
5215 / 16637 rounded to 2.6126591052624213
5216 / 16637 rounded to 18.210722232333392
5217 / 16637 rounded to 19.18791933263663
5218 / 16637 rounded to 2.366643749355672
5219 / 16637 rounded to 16.04751588502369
5220 / 16637 rounded to 39.31358969534589
5221 / 16637 rounded to 18.29876118576301
5222 / 16637 rounded to 25.221893092606017
5223 / 16637 rounded to 17.808208444548168
5224 / 16637 rounded to 1.4276973655943852
5225 / 16637 rounded to 8.783023983153415
5226 / 16637 rounded to 2.197607636498995
5227 / 16637 rounded to 2.5074639537935544
5228 / 16637 rounded to 1.2877332803116899
5229 / 16637 rounded to 2.2733222528662282
5230 / 16637 rounded to 14.940486384224121
5231 / 16637 rounded to 2.4876788315812877
5232 / 16637 rounded to 2.5643586807162264
5233 / 16637 rounded to 2.3320367747125847
5234 / 16637 rounded to 2.4846481395851545
5235 / 16637 rounded to 2.7729950560264536
5236 / 16637 rounded to 2.2575819286964713
5237 / 16637 rounded to 2.35465974183647
5238 / 16637 rounded to 2.5167644091289576
5239 / 16637 rounded to 2.8335314217225056
5240 / 16637 rounded to 2.5731860092558514
5241 / 16637 rounded to 2.5771310578690096
5242 / 16637 rounded to 2.55911924854021
5243 / 16637 rounded to 2.265247849566182
5244 / 16637 rounded to 32.20796237533384
5245 / 16637 rounded to 36.037834325047676
5246 / 16637 rounded to 1.4336563479804416
5247 / 16637 rounded to 23.39690196787987
5248 / 16637 rounded to 2.406540986403797
5249 / 16637 rounded to 2.8845338654564707
5250 / 16637 rounded to 2.0931154896481066
5251 / 16637 rounded to 2.752721564415155
5252 / 16637 rounded to 2.4162407254369174
5253 / 16637 rounded to 162.3311979791334
5254 / 16637 rounded to 2.25498204148261
5255 / 16637 rounded to 3.2082406034992585
5256 / 16637 rounded to 8.113912839697486
5257 / 16637 rounded to 1.9808968271345004
5258 / 16637 rounded to 2.3066261773448673
5259 / 16637 rounded to 1.7867324611973507
5260 / 16637 rounded to 2.4424984747665586
5261 / 16637 rounded to 3.008944137968728
5262 / 16637 rounded to 1.6825452369603078
5263 / 16637 rounded to 2.5333477619559095
5264 / 16637 rounded to 2.1694576319496153
5265 / 16637 rounded to 3.404350064541697
5266 / 16637 rounded to 5.867252492897472
5267 / 16637 rounded to 55.40128798978919
5268 / 16637 rounded to 3.526950035553201
5269 / 16637 rounded to 3.946442797002451
5270 / 16637 rounded to 5.876022990339706
5271 / 16637 rounded to 7.848245982244016
5272 / 16637 rounded to 3.192241498592695
5273 / 16637 rounded to 2.9243360003606633
5274 / 16637 rounded to 2.3012276013878266
5275 / 16637 rounded to 1.9865024861233282
5276 / 16637 rounded to 11.993774619497572
5277 / 16637 rounded to 2.1709578235667775
5278 / 16637 rounded to 2.3625100169540802
5279 / 16637 rounded to 2.8570142602223996
5280 / 16637 rounded to 3.3447198340332394
5281 / 16637 rounded to 2.708993677815079
5282 / 16637 rounded to 6.974297898391759
5283 / 16637 rounded to 2.31353125084102
5284 / 16637 rounded to 1.5646874580001957
5285 / 16637 rounded to 2.3578908440355026
5286 / 16637 rounded to 2.779765468468781
5287 / 16637 rounded to 2.4111098605804857
5288 / 16637 rounded to 2.5367327665132615
5289 / 16637 rounded to 2.550644298985824
5290 / 16637 rounded to 2.2700121662816026
5291 / 16637 rounded to 2.2202482335456923
5292 / 16637 rounded to 3.48314883963521
5293 / 16637 rounded to 116.61231520272717
5294 / 16637 rounded to 1.7527150226940342
5295 / 16637 rounded to 7.491324541832986
5296 / 16637 rounded to 1.3033743384285488
5297 / 16637 rounded to 2.327163465306014
5298 / 16637 rounded to 1.5918011280366948
5299 / 16637 rounded to 2.6363031561958565
5300 / 16637 rounded to 2.820083968837749
5301 / 16637 rounded to 2.593128351003691
5302 / 16637 rounded to 16.07363130407024
5303 / 16637 rounded to 1.2878135053778619
5304 / 16637 rounded to 2.160252253714322
5305 / 16637 rounded to 13.990627279064972
5306 / 16637 rounded to 1.2996611953568227
5307 / 16637 rounded to 2.315069002888135
5308 / 16637 rounded to 2.481546078556009
5309 / 16637 rounded to 2.2457012805386816
5310 / 16637 rounded to 17.653532199118903
5311 / 16637 rounded to 2.5868736096447456
5312 / 16637 rounded to 19.55066115286161
5313 / 16637 rounded to 2.5755081081659044
5314 / 16637 rounded to 2.4928396842744482
5315 / 16637 rounded to 52.77821847912094
5316 / 16637 rounded to 2.655634842486066
5317 / 16637 rounded to 2.8344613588822125
5318 / 16637 rounded to 2.3817980404931616
5319 / 16637 rounded to 20.188157742936955
5320 / 16637 rounded to 1.5973674296247111
5321 / 16637 rounded to 51.79623240139245
5322 / 16637 rounded to 1.620300508967814
5323 / 16637 rounded to 1.4769384407297603
5324 / 16637 rounded to 2.6615996561798103
5325 / 16637 rounded to 1.4927888485794338
5326 / 16637 rounded to 1.6660962686951402
5327 / 16637 rounded to 2.331844526345553
5328 / 16637 rounded to 2.651530368370257
5329 / 16637 rounded to 2.3689748052433592
5330 / 16637 rounded to 1.6640725583114864
5331 / 16637 rounded to 1.4799123242165917
5332 / 16637 rounded to 260.0737431351567
5333 / 16637 rounded to 233.91626628247954
5334 / 16637 rounded to 2.374373425008167
5335 / 16637 rounded to 2.5149720491971364
5336 / 16637 rounded to 2.464208611201717
5337 / 16637 rounded to 1.3123725284609777
5338 / 16637 rounded to 2.465942779050799
5339 / 16637 rounded to 2.3986323149177076
5340 / 16637 rounded to 32.799182061215156
5341 / 16637 rounded to 1.2876745302613064
5342 / 16637 rounded to 2.536586611101396
5343 / 16637 rounded to 2.9366928115818243
5344 / 16637 rounded to 2.6476342121274157
5345 / 16637 rounded to 2.1126518206203513
5346 / 16637 rounded to 2.3530212497118197
5347 / 16637 rounded to 2.1674977961692923
5348 / 16637 rounded to 1.292544985536839
5349 / 16637 rounded to 2.225053375374145
5350 / 16637 rounded to 2.368889216511012
5351 / 16637 rounded to 2.3877415232193577
5352 / 16637 rounded to 1.5330453085007638
5353 / 16637 rounded to 3.0304631051518576
5354 / 16637 rounded to 2.4535131480769405
5355 / 16637 rounded to 2.127468596942552
5356 / 16637 rounded to 3.0402614178156813
5357 / 16637 rounded to 1.865008487253291
5358 / 16637 rounded to 19.638754224027444
5359 / 16637 rounded to 2.087251411814996
5360 / 16637 rounded to 2.12994205472367
5361 / 16637 rounded to 5.520346684680133
5362 / 16637 rounded to 2.5514830577039045
5363 / 16637 rounded to 2.558825747305692
5364 / 16637 rounded to 2.758680218597008
5365 / 16637 rounded to 2.7976811224051525
5366 / 16637 rounded to 2.454139748118766
5367 / 16637 rounded to 2.2355997102278002
5368 / 16637 rounded to 16.807823650059174
5369 / 16637 rounded to 2.719063656896895
5370 / 16637 rounded to 2.4860062839333126
5371 / 16637 rounded to 2.484531617872748
5372 / 16637 rounded to 206.27466787414116
5373 / 16637 rounded to 20.107135239502377
5374 / 16637 rounded to 13.491163223539045
5375 / 16637 rounded to 3.5481021764419354
5376 / 16637 rounded to 2.1656058284006683
5377 / 16637 rounded to 4.749685906046438
5378 / 16637 rounded to 2.2821175075468885
5379 / 16637 rounded to 2.6433832161305593
5380 / 16637 rounded to 1.8466425613834472
5381 / 16637 rounded to 2.1264699638103393
5382 / 16637 rounded to 1.6182047347962472
5383 / 16637 rounded to 2.210462908439314
5384 / 16637 rounded to 1.2877990057648518
5385 / 16637 rounded to 2.1914159775680337
5386 / 16637 rounded to 2.1234453949910335
5387 / 16637 rounded to 11.912270026221632
5388 / 16637 rounded to 2.2813680465064636
5389 / 16637 rounded to 1.9035209328346874
5390 / 16637 rounded to 2.609463521072161
5391 / 16637 rounded to 2.6819778511450436
5392 / 16637 rounded to 1.9850859551196929
5393 / 16637 rounded to 2.2711528261950487
5394 / 16637 rounded to 2.0552906804118645
5395 / 16637 rounded to 4.169186144528804
5396 / 16637 rounded to 2.444239615641294
5397 / 16637 rounded to 2.7900595169874403
5398 / 16637 rounded to 1.3199293889399768
5399 / 16637 rounded to 9.078557809184025
5400 / 16637 rounded to 2.3796186253026055
5401 / 16637 rounded to 2.0005700652140277
5402 / 16637 rounded to 1.3982997360319607
5403 / 16637 rounded to 2.6737260314763196
5404 / 16637 rounded to 2.6567470029924216
5405 / 16637 rounded to 2.8565215148567527
5406 / 16637 rounded to 2.5231198719522645
5407 / 16637 rounded to 2.3841854019946256
5408 / 16637 rounded to 3.634602498261923
5409 / 16637 rounded to 2.7730338437105884
5410 / 16637 rounded to 2.395370623553388
5411 / 16637 rounded to 14.720983998273423
5412 / 16637 rounded to 19.03118547997314
5413 / 16637 rounded to 1.8774099994404396
5414 / 16637 rounded to 2.5249931232791774
5415 / 16637 rounded to 27.913914136200265
5416 / 16637 rounded to 2.278437416811596
5417 / 16637 rounded to 2.106563269451239
5418 / 16637 rounded to 2.250401013411742
5419 / 16637 rounded to 1.8035139012985
5420 / 16637 rounded to 2.364070478105447
5421 / 16637 rounded to 2.577866049638755
5422 / 16637 rounded to 2.569857679866437
5423 / 16637 rounded to 1.9254279798489378
5424 / 16637 rounded to 2.103052361740579
5425 / 16637 rounded to 2.1731644618164228
5426 / 16637 rounded to 3.887299046131934
5427 / 16637 rounded to 2.039271472950779
5428 / 16637 rounded to 2.094498893977044
5429 / 16637 rounded to 2.222678382679052
5430 / 16637 rounded to 2.459469581151066
5431 / 16637 rounded to 6.266369418559618
5432 / 16637 rounded to 2.4270191820680935
5433 / 16637 rounded to 2.4268604194648775
5434 / 16637 rounded to 2.2564193288577337
5435 / 16637 rounded to 7.737275205094323
5436 / 16637 rounded to 2.4365308391331424
5437 / 16637 rounded to 2.272815790760878
5438 / 16637 rounded to 3.6730198945399453
5439 / 16637 rounded to 2.298161136869431
5440 / 16637 rounded to 1.2894578954856135
5441 / 16637 rounded to 1.2942620660649113
5442 / 16637 rounded to 2.587780140645182
5443 / 16637 rounded to 49.736675590268014
5444 / 16637 rounded to 2.2267481695544413
5445 / 16637 rounded to 2.393872786313743
5446 / 16637 rounded to 2.453833145658866
5447 / 16637 rounded to 16.026201558834313
5448 / 16637 rounded to 2.483064172351505
5449 / 16637 rounded to 2.5039483577014465
5450 / 16637 rounded to 2.334313676416969
5451 / 16637 rounded to 1.9110204223204175
5452 / 16637 rounded to 2.1690323699442082
5453 / 16637 rounded to 2.2213514709594526
5454 / 16637 rounded to 3.430731985766596
5455 / 16637 rounded to 2.180277676438064
5456 / 16637 rounded to 2.6339518332131635
5457 / 16637 rounded to 1.9797853557166392
5458 / 16637 rounded to 2.453454205313946
5459 / 16637 rounded to 2.321212733128142
5460 / 16637 rounded to 2.308172665177627
5461 / 16637 rounded to 2.080985024482854
5462 / 16637 rounded to 2.021046774591275
5463 / 16637 rounded to 1.3565892772256196
5464 / 16637 rounded to 1.4306767106372538
5465 / 16637 rounded to 2.3831074899021827
5466 / 16637 rounded to 2.3653632544211165
5467 / 16637 rounded to 3.8972853670715613
5468 / 16637 rounded to 4.645199417939493
5469 / 16637 rounded to 8.347872983228413
5470 / 16637 rounded to 1.2919497260150057
5471 / 16637 rounded to 2.2186236112419797
5472 / 16637 rounded to 2.4802244161449933
5473 / 16637 rounded to 6.323810102059224
5474 / 16637 rounded to 2.5680622994147333
5475 / 16637 rounded to 1.5806190623452931
5476 / 16637 rounded to 2.217253443564135
5477 / 16637 rounded to 12.947323695029642
5478 / 16637 rounded to 2.8564212641243794
5479 / 16637 rounded to 2.9790702492405337
5480 / 16637 rounded to 2.2696955488401342
5481 / 16637 rounded to 1.9615788133945966
5482 / 16637 rounded to 1.9469482752664653
5483 / 16637 rounded to 3.3045597797212616
5484 / 16637 rounded to 2.6010052818167013
5485 / 16637 rounded to 2.637152596824842
5486 / 16637 rounded to 1.9333853542711734
5487 / 16637 rounded to 2.1620239729975146
5488 / 16637 rounded to 1.4046903481648394
5489 / 16637 rounded to 2.5786618250042905
5490 / 16637 rounded to 2.434486611351459
5491 / 16637 rounded to 1.9197226081595675
5492 / 16637 rounded to 3.240092669471685
5493 / 16637 rounded to 7.201549207241823
5494 / 16637 rounded to 179.05660689594725
5495 / 16637 rounded to 2.9702170220349795
5496 / 16637 rounded to 2.3625118464292796
5497 / 16637 rounded to 2.5539233904702683
5498 / 16637 rounded to 1.29709017580751
5499 / 16637 rounded to 2.7461557204000324
5500 / 16637 rounded to 1.8615265976225897
5501 / 16637 rounded to 2.14848023444308
5502 / 16637 rounded to 2.166765398491573
5503 / 16637 rounded to 2.595427360517489
5504 / 16637 rounded to 2.373735129221997
5505 / 16637 rounded to 2.3500507221018516
5506 / 16637 rounded to 2.299330047917383
5507 / 16637 rounded to 2.490594847709558
5508 / 16637 rounded to 11.03967975284711
5509 / 16637 rounded to 2.5626113381380398
5510 / 16637 rounded to 5.305162807587036
5511 / 16637 rounded to 48.923786638865465
5512 / 16637 rounded to 3.1643876857538724
5513 / 16637 rounded to 2.53819061938081
5514 / 16637 rounded to 2.3255439989563564
5515 / 16637 rounded to 1.3074159356928547
5516 / 16637 rounded to 2.460891368732996
5517 / 16637 rounded to 2.0584384622004612
5518 / 16637 rounded to 2.7500948168878994
5519 / 16637 rounded to 2.359134608245579
5520 / 16637 rounded to 2.2437883448868075
5521 / 16637 rounded to 3.238016254326456
5522 / 16637 rounded to 2.5867707116145557
5523 / 16637 rounded to 1.5365094912023811
5524 / 16637 rounded to 2.84108102000566
5525 / 16637 rounded to 2.368196585836845
5526 / 16637 rounded to 2.261826496251954
5527 / 16637 rounded to 1.671958677715066
5528 / 16637 rounded to 5.359666841571685
5529 / 16637 rounded to 2.0851309664915663
5530 / 16637 rounded to 1.6669824597171665
5531 / 16637 rounded to 2.647251597514139
5532 / 16637 rounded to 2.043216538517208
5533 / 16637 rounded to 2.9007638418891415
5534 / 16637 rounded to 2.3865289489143238
5535 / 16637 rounded to 2.577498642971665
5536 / 16637 rounded to 2.596261087344444
5537 / 16637 rounded to 2.0849753336380483
5538 / 16637 rounded to 5.3703040744191295
5539 / 16637 rounded to 2.2897285080190253
5540 / 16637 rounded to 2.675624480356667
5541 / 16637 rounded to 2.326676336230784
5542 / 16637 rounded to 2.1260529503590173
5543 / 16637 rounded to 2.277471698697059
5544 / 16637 rounded to 1.8910947651721473
5545 / 16637 rounded to 5.284812215484364
5546 / 16637 rounded to 2.9890540162995634
5547 / 16637 rounded to 2.4903711839991027
5548 / 16637 rounded to 2.5622598774685206
5549 / 16637 rounded to 5.474488756723603
5550 / 16637 rounded to 2.034718677317469
5551 / 16637 rounded to 2.892394324807779
5552 / 16637 rounded to 2.4111080324047047
5553 / 16637 rounded to 9.468632655060686
5554 / 16637 rounded to 2.30262163594188
5555 / 16637 rounded to 2.5615309743360206
5556 / 16637 rounded to 1.3023331861099439
5557 / 16637 rounded to 2.825497172701339
5558 / 16637 rounded to 58.42751352566747
5559 / 16637 rounded to 2.452432669820194
5560 / 16637 rounded to 2.8782804837517992
5561 / 16637 rounded to 2.311255369690432
5562 / 16637 rounded to 2.67789367600506
5563 / 16637 rounded to 2.3105932855387334
5564 / 16637 rounded to 2.6253124589004964
5565 / 16637 rounded to 2.335825212734354
5566 / 16637 rounded to 2.5381265221615164
5567 / 16637 rounded to 10.470570230845139
5568 / 16637 rounded to 4.337838376626489
5569 / 16637 rounded to 2.402128939016662
5570 / 16637 rounded to 2.4520675260523475
5571 / 16637 rounded to 2.1244221227790434
5572 / 16637 rounded to 2.6618939330715716
5573 / 16637 rounded to 9.780100933178307
5574 / 16637 rounded to 2.1403924821951743
5575 / 16637 rounded to 7.71496591669449
5576 / 16637 rounded to 2.344345146244396
5577 / 16637 rounded to 2.5964436888467177
5578 / 16637 rounded to 2.7390511108385414
5579 / 16637 rounded to 2.668301798168863
5580 / 16637 rounded to 4.48039109507881
5581 / 16637 rounded to 2.408839670849306
5582 / 16637 rounded to 2.7919418838788985
5583 / 16637 rounded to 2.3708754585779928
5584 / 16637 rounded to 2.6846220306391784
5585 / 16637 rounded to 1.452366547216634
5586 / 16637 rounded to 1.5768383446142464
5587 / 16637 rounded to 1.6098249635727693
5588 / 16637 rounded to 2.789340426820709
5589 / 16637 rounded to 2.582472191854449
5590 / 16637 rounded to 2.62296178100383
5591 / 16637 rounded to 2.1709005645696435
5592 / 16637 rounded to 2.411808826928312
5593 / 16637 rounded to 1.7257313273285997
5594 / 16637 rounded to 2.738155783241539
5595 / 16637 rounded to 1.2899236354491401
5596 / 16637 rounded to 23.410849073800733
5597 / 16637 rounded to 33.1529744954059
5598 / 16637 rounded to 2.537115171254776
5599 / 16637 rounded to 2.167969153420771
5600 / 16637 rounded to 2.5355617160714203
5601 / 16637 rounded to 2.0853459772115452
5602 / 16637 rounded to 1.3641298370706134
5603 / 16637 rounded to 2.3340255401654697
5604 / 16637 rounded to 2.099123214989827
5605 / 16637 rounded to 2.205241471465125
5606 / 16637 rounded to 2.6613413850004006
5607 / 16637 rounded to 2.483317275306487
5608 / 16637 rounded to 2.1108719291135456
5609 / 16637 rounded to 2.652366623192222
5610 / 16637 rounded to 3.6946469683316217
5611 / 16637 rounded to 1.4198027035158347
5612 / 16637 rounded to 3.224250385865627
5613 / 16637 rounded to 2.398717462064721
5614 / 16637 rounded to 2.3326096726038252
5615 / 16637 rounded to 2.341379374671863
5616 / 16637 rounded to 2.3803397370979207
5617 / 16637 rounded to 2.776304275568543
5618 / 16637 rounded to 4.390786026910218
5619 / 16637 rounded to 2.484215218703315
5620 / 16637 rounded to 2.5962172601077866
5621 / 16637 rounded to 2.215062671503751
5622 / 16637 rounded to 2.3968708578818556
5623 / 16637 rounded to 7.352213723542759
5624 / 16637 rounded to 4.890843834291388
5625 / 16637 rounded to 1.4581569943337462
5626 / 16637 rounded to 2.45325103390318
5627 / 16637 rounded to 1.7956691214924907
5628 / 16637 rounded to 2.7028407761223625
5629 / 16637 rounded to 2.164328799861494
5630 / 16637 rounded to 3.5368150679613826
5631 / 16637 rounded to 2.555460164759757
5632 / 16637 rounded to 1.440236333250229
5633 / 16637 rounded to 34.58426141309756
5634 / 16637 rounded to 6.13000842619372
5635 / 16637 rounded to 2.134673140698006
5636 / 16637 rounded to 2.7217044527303247
5637 / 16637 rounded to 2.342462343185845
5638 / 16637 rounded to 18.4918039092683
5639 / 16637 rounded to 2.3830782938735764
5640 / 16637 rounded to 1.8848455756870501
5641 / 16637 rounded to 2.200413258161872
5642 / 16637 rounded to 1.8138024441406755
5643 / 16637 rounded to 2.3828927900713377
5644 / 16637 rounded to 2.7988431267628227
5645 / 16637 rounded to 2.312424449859524
5646 / 16637 rounded to 2.500300982406857
5647 / 16637 rounded to 2.7119239569382527
5648 / 16637 rounded to 2.1698946581989067
5649 / 16637 rounded to 2.4612926739753678
5650 / 16637 rounded to 2.592314917954739
5651 / 16637 rounded to 1.2902398495118526
5652 / 16637 rounded to 2.3390888512878774
5653 / 16637 rounded to 3.065956004162153
5654 / 16637 rounded to 2.348970949375766
5655 / 16637 rounded to 3.3360273871835666
5656 / 16637 rounded to 2.3867451015770578
5657 / 16637 rounded to 2.6693743862822794
5658 / 16637 rounded to 2.632017131745074
5659 / 16637 rounded to 1.3656344455214884
5660 / 16637 rounded to 9.49475016891162
5661 / 16637 rounded to 3.8300839677912917
5662 / 16637 rounded to 2.432460359493007
5663 / 16637 rounded to 2.356227913430441
5664 / 16637 rounded to 2.84536857831992
5665 / 16637 rounded to 2.747203455079123
5666 / 16637 rounded to 4.273988227554686
5667 / 16637 rounded to 2.7193555950539747
5668 / 16637 rounded to 2.2330486519249626
5669 / 16637 rounded to 3.1099554909656257
5670 / 16637 rounded to 2.774323923653842
5671 / 16637 rounded to 2.6712812034656537
5672 / 16637 rounded to 1.2881898109156114
5673 / 16637 rounded to 1.290142605934952
5674 / 16637 rounded to 2.905662286769028
5675 / 16637 rounded to 5.719021249549285
5676 / 16637 rounded to 2.8135946758001853
5677 / 16637 rounded to 3.4676167741096244
5678 / 16637 rounded to 1.2886118053036353
5679 / 16637 rounded to 2.4122936330944214
5680 / 16637 rounded to 1.2912612487242128
5681 / 16637 rounded to 2.5618917598182382
5682 / 16637 rounded to 1.287855670432396
5683 / 16637 rounded to 2.3241603134783615
5684 / 16637 rounded to 1.288738312836267
5685 / 16637 rounded to 66.74505035201301
5686 / 16637 rounded to 2.2901164154566906
5687 / 16637 rounded to 5.269736988666288
5688 / 16637 rounded to 2.4569645817580903
5689 / 16637 rounded to 1.287854077140932
5690 / 16637 rounded to 2.399030997350718
5691 / 16637 rounded to 2.3907309027474914
5692 / 16637 rounded to 1.2900684462332561
5693 / 16637 rounded to 1.2899862419349193
5694 / 16637 rounded to 1.2876726083552381
5695 / 16637 rounded to 20.984412237427506
5696 / 16637 rounded to 2.5379864415509066
5697 / 16637 rounded to 37.13262953610111
5698 / 16637 rounded to 1.686169134734343
5699 / 16637 rounded to 2.4714749166119785
5700 / 16637 rounded to 15.050864293311097
5701 / 16637 rounded to 2.531972244613638
5702 / 16637 rounded to 2.414673805092266
5703 / 16637 rounded to 2.578709913431396
5704 / 16637 rounded to 35.92610622683292
5705 / 16637 rounded to 45.029235751075625
5706 / 16637 rounded to 2.562569584856522
5707 / 16637 rounded to 3.103191491157058
5708 / 16637 rounded to 2.448474805462452
5709 / 16637 rounded to 2.4828507374235356
5710 / 16637 rounded to 2.570779351793598
5711 / 16637 rounded to 2.2998055835168443
5712 / 16637 rounded to 2.3331120526601903
5713 / 16637 rounded to 1.809377134345198
5714 / 16637 rounded to 1.9451781550222176
5715 / 16637 rounded to 2.002332881738424
5716 / 16637 rounded to 2.644482528319743
5717 / 16637 rounded to 19.556531646688775
5718 / 16637 rounded to 20.09114050604293
5719 / 16637 rounded to 1.8838951634775634
5720 / 16637 rounded to 1.2908110999151197
5721 / 16637 rounded to 2.3073794144779343
5722 / 16637 rounded to 2.4914800819459946
5723 / 16637 rounded to 1.8993774080831243
5724 / 16637 rounded to 1.2893781098656896
5725 / 16637 rounded to 2.173809541465658
5726 / 16637 rounded to 11.030397672999259
5727 / 16637 rounded to 2.7302945026710472
5728 / 16637 rounded to 2.571531222266909
5729 / 16637 rounded to 2.769704850566732
5730 / 16637 rounded to 2.8298944847896377
5731 / 16637 rounded to 4.159483130812423
5732 / 16637 rounded to 2.205737946904181
5733 / 16637 rounded to 2.6265795230230125
5734 / 16637 rounded to 2.405406349985322
5735 / 16637 rounded to 2.0068704902053636
5736 / 16637 rounded to 1.9906075206701292
5737 / 16637 rounded to 2.1875530166717287
5738 / 16637 rounded to 2.394288890444011
5739 / 16637 rounded to 1.288616151670652
5740 / 16637 rounded to 1.9128760190449852
5741 / 16637 rounded to 2.687208817544444
5742 / 16637 rounded to 2.6435564232938487
5743 / 16637 rounded to 1.2881728177430816
5744 / 16637 rounded to 1.289497866090477
5745 / 16637 rounded to 2.3627005510350947
5746 / 16637 rounded to 2.530546525716447
5747 / 16637 rounded to 3.064033659084021
5748 / 16637 rounded to 3.0015480607347818
5749 / 16637 rounded to 2.249898007494655
5750 / 16637 rounded to 5.893456848503885
5751 / 16637 rounded to 1.6243971485314461
5752 / 16637 rounded to 2.6444590192183624
5753 / 16637 rounded to 2.439223468863865
5754 / 16637 rounded to 2.257393427818658
5755 / 16637 rounded to 2.4350132624211906
5756 / 16637 rounded to 3.5191965425879834
5757 / 16637 rounded to 1.2885244374038332
5758 / 16637 rounded to 3.6294643398200073
5759 / 16637 rounded to 1.289342743530865
5760 / 16637 rounded to 1.2882112409750588
5761 / 16637 rounded to 2.544543540769326
5762 / 16637 rounded to 2.3957506590869326
5763 / 16637 rounded to 2.255417456260869
5764 / 16637 rounded to 2.9414461569132473
5765 / 16637 rounded to 1.6623818057695996
5766 / 16637 rounded to 2.5247887041365105
5767 / 16637 rounded to 2.8226705114757666
5768 / 16637 rounded to 10.406198601582497
5769 / 16637 rounded to 2.9235908544794103
5770 / 16637 rounded to 13.729407653007465
5771 / 16637 rounded to 2.473283814220351
5772 / 16637 rounded to 2.703249357111452
5773 / 16637 rounded to 32.60658025434089
5774 / 16637 rounded to 2.9841121676626066
5775 / 16637 rounded to 22.68073719368752
5776 / 16637 rounded to 6.773140861315461
5777 / 16637 rounded to 1.4811484303360911
5778 / 16637 rounded to 1.2892646037832842
5779 / 16637 rounded to 2.7650418921540973
5780 / 16637 rounded to 2.6988441713851055
5781 / 16637 rounded to 1.5195968935724269
5782 / 16637 rounded to 2.4094128834318527
5783 / 16637 rounded to 4.3897671001015635
5784 / 16637 rounded to 2.9235049631335484
5785 / 16637 rounded to 3.387356075921734
5786 / 16637 rounded to 2.6259843876276743
5787 / 16637 rounded to 1.9567302454965023
5788 / 16637 rounded to 12.165019811775554
5789 / 16637 rounded to 2.406955122883533
5790 / 16637 rounded to 3.124580048196448
5791 / 16637 rounded to 2.3918861825305155
5792 / 16637 rounded to 2.674302844740787
5793 / 16637 rounded to 2.6176279885387403
5794 / 16637 rounded to 3.3898042617356965
5795 / 16637 rounded to 2.3266404367677334
5796 / 16637 rounded to 2.4848272303591057
5797 / 16637 rounded to 1.2925063304316666
5798 / 16637 rounded to 2.5968770934622207
5799 / 16637 rounded to 1.5375694363399375
5800 / 16637 rounded to 5.80570174253731
5801 / 16637 rounded to 39.277613865220886
5802 / 16637 rounded to 33.655040819659824
5803 / 16637 rounded to 2.2666624509517352
5804 / 16637 rounded to 2.4615356665344947
5805 / 16637 rounded to 2.8910517476720856
5806 / 16637 rounded to 2.524193254507097
5807 / 16637 rounded to 1.4470619238162488
5808 / 16637 rounded to 1.9506340583283959
5809 / 16637 rounded to 2.186463818290757
5810 / 16637 rounded to 2.2403990113950623
5811 / 16637 rounded to 3.9067452657435497
5812 / 16637 rounded to 2.0135899510840303
5813 / 16637 rounded to 2.4877845663471345
5814 / 16637 rounded to 1.7268928241331314
5815 / 16637 rounded to 2.301598360977286
5816 / 16637 rounded to 33.85982816874055
5817 / 16637 rounded to 2.3192846369355307
5818 / 16637 rounded to 2.9228535976012404
5819 / 16637 rounded to 3.737370730650926
5820 / 16637 rounded to 3.066615300463474
5821 / 16637 rounded to 2.479610628363164
5822 / 16637 rounded to 2.147512145107879
5823 / 16637 rounded to 1.5829125995312334
5824 / 16637 rounded to 44.95430317528934
5825 / 16637 rounded to 1.2918114923757957
5826 / 16637 rounded to 2.388366988137716
5827 / 16637 rounded to 2.2063355244692553
5828 / 16637 rounded to 2.561435409078327
5829 / 16637 rounded to 4.2099879522699455
5830 / 16637 rounded to 3.13868219017855
5831 / 16637 rounded to 1.6780543168216349
5832 / 16637 rounded to 38.03225940905452
5833 / 16637 rounded to 2.590993468343026
5834 / 16637 rounded to 2.5401379852932764
5835 / 16637 rounded to 19.461176249955646
5836 / 16637 rounded to 1.6204283053351898
5837 / 16637 rounded to 5.023166945515021
5838 / 16637 rounded to 2.418926980214838
5839 / 16637 rounded to 2.2681484351344037
5840 / 16637 rounded to 2.2104675529145155
5841 / 16637 rounded to 2.970462662409536
5842 / 16637 rounded to 2.2883619055582796
5843 / 16637 rounded to 2.3847578565078025
5844 / 16637 rounded to 2.392378629045909
5845 / 16637 rounded to 2.4397010209081977
5846 / 16637 rounded to 2.2784800869168174
5847 / 16637 rounded to 2.7670352988917313
5848 / 16637 rounded to 2.727181769963402
5849 / 16637 rounded to 1.804896655649261
5850 / 16637 rounded to 2.2410845916991518
5851 / 16637 rounded to 2.193152448622879
5852 / 16637 rounded to 2.560138493485506
5853 / 16637 rounded to 2.7115650683081607
5854 / 16637 rounded to 2.3707102040087746
5855 / 16637 rounded to 3.3972840196945127
5856 / 16637 rounded to 1.2876730397707081
5857 / 16637 rounded to 2.572149949024707
5858 / 16637 rounded to 2.4300908096076577
5859 / 16637 rounded to 2.4230107421588856
5860 / 16637 rounded to 36.36331327142271
5861 / 16637 rounded to 2.371845715696813
5862 / 16637 rounded to 2.7287513663296328
5863 / 16637 rounded to 5.557572896377009
5864 / 16637 rounded to 2.635063320433987
5865 / 16637 rounded to 2.4805514437237166
5866 / 16637 rounded to 2.058134775135642
5867 / 16637 rounded to 2.2703001971395884
5868 / 16637 rounded to 1.9790792773717578
5869 / 16637 rounded to 2.307460000258458
5870 / 16637 rounded to 2.769083445020141
5871 / 16637 rounded to 3.3327412235963325
5872 / 16637 rounded to 2.5457515421148758
5873 / 16637 rounded to 2.6012849592458522
5874 / 16637 rounded to 2.663477655026749
5875 / 16637 rounded to 2.141469690055859
5876 / 16637 rounded to 2.206285786928029
5877 / 16637 rounded to 1.9799569796379224
5878 / 16637 rounded to 1.9837750568066441
5879 / 16637 rounded to 1.4936814662274904
5880 / 16637 rounded to 1.9880864754294305
5881 / 16637 rounded to 39.5775612411794
5882 / 16637 rounded to 2.4103379143874677
5883 / 16637 rounded to 2.3056326340435302
5884 / 16637 rounded to 2.296929041590686
5885 / 16637 rounded to 2.3946407100074962
5886 / 16637 rounded to 2.5988827505808847
5887 / 16637 rounded to 2.6141554783195784
5888 / 16637 rounded to 2.549163739614419
5889 / 16637 rounded to 1.3192539078100143
5890 / 16637 rounded to 1.8395066034788208
5891 / 16637 rounded to 6.1234273810194155
5892 / 16637 rounded to 7.42936555755194
5893 / 16637 rounded to 2.5474155628259108
5894 / 16637 rounded to 2.7044608493636475
5895 / 16637 rounded to 2.423693281127977
5896 / 16637 rounded to 2.5021996257566106
5897 / 16637 rounded to 3.137470121776293
5898 / 16637 rounded to 3.099919710553032
5899 / 16637 rounded to 20.10442215052766
5900 / 16637 rounded to 26.43124347234746
5901 / 16637 rounded to 14.98822363951055
5902 / 16637 rounded to 1.3151213868654985
5903 / 16637 rounded to 1.582220916117421
5904 / 16637 rounded to 2.142858806249614
5905 / 16637 rounded to 1.6333205164326223
5906 / 16637 rounded to 2.3571294131045826
5907 / 16637 rounded to 38.249713857169986
5908 / 16637 rounded to 2.2691675429824523
5909 / 16637 rounded to 1.3958375259339757
5910 / 16637 rounded to 2.6600314684456636
5911 / 16637 rounded to 2.148905690413492
5912 / 16637 rounded to 48.39934410262101
5913 / 16637 rounded to 2.0768652169908957
5914 / 16637 rounded to 2.280423385917472
5915 / 16637 rounded to 1.5423700726320277
5916 / 16637 rounded to 2.5954132155217056
5917 / 16637 rounded to 4.4029714262783655
5918 / 16637 rounded to 2.392502066120731
5919 / 16637 rounded to 143.20210893969175
5920 / 16637 rounded to 2.02770992714981
5921 / 16637 rounded to 2.173910912117428
5922 / 16637 rounded to 39.25617842912755
5923 / 16637 rounded to 4.896641960344957
5924 / 16637 rounded to 99.34597843429779
5925 / 16637 rounded to 34.95227526350214
5926 / 16637 rounded to 2.7514579524269185
5927 / 16637 rounded to 1.9975953951576901
5928 / 16637 rounded to 1.2878011585524036
5929 / 16637 rounded to 59.45706529162157
5930 / 16637 rounded to 36.38748230863266
5931 / 16637 rounded to 12.267965271385147
5932 / 16637 rounded to 1.8075428706436738
5933 / 16637 rounded to 2.0103084321641704
5934 / 16637 rounded to 29.342080778448366
5935 / 16637 rounded to 2.940190703278386
5936 / 16637 rounded to 20.72152182213693
5937 / 16637 rounded to 1.5286671877155926
5938 / 16637 rounded to 2.757571797290821
5939 / 16637 rounded to 56.33262447901
5940 / 16637 rounded to 2.3086527297950945
5941 / 16637 rounded to 2.4204891079057202
5942 / 16637 rounded to 1.709359153684865
5943 / 16637 rounded to 2.6345669066397064
5944 / 16637 rounded to 2.7330702612789888
5945 / 16637 rounded to 45.98467888291891
5946 / 16637 rounded to 1.5000286172397366
5947 / 16637 rounded to 2.4865321905720754
5948 / 16637 rounded to 4.292221061226835
5949 / 16637 rounded to 29.90432726477851
5950 / 16637 rounded to 1.3667702090061336
5951 / 16637 rounded to 2.1838636715936386
5952 / 16637 rounded to 1.3937670052877393
5953 / 16637 rounded to 2.4172662097865207
5954 / 16637 rounded to 2.039798163516437
5955 / 16637 rounded to 2.4492455428925743
5956 / 16637 rounded to 2.4947887586248294
5957 / 16637 rounded to 1.3057864865536515
5958 / 16637 rounded to 2.628716227741466
5959 / 16637 rounded to 1.9121038264508208
5960 / 16637 rounded to 2.7675676164814753
5961 / 16637 rounded to 2.4627518943025035
5962 / 16637 rounded to 2.672201468277857
5963 / 16637 rounded to 1.341429977068976
5964 / 16637 rounded to 2.5434063920521433
5965 / 16637 rounded to 2.497913800559171
5966 / 16637 rounded to 2.4418920518106617
5967 / 16637 rounded to 2.373227009702075
5968 / 16637 rounded to 2.7515934229017303
5969 / 16637 rounded to 2.3801054275527256
5970 / 16637 rounded to 2.428562812616095
5971 / 16637 rounded to 2.8809606989897403
5972 / 16637 rounded to 2.4319273478485344
5973 / 16637 rounded to 3.4328731963393433
5974 / 16637 rounded to 2.468428839082418
5975 / 16637 rounded to 2.30785968168949
5976 / 16637 rounded to 2.371706982890033
5977 / 16637 rounded to 6.520065604118733
5978 / 16637 rounded to 2.546995348886752
5979 / 16637 rounded to 2.7592882724175958
5980 / 16637 rounded to 2.446719018402315
5981 / 16637 rounded to 1.3748792668787293
5982 / 16637 rounded to 3.6443968749252016
5983 / 16637 rounded to 7.636501041985115
5984 / 16637 rounded to 2.1595859017277
5985 / 16637 rounded to 2.4967776789088276
5986 / 16637 rounded to 2.96431322742622
5987 / 16637 rounded to 1.8917306396229452
5988 / 16637 rounded to 2.3404505209769577
5989 / 16637 rounded to 1.2915301071698724
5990 / 16637 rounded to 2.321782651152243
5991 / 16637 rounded to 2.3618605960794126
5992 / 16637 rounded to 2.2998936370276297
5993 / 16637 rounded to 2.285714766663843
5994 / 16637 rounded to 2.4653144719915945
5995 / 16637 rounded to 2.457942639488839
5996 / 16637 rounded to 1.6205071912406512
5997 / 16637 rounded to 2.520870529980626
5998 / 16637 rounded to 2.4441903576530786
5999 / 16637 rounded to 2.7907445960517983
6000 / 16637 rounded to 2.5204498951486443
6001 / 16637 rounded to 2.190485749564219
6002 / 16637 rounded to 2.0905420411864353
6003 / 16637 rounded to 2.201076547663752
6004 / 16637 rounded to 1.357933138120915
6005 / 16637 rounded to 2.264046107313909
6006 / 16637 rounded to 3.013750989388104
6007 / 16637 rounded to 1.90928927257579
6008 / 16637 rounded to 1.726893740594915
6009 / 16637 rounded to 2.7422404198430805
6010 / 16637 rounded to 2.6937173790616944
6011 / 16637 rounded to 2.3923469160035338
6012 / 16637 rounded to 2.4041289503810934
6013 / 16637 rounded to 1.533660239957148
6014 / 16637 rounded to 1.3052898122076595
6015 / 16637 rounded to 5.988387617945498
6016 / 16637 rounded to 6.283509520078255
6017 / 16637 rounded to 1.299989206646692
6018 / 16637 rounded to 2.048160428760948
6019 / 16637 rounded to 2.6737883697491136
6020 / 16637 rounded to 2.3159599024751745
6021 / 16637 rounded to 2.498460931545487
6022 / 16637 rounded to 1.8012971454422004
6023 / 16637 rounded to 2.466494658780391
6024 / 16637 rounded to 3.061482274120261
6025 / 16637 rounded to 2.1768120599918372
6026 / 16637 rounded to 27.4534416068492
6027 / 16637 rounded to 2.5714653989101914
6028 / 16637 rounded to 1.2933619046669056
6029 / 16637 rounded to 2.2157676467992777
6030 / 16637 rounded to 2.5544937931760385
6031 / 16637 rounded to 1.2876789809760012
6032 / 16637 rounded to 2.2851992410388715
6033 / 16637 rounded to 2.7680153619492702
6034 / 16637 rounded to 2.1895910532685128
6035 / 16637 rounded to 6.283459695144016
6036 / 16637 rounded to 1.4302735388072916
6037 / 16637 rounded to 2.332217370831056
6038 / 16637 rounded to 2.5615781543981244
6039 / 16637 rounded to 2.193120091225136
6040 / 16637 rounded to 90.82390568360131
6041 / 16637 rounded to 2.5403623607001977
6042 / 16637 rounded to 5.167281836261289
6043 / 16637 rounded to 4.140541440292059
6044 / 16637 rounded to 1.4395213252532444
6045 / 16637 rounded to 3.1798051420197098
6046 / 16637 rounded to 5.789179497779057
6047 / 16637 rounded to 3.3135128403002985
6048 / 16637 rounded to 3.3723259073702025
6049 / 16637 rounded to 2.5166337514845707
6050 / 16637 rounded to 2.271003853250813
6051 / 16637 rounded to 10.961309491792587
6052 / 16637 rounded to 2.2987235844400375
6053 / 16637 rounded to 1.7464763556257494
6054 / 16637 rounded to 3.275507161992773
6055 / 16637 rounded to 1.6340729090294546
6056 / 16637 rounded to 2.537691985494054
6057 / 16637 rounded to 1.4415353498919
6058 / 16637 rounded to 48.55187446014453
6059 / 16637 rounded to 2.2535476512020747
6060 / 16637 rounded to 9.792888653678151
6061 / 16637 rounded to 2.603240594186554
6062 / 16637 rounded to 2.3820899114523395
6063 / 16637 rounded to 11.16477502315279
6064 / 16637 rounded to 3.4361181321195393
6065 / 16637 rounded to 2.0773201515851194
6066 / 16637 rounded to 2.185197187330963
6067 / 16637 rounded to 2.466757260586958
6068 / 16637 rounded to 3.624527588249656
6069 / 16637 rounded to 45.24583586994722
6070 / 16637 rounded to 1.6406284835224374
6071 / 16637 rounded to 2.3842925182933827
6072 / 16637 rounded to 2.658688736550238
6073 / 16637 rounded to 2.405709947897487
6074 / 16637 rounded to 3.065187683776658
6075 / 16637 rounded to 26.046048263262353
6076 / 16637 rounded to 3.15129091537765
6077 / 16637 rounded to 2.4208220353589955
6078 / 16637 rounded to 1.8100507620107837
6079 / 16637 rounded to 2.65477034287523
6080 / 16637 rounded to 2.440470052211487
6081 / 16637 rounded to 59.67883989887306
6082 / 16637 rounded to 2.538129447333848
6083 / 16637 rounded to 1.9797950744488093
6084 / 16637 rounded to 11.454130364596267
6085 / 16637 rounded to 2.2768835669395435
6086 / 16637 rounded to 12.478340800884435
6087 / 16637 rounded to 2.4505186347736503
6088 / 16637 rounded to 4.067862970437145
6089 / 16637 rounded to 2.2102214888722846
6090 / 16637 rounded to 2.3320687973119365
6091 / 16637 rounded to 2.720185098139987
6092 / 16637 rounded to 2.231937855743883
6093 / 16637 rounded to 3.4852015756856582
6094 / 16637 rounded to 13.73713359650982
6095 / 16637 rounded to 1.5717542147571586
6096 / 16637 rounded to 17.773881143367564
6097 / 16637 rounded to 2.243710131086368
6098 / 16637 rounded to 2.71550103158471
6099 / 16637 rounded to 2.0763300661756863
6100 / 16637 rounded to 2.826719310397846
6101 / 16637 rounded to 2.2528261630930815
6102 / 16637 rounded to 2.332689826978455
6103 / 16637 rounded to 20.054237820841966
6104 / 16637 rounded to 2.77378533045567
6105 / 16637 rounded to 1.292635477028997
6106 / 16637 rounded to 3.057536951738301
6107 / 16637 rounded to 1.3568966882665863
6108 / 16637 rounded to 10.788841393561855
6109 / 16637 rounded to 7.501605774887944
6110 / 16637 rounded to 1.3293469012069103
6111 / 16637 rounded to 2.712800528082177
6112 / 16637 rounded to 3.088512022735196
6113 / 16637 rounded to 2.2774114860294525
6114 / 16637 rounded to 2.1239318130796434
6115 / 16637 rounded to 1.4114453466923176
6116 / 16637 rounded to 1.363815502262083
6117 / 16637 rounded to 2.7118228135647944
6118 / 16637 rounded to 4.158528629346554
6119 / 16637 rounded to 1.6877600826068646
6120 / 16637 rounded to 2.244291327584238
6121 / 16637 rounded to 20.154367362811307
6122 / 16637 rounded to 4.051611493329971
6123 / 16637 rounded to 2.2898295475280754
6124 / 16637 rounded to 6.749784638803126
6125 / 16637 rounded to 1.5895931413653106
6126 / 16637 rounded to 1.6535814316012516
6127 / 16637 rounded to 2.081206206852676
6128 / 16637 rounded to 5.298823532455713
6129 / 16637 rounded to 137.2315625878736
6130 / 16637 rounded to 7.821374897617142
6131 / 16637 rounded to 2.225870787077296
6132 / 16637 rounded to 1.7583460634501364
6133 / 16637 rounded to 1.4746859513848225
6134 / 16637 rounded to 2.5078792229541333
6135 / 16637 rounded to 25.949523502582938
6136 / 16637 rounded to 40.64202949941081
6137 / 16637 rounded to 3.006540629940484
6138 / 16637 rounded to 1.28917562440589
6139 / 16637 rounded to 2.8441015626946156
6140 / 16637 rounded to 2.419523174124936
6141 / 16637 rounded to 2.639771520054834
6142 / 16637 rounded to 2.7307351942904075
6143 / 16637 rounded to 3.316849422713485
6144 / 16637 rounded to 2.6822788202013887
6145 / 16637 rounded to 3.0938813779754866
6146 / 16637 rounded to 2.5518555026606964
6147 / 16637 rounded to 2.518501555609878
6148 / 16637 rounded to 1.3032847467398054
6149 / 16637 rounded to 3.174148011916319
6150 / 16637 rounded to 2.6527918088472786
6151 / 16637 rounded to 1.373658129818391
6152 / 16637 rounded to 1.2903140455143178
6153 / 16637 rounded to 2.7909594253393437
6154 / 16637 rounded to 1.293534073117392
6155 / 16637 rounded to 2.4680309278145507
6156 / 16637 rounded to 2.796281168981951
6157 / 16637 rounded to 1.6771511040300815
6158 / 16637 rounded to 2.3320124878950588
6159 / 16637 rounded to 1.2876766599618843
6160 / 16637 rounded to 2.3569458339823335
6161 / 16637 rounded to 2.386117935385557
6162 / 16637 rounded to 2.055176655501749
6163 / 16637 rounded to 2.690132608286962
6164 / 16637 rounded to 31.25147648297616
6165 / 16637 rounded to 1.5244380154711197
6166 / 16637 rounded to 2.712860652703191
6167 / 16637 rounded to 1.4039650022140566
6168 / 16637 rounded to 2.12402264390951
6169 / 16637 rounded to 2.941934614593302
6170 / 16637 rounded to 2.3032895374375046
6171 / 16637 rounded to 1.2989954941847954
6172 / 16637 rounded to 2.7915390032179057
6173 / 16637 rounded to 2.1633958927239734
6174 / 16637 rounded to 2.071275631531235
6175 / 16637 rounded to 2.929983592471128
6176 / 16637 rounded to 4.3618565569673935
6177 / 16637 rounded to 1.5186416207129267
6178 / 16637 rounded to 2.735028841278563
6179 / 16637 rounded to 2.3906898694495338
6180 / 16637 rounded to 2.4638926503302794
6181 / 16637 rounded to 2.273283073987573
6182 / 16637 rounded to 2.0866498919172605
6183 / 16637 rounded to 3.000949746821186
6184 / 16637 rounded to 3.339089719279578
6185 / 16637 rounded to 3.6887337821198884
6186 / 16637 rounded to 2.620824096039192
6187 / 16637 rounded to 2.8165006420708294
6188 / 16637 rounded to 2.328581580965769
6189 / 16637 rounded to 1.296780149623595
6190 / 16637 rounded to 2.473469441581297
6191 / 16637 rounded to 2.613582242423535
6192 / 16637 rounded to 1.6479235474260197
6193 / 16637 rounded to 2.3533587631691497
6194 / 16637 rounded to 2.5493672576546382
6195 / 16637 rounded to 1.8766650305089883
6196 / 16637 rounded to 3.9452034711210784
6197 / 16637 rounded to 2.8416192949472365
6198 / 16637 rounded to 1.9740804007799
6199 / 16637 rounded to 1.334104748773855
6200 / 16637 rounded to 3.4777049052886615
6201 / 16637 rounded to 2.8988440642635114
6202 / 16637 rounded to 1.8885887802780406
6203 / 16637 rounded to 3.690669529639829
6204 / 16637 rounded to 2.6590763479348025
6205 / 16637 rounded to 2.314772818494074
6206 / 16637 rounded to 4.964439858102033
6207 / 16637 rounded to 2.375867268092896
6208 / 16637 rounded to 17.004543087185375
6209 / 16637 rounded to 2.184362998665296
6210 / 16637 rounded to 2.565927561392243
6211 / 16637 rounded to 2.1202470775125524
6212 / 16637 rounded to 2.5655910616720425
6213 / 16637 rounded to 2.666302265889029
6214 / 16637 rounded to 2.2436368819681998
6215 / 16637 rounded to 2.502936027448446
6216 / 16637 rounded to 1.9674346349226812
6217 / 16637 rounded to 2.3540494473701083
6218 / 16637 rounded to 2.7771110706496986
6219 / 16637 rounded to 2.801632213886162
6220 / 16637 rounded to 2.780638561395356
6221 / 16637 rounded to 3.0506620563318108
6222 / 16637 rounded to 1.2877062975941829
6223 / 16637 rounded to 2.515703105640745
6224 / 16637 rounded to 2.5153862367970166
6225 / 16637 rounded to 2.318385101222431
6226 / 16637 rounded to 2.232395215503746
6227 / 16637 rounded to 2.4416811040418884
6228 / 16637 rounded to 2.5878782964876295
6229 / 16637 rounded to 2.3203774125923218
6230 / 16637 rounded to 2.9944898481222366
6231 / 16637 rounded to 2.593117033786267
6232 / 16637 rounded to 1.6209378914659722
6233 / 16637 rounded to 2.7118711500477155
6234 / 16637 rounded to 2.374034945877548
6235 / 16637 rounded to 2.1036568745150515
6236 / 16637 rounded to 2.0600851965219964
6237 / 16637 rounded to 2.53779796026174
6238 / 16637 rounded to 2.529371905252345
6239 / 16637 rounded to 1.4340604708339117
6240 / 16637 rounded to 3.2012894184998335
6241 / 16637 rounded to 1.409040041187437
6242 / 16637 rounded to 3.0600265205115984
6243 / 16637 rounded to 2.1992616566190413
6244 / 16637 rounded to 1.2929311089048874
6245 / 16637 rounded to 2.43907335489487
6246 / 16637 rounded to 2.097991615068371
6247 / 16637 rounded to 3.097051656126951
6248 / 16637 rounded to 1.8720988754835413
6249 / 16637 rounded to 2.3128204458208272
6250 / 16637 rounded to 2.1896587700986587
6251 / 16637 rounded to 3.077244402337412
6252 / 16637 rounded to 2.319013978600288
6253 / 16637 rounded to 2.428963639300855
6254 / 16637 rounded to 3.0437932106389893
6255 / 16637 rounded to 3.6727893573330763
6256 / 16637 rounded to 2.3157778048700335
6257 / 16637 rounded to 2.1946977173650577
6258 / 16637 rounded to 2.021857221426776
6259 / 16637 rounded to 2.3454512503783667
6260 / 16637 rounded to 2.34388196525757
6261 / 16637 rounded to 2.624734786299123
6262 / 16637 rounded to 2.963669261208321
6263 / 16637 rounded to 5.848744245107201
6264 / 16637 rounded to 2.3324499632464994
6265 / 16637 rounded to 2.2742011208743778
6266 / 16637 rounded to 2.50521515459242
6267 / 16637 rounded to 2.2723133579414325
6268 / 16637 rounded to 1.490041256724252
6269 / 16637 rounded to 2.2252903714563264
6270 / 16637 rounded to 2.1530101282878538
6271 / 16637 rounded to 44.80181153722753
6272 / 16637 rounded to 28.380538505035833
6273 / 16637 rounded to 2.183215750668296
6274 / 16637 rounded to 2.5819604224581214
6275 / 16637 rounded to 2.6754488650365764
6276 / 16637 rounded to 2.5568481058430734
6277 / 16637 rounded to 2.2786539243170556
6278 / 16637 rounded to 2.481286270815277
6279 / 16637 rounded to 4.026873249931348
6280 / 16637 rounded to 2.8042787184135802
6281 / 16637 rounded to 2.647982841473143
6282 / 16637 rounded to 2.958010002230014
6283 / 16637 rounded to 2.126580789207199
6284 / 16637 rounded to 2.383790576536925
6285 / 16637 rounded to 1.941307282810196
6286 / 16637 rounded to 1.2884591418342715
6287 / 16637 rounded to 9.820338291374528
6288 / 16637 rounded to 2.2731425835065338
6289 / 16637 rounded to 2.568979468537022
6290 / 16637 rounded to 2.1658630256846245
6291 / 16637 rounded to 1.7905629292312017
6292 / 16637 rounded to 21.195326954448316
6293 / 16637 rounded to 2.158854353234461
6294 / 16637 rounded to 2.4044981395577443
6295 / 16637 rounded to 26.981730124007186
6296 / 16637 rounded to 1.4496208307101983
6297 / 16637 rounded to 1.4176588671906545
6298 / 16637 rounded to 1.2876735717710501
6299 / 16637 rounded to 2.2867610036574795
6300 / 16637 rounded to 2.1729525113726633
6301 / 16637 rounded to 2.58978393101112
6302 / 16637 rounded to 2.8731033411704385
6303 / 16637 rounded to 1.3900470193851433
6304 / 16637 rounded to 9.365195481384392
6305 / 16637 rounded to 2.5808822706527175
6306 / 16637 rounded to 2.9744368364902267
6307 / 16637 rounded to 1.305623038217609
6308 / 16637 rounded to 2.4684775973201183
6309 / 16637 rounded to 3.0501255012786923
6310 / 16637 rounded to 1.7586712460621998
6311 / 16637 rounded to 2.3421373590748327
6312 / 16637 rounded to 2.1877929980418687
6313 / 16637 rounded to 4.334346165731367
6314 / 16637 rounded to 2.3561556155333614
6315 / 16637 rounded to 66.37322473571574
6316 / 16637 rounded to 1.288061498236551
6317 / 16637 rounded to 4.394180582121144
6318 / 16637 rounded to 3.3615189497798688
6319 / 16637 rounded to 1.3003071363412333
6320 / 16637 rounded to 2.3494102033990942
6321 / 16637 rounded to 2.2420448001169793
6322 / 16637 rounded to 2.296374443686325
6323 / 16637 rounded to 2.5216475115914245
6324 / 16637 rounded to 2.242874219800117
6325 / 16637 rounded to 2.3463366895509674
6326 / 16637 rounded to 2.4132667344661125
6327 / 16637 rounded to 2.266681764956053
6328 / 16637 rounded to 2.5686218146492656
6329 / 16637 rounded to 2.917242095340715
6330 / 16637 rounded to 2.3194033591594736
6331 / 16637 rounded to 2.6648962339790008
6332 / 16637 rounded to 2.4794395135863243
6333 / 16637 rounded to 2.479110431674104
6334 / 16637 rounded to 2.468748059640364
6335 / 16637 rounded to 2.5801503859308137
6336 / 16637 rounded to 1.2877110749617964
6337 / 16637 rounded to 2.0891912361952154
6338 / 16637 rounded to 6.721991330130271
6339 / 16637 rounded to 2.3628438199800987
6340 / 16637 rounded to 4.925013702359762
6341 / 16637 rounded to 2.824130708200041
6342 / 16637 rounded to 2.613174648741612
6343 / 16637 rounded to 1.9015301296448317
6344 / 16637 rounded to 2.6313706149916034
6345 / 16637 rounded to 2.3309772394768222
6346 / 16637 rounded to 2.2754670231619722
6347 / 16637 rounded to 11.764020344018531
6348 / 16637 rounded to 2.547617608092806
6349 / 16637 rounded to 2.553252464673205
6350 / 16637 rounded to 2.3039876516485904
6351 / 16637 rounded to 3.6691569720020594
6352 / 16637 rounded to 1.8434982079374003
6353 / 16637 rounded to 50.78252514887515
6354 / 16637 rounded to 1.9984648215648773
6355 / 16637 rounded to 26.73386268912929
6356 / 16637 rounded to 6.403468676340222
6357 / 16637 rounded to 2.5603156930490414
6358 / 16637 rounded to 2.6137199577462096
6359 / 16637 rounded to 7.94347017867262
6360 / 16637 rounded to 2.294030117306874
6361 / 16637 rounded to 9.462841406279745
6362 / 16637 rounded to 2.315295699261353
6363 / 16637 rounded to 3.103318974705593
6364 / 16637 rounded to 1.4902015324939986
6365 / 16637 rounded to 1.373231411140234
6366 / 16637 rounded to 1.2879458777297543
6367 / 16637 rounded to 8.97055654910127
6368 / 16637 rounded to 2.259841729945109
6369 / 16637 rounded to 2.4615184936262264
6370 / 16637 rounded to 2.733949357094635
6371 / 16637 rounded to 3.2149135188960543
6372 / 16637 rounded to 2.8137428874977135
6373 / 16637 rounded to 3.0774914354525906
6374 / 16637 rounded to 2.5121466957994407
6375 / 16637 rounded to 2.6203093025254307
6376 / 16637 rounded to 3.5032531324824663
6377 / 16637 rounded to 2.8921244679095652
6378 / 16637 rounded to 2.391187922349362
6379 / 16637 rounded to 2.529865429374724
6380 / 16637 rounded to 2.185397054840616
6381 / 16637 rounded to 2.7187490759262447
6382 / 16637 rounded to 2.7794566184757508
6383 / 16637 rounded to 2.6660465336059103
6384 / 16637 rounded to 3.01904566973672
6385 / 16637 rounded to 2.2031107649753263
6386 / 16637 rounded to 2.124585778089756
6387 / 16637 rounded to 2.4653392637695357
6388 / 16637 rounded to 2.731938715632031
6389 / 16637 rounded to 1.326765440662085
6390 / 16637 rounded to 2.3887091234419584
6391 / 16637 rounded to 2.4685629143390204
6392 / 16637 rounded to 2.3536558296427508
6393 / 16637 rounded to 2.5285771311043463
6394 / 16637 rounded to 2.6298382395704194
6395 / 16637 rounded to 3.0218189775944175
6396 / 16637 rounded to 2.1779795532749646
6397 / 16637 rounded to 2.9953312901777696
6398 / 16637 rounded to 2.662689426222923
6399 / 16637 rounded to 2.2570908657384328
6400 / 16637 rounded to 1.684919458926409
6401 / 16637 rounded to 1.2948653706596236
6402 / 16637 rounded to 2.5173530564407627
6403 / 16637 rounded to 2.6788904662078186
6404 / 16637 rounded to 3.290668891354561
6405 / 16637 rounded to 2.5087126110208
6406 / 16637 rounded to 2.4138844788002163
6407 / 16637 rounded to 2.5919431222165867
6408 / 16637 rounded to 2.6204217078118903
6409 / 16637 rounded to 2.515826434077227
6410 / 16637 rounded to 2.849565692618558
6411 / 16637 rounded to 2.571858436019544
6412 / 16637 rounded to 2.9734998337090306
6413 / 16637 rounded to 2.126864948642162
6414 / 16637 rounded to 1.8021595336453
6415 / 16637 rounded to 2.743519748208416
6416 / 16637 rounded to 2.4723981883565966
6417 / 16637 rounded to 2.7603153737781816
6418 / 16637 rounded to 2.7197443865903277
6419 / 16637 rounded to 2.525769979597598
6420 / 16637 rounded to 2.234413204028528
6421 / 16637 rounded to 2.2922968868726668
6422 / 16637 rounded to 2.293996436865837
6423 / 16637 rounded to 2.0553488414632164
6424 / 16637 rounded to 2.0399192007784452
6425 / 16637 rounded to 2.626628544147412
6426 / 16637 rounded to 3.534310664905805
6427 / 16637 rounded to 2.1956639954215325
6428 / 16637 rounded to 2.4097973408914304
6429 / 16637 rounded to 2.5196068460449714
6430 / 16637 rounded to 2.467718489312403
6431 / 16637 rounded to 1.6598065930128152
6432 / 16637 rounded to 2.3918137830764494
6433 / 16637 rounded to 2.901478782610357
6434 / 16637 rounded to 2.643212243206161
6435 / 16637 rounded to 2.596326873882915
6436 / 16637 rounded to 2.3443562895991943
6437 / 16637 rounded to 2.315028787180111
6438 / 16637 rounded to 2.4269097891824627
6439 / 16637 rounded to 2.2811553869978565
6440 / 16637 rounded to 2.415770257836369
6441 / 16637 rounded to 1.9756639996914447
6442 / 16637 rounded to 2.683431102352146
6443 / 16637 rounded to 2.8359151462745307
6444 / 16637 rounded to 2.018531544484598
6445 / 16637 rounded to 1.3878422005802398
6446 / 16637 rounded to 5.657781446419416
6447 / 16637 rounded to 2.4045791546322666
6448 / 16637 rounded to 2.2468587159596582
6449 / 16637 rounded to 2.3264464190516785
6450 / 16637 rounded to 2.0100876197201365
6451 / 16637 rounded to 2.4392701846186142
6452 / 16637 rounded to 2.636970942817699
6453 / 16637 rounded to 2.385729605846841
6454 / 16637 rounded to 1.2883263497606612
6455 / 16637 rounded to 2.444964863141705
6456 / 16637 rounded to 2.4802263259843325
6457 / 16637 rounded to 2.534362516985331
6458 / 16637 rounded to 47.40987937945674
6459 / 16637 rounded to 3.872805378859168
6460 / 16637 rounded to 4.094907684114517
6461 / 16637 rounded to 3.0405830757435504
6462 / 16637 rounded to 2.443402143683809
6463 / 16637 rounded to 3.374397940985265
6464 / 16637 rounded to 2.7153554831331115
6465 / 16637 rounded to 4.032889703438081
6466 / 16637 rounded to 1.289550933347581
6467 / 16637 rounded to 3.5256112595428903
6468 / 16637 rounded to 2.0793300706363103
6469 / 16637 rounded to 2.2018892336828917
6470 / 16637 rounded to 2.3985668404259326
6471 / 16637 rounded to 2.771895029944072
6472 / 16637 rounded to 2.88671200845028
6473 / 16637 rounded to 2.5695333365810042
6474 / 16637 rounded to 2.3098687894812273
6475 / 16637 rounded to 1.29664955178193
6476 / 16637 rounded to 2.682740542475532
6477 / 16637 rounded to 2.543712359535387
6478 / 16637 rounded to 3.0789296447354118
6479 / 16637 rounded to 17.925124410222875
6480 / 16637 rounded to 1.9795442487689325
6481 / 16637 rounded to 2.530156214408251
6482 / 16637 rounded to 1.406370531016115
6483 / 16637 rounded to 2.960370522861667
6484 / 16637 rounded to 2.401695474053185
6485 / 16637 rounded to 2.305669944221215
6486 / 16637 rounded to 18.69296221310611
6487 / 16637 rounded to 2.2634035280660867
6488 / 16637 rounded to 1.5025280922224928
6489 / 16637 rounded to 2.6014355630194848
6490 / 16637 rounded to 2.4079665814806965
6491 / 16637 rounded to 2.3663495012828153
6492 / 16637 rounded to 1.3380523592590206
6493 / 16637 rounded to 1.2876914157905037
6494 / 16637 rounded to 2.645460472430968
6495 / 16637 rounded to 2.185631614694856
6496 / 16637 rounded to 2.8091519267276857
6497 / 16637 rounded to 2.4129466891546296
6498 / 16637 rounded to 3.273248226787042
6499 / 16637 rounded to 5.982378679306104
6500 / 16637 rounded to 2.328783474140369
6501 / 16637 rounded to 2.1914959140880583
6502 / 16637 rounded to 1.31655926390034
6503 / 16637 rounded to 2.53807432305761
6504 / 16637 rounded to 2.8505681760606305
6505 / 16637 rounded to 50.535284508415565
6506 / 16637 rounded to 2.5247188046164752
6507 / 16637 rounded to 1.5443411697830374
6508 / 16637 rounded to 2.6656347770895716
6509 / 16637 rounded to 15.401751963598787
6510 / 16637 rounded to 2.6626859384313297
6511 / 16637 rounded to 1.4906129864140751
6512 / 16637 rounded to 2.452580345385937
6513 / 16637 rounded to 2.953103099387345
6514 / 16637 rounded to 3.290900185765779
6515 / 16637 rounded to 2.221177703963025
6516 / 16637 rounded to 2.323706808976741
6517 / 16637 rounded to 2.330794040012974
6518 / 16637 rounded to 2.61142022224751
6519 / 16637 rounded to 1.287678310419165
6520 / 16637 rounded to 2.6800957706274766
6521 / 16637 rounded to 2.6198880637711435
6522 / 16637 rounded to 2.535556815059613
6523 / 16637 rounded to 2.433612045245357
6524 / 16637 rounded to 2.6623561190489373
6525 / 16637 rounded to 1.2969191501802932
6526 / 16637 rounded to 2.138239289203542
6527 / 16637 rounded to 3.6299064852310226
6528 / 16637 rounded to 2.3679634450351785
6529 / 16637 rounded to 2.740216306934873
6530 / 16637 rounded to 2.490914345167359
6531 / 16637 rounded to 2.4511339975699236
6532 / 16637 rounded to 2.5477617993015973
6533 / 16637 rounded to 2.4469305464571773
6534 / 16637 rounded to 2.615040462722355
6535 / 16637 rounded to 4.93211784733632
6536 / 16637 rounded to 2.844965794252636
6537 / 16637 rounded to 2.357374602323578
6538 / 16637 rounded to 1.3379540489827115
6539 / 16637 rounded to 1.8202306312652496
6540 / 16637 rounded to 4.311448000785313
6541 / 16637 rounded to 2.7298522633658835
6542 / 16637 rounded to 2.5547282486382854
6543 / 16637 rounded to 2.489029051836074
6544 / 16637 rounded to 2.9578610481007486
6545 / 16637 rounded to 1.7434183936016059
6546 / 16637 rounded to 2.5746004980644206
6547 / 16637 rounded to 2.4574679590913213
6548 / 16637 rounded to 1.2922720122847562
6549 / 16637 rounded to 2.4824555778365394
6550 / 16637 rounded to 3.445929126497975
6551 / 16637 rounded to 1.9686566760305944
6552 / 16637 rounded to 1.8269706734755051
6553 / 16637 rounded to 2.7805010764065297
6554 / 16637 rounded to 2.429768134572477
6555 / 16637 rounded to 2.3911863920784584
6556 / 16637 rounded to 86.76526023611393
6557 / 16637 rounded to 3.671704997062206
6558 / 16637 rounded to 2.5579950834009098
6559 / 16637 rounded to 2.462411612685242
6560 / 16637 rounded to 2.18290815650825
6561 / 16637 rounded to 2.0138743646782333
6562 / 16637 rounded to 28.305451077505747
6563 / 16637 rounded to 4.174388330343925
6564 / 16637 rounded to 2.416316862978083
6565 / 16637 rounded to 1.6290998335470772
6566 / 16637 rounded to 2.13723122743778
6567 / 16637 rounded to 3.4916452840345493
6568 / 16637 rounded to 22.801659888584084
6569 / 16637 rounded to 2.67172345710073
6570 / 16637 rounded to 1.8513807765970096
6571 / 16637 rounded to 4.022706322642825
6572 / 16637 rounded to 2.6653434640770564
6573 / 16637 rounded to 1.820838049463252
6574 / 16637 rounded to 2.3771780138790404
6575 / 16637 rounded to 5.447099757418845
6576 / 16637 rounded to 2.273061534483827
6577 / 16637 rounded to 1.876431233373396
6578 / 16637 rounded to 2.702194980306199
6579 / 16637 rounded to 2.413819184263132
6580 / 16637 rounded to 2.4608241832657933
6581 / 16637 rounded to 24.471216075319393
6582 / 16637 rounded to 2.3346914586437593
6583 / 16637 rounded to 2.0690692757635345
6584 / 16637 rounded to 2.0139841342969786
6585 / 16637 rounded to 2.224878562055567
6586 / 16637 rounded to 2.2425834934699775
6587 / 16637 rounded to 1.8819661202585223
6588 / 16637 rounded to 2.1540847150136164
6589 / 16637 rounded to 2.808688467617517
6590 / 16637 rounded to 2.860734512516299
6591 / 16637 rounded to 2.9870886118701705
6592 / 16637 rounded to 2.3689635740185473
6593 / 16637 rounded to 2.4716229917334678
6594 / 16637 rounded to 1.8635389412606524
6595 / 16637 rounded to 2.5143670608263946
6596 / 16637 rounded to 3.010667448043671
6597 / 16637 rounded to 2.4471469125650103
6598 / 16637 rounded to 2.3759739114840337
6599 / 16637 rounded to 9.8566444599772
6600 / 16637 rounded to 4.2193332048044665
6601 / 16637 rounded to 2.497807552327756
6602 / 16637 rounded to 92.98587451261861
6603 / 16637 rounded to 2.675949810795333
6604 / 16637 rounded to 1.2936825970756392
6605 / 16637 rounded to 1.311545358269442
6606 / 16637 rounded to 1.2893819689412964
6607 / 16637 rounded to 2.6273768643802144
6608 / 16637 rounded to 5.385840878124
6609 / 16637 rounded to 2.776512838279788
6610 / 16637 rounded to 2.1511906120992434
6611 / 16637 rounded to 2.4483160481197355
6612 / 16637 rounded to 2.78826416158594
6613 / 16637 rounded to 2.5300330027626785
6614 / 16637 rounded to 2.880922787300402
6615 / 16637 rounded to 2.524003680567862
6616 / 16637 rounded to 2.3840193526119213
6617 / 16637 rounded to 2.3716688647568955
6618 / 16637 rounded to 8.609680929819962
6619 / 16637 rounded to 3.703908071338391
6620 / 16637 rounded to 2.4020248826778325
6621 / 16637 rounded to 1.983527040781292
6622 / 16637 rounded to 2.0316383769122797
6623 / 16637 rounded to 1.9202619069602738
6624 / 16637 rounded to 1.4077452140512476
6625 / 16637 rounded to 2.5100056198359866
6626 / 16637 rounded to 2.526773646874463
6627 / 16637 rounded to 25.786986540754384
6628 / 16637 rounded to 2.654433057686776
6629 / 16637 rounded to 1.9355792163064744
6630 / 16637 rounded to 2.589729358017172
6631 / 16637 rounded to 2.584458146852074
6632 / 16637 rounded to 2.645850386657601
6633 / 16637 rounded to 1.62240757308286
6634 / 16637 rounded to 2.7003224627716818
6635 / 16637 rounded to 2.975380926556929
6636 / 16637 rounded to 2.7382304330603366
6637 / 16637 rounded to 2.7744322582692114
6638 / 16637 rounded to 2.0531038590211677
6639 / 16637 rounded to 1.6061006219457392
6640 / 16637 rounded to 2.311283979144137
6641 / 16637 rounded to 2.2351351908319117
6642 / 16637 rounded to 2.8571550429975465
6643 / 16637 rounded to 1.3055954258173192
6644 / 16637 rounded to 2.338363993279789
6645 / 16637 rounded to 2.3736783204664205
6646 / 16637 rounded to 2.0767021808839887
6647 / 16637 rounded to 2.3741633999949996
6648 / 16637 rounded to 1.403184928950219
6649 / 16637 rounded to 2.563111409847877
6650 / 16637 rounded to 1.2887773995180694
6651 / 16637 rounded to 2.481854177514649
6652 / 16637 rounded to 2.2297418119998733
6653 / 16637 rounded to 2.627440588869544
6654 / 16637 rounded to 2.036461893155478
6655 / 16637 rounded to 2.6361268835444283
6656 / 16637 rounded to 18.269191917150632
6657 / 16637 rounded to 2.255597632861249
6658 / 16637 rounded to 2.5682758601663602
6659 / 16637 rounded to 2.671111883423053
6660 / 16637 rounded to 2.4962153963924876
6661 / 16637 rounded to 2.239161076859518
6662 / 16637 rounded to 2.084606049260514
6663 / 16637 rounded to 4.740356375042357
6664 / 16637 rounded to 2.187871461441835
6665 / 16637 rounded to 3.0512234616148897
6666 / 16637 rounded to 2.530775557476898
6667 / 16637 rounded to 2.435526537300936
6668 / 16637 rounded to 2.5098679524002816
6669 / 16637 rounded to 10.838724761744118
6670 / 16637 rounded to 2.910857118939988
6671 / 16637 rounded to 2.9245369558585925
6672 / 16637 rounded to 2.76987588636594
6673 / 16637 rounded to 2.9495384883093885
6674 / 16637 rounded to 2.300472409382583
6675 / 16637 rounded to 2.73749447476272
6676 / 16637 rounded to 2.522301795815454
6677 / 16637 rounded to 2.4618220609631316
6678 / 16637 rounded to 6.626508961633576
6679 / 16637 rounded to 2.6200230184709588
6680 / 16637 rounded to 4.133715438213111
6681 / 16637 rounded to 3.485206716406324
6682 / 16637 rounded to 2.841406683416531
6683 / 16637 rounded to 2.3219454683252323
6684 / 16637 rounded to 4.747515945269449
6685 / 16637 rounded to 2.234705639454826
6686 / 16637 rounded to 5.497353500751227
6687 / 16637 rounded to 3.4783605186702347
6688 / 16637 rounded to 2.35748783050635
6689 / 16637 rounded to 2.3186257823324903
6690 / 16637 rounded to 2.040824770133777
6691 / 16637 rounded to 2.80015009794818
6692 / 16637 rounded to 2.1415609157492757
6693 / 16637 rounded to 2.849372361266593
6694 / 16637 rounded to 1.3556084995254134
6695 / 16637 rounded to 2.3155615986183435
6696 / 16637 rounded to 2.5381572015035228
6697 / 16637 rounded to 2.3892504235916365
6698 / 16637 rounded to 1.3254795344716694
6699 / 16637 rounded to 2.0397947045202405
6700 / 16637 rounded to 2.549527639324552
6701 / 16637 rounded to 3.355628490752143
6702 / 16637 rounded to 2.4357321157114273
6703 / 16637 rounded to 2.484554659893667
6704 / 16637 rounded to 2.6259057848454783
6705 / 16637 rounded to 1.8995887134167984
6706 / 16637 rounded to 1.508799056283867
6707 / 16637 rounded to 2.5040517341081645
6708 / 16637 rounded to 2.4753576336550642
6709 / 16637 rounded to 2.1553968598892843
6710 / 16637 rounded to 1.9692988517614245
6711 / 16637 rounded to 1.290546511113595
6712 / 16637 rounded to 3.5009301942503526
6713 / 16637 rounded to 2.5546547783154847
6714 / 16637 rounded to 2.158372780499213
6715 / 16637 rounded to 2.5583155878779142
6716 / 16637 rounded to 1.9600838907617617
6717 / 16637 rounded to 2.199523859755955
6718 / 16637 rounded to 2.789294209687065
6719 / 16637 rounded to 1.9636973287336545
6720 / 16637 rounded to 3.6159383829608838
6721 / 16637 rounded to 6.879489898897671
6722 / 16637 rounded to 4.28298274976894
6723 / 16637 rounded to 2.569684056830223
6724 / 16637 rounded to 1.7106604582506566
6725 / 16637 rounded to 2.659216989905921
6726 / 16637 rounded to 2.5682017869793916
6727 / 16637 rounded to 1.2993859518763742
6728 / 16637 rounded to 10.4881014927538
6729 / 16637 rounded to 2.561127808250629
6730 / 16637 rounded to 2.2550964236417395
6731 / 16637 rounded to 2.191080896904352
6732 / 16637 rounded to 2.671514847849673
6733 / 16637 rounded to 1.3673750287968793
6734 / 16637 rounded to 1.7094322140131024
6735 / 16637 rounded to 2.549386591590767
6736 / 16637 rounded to 2.394461884324229
6737 / 16637 rounded to 2.241050086025782
6738 / 16637 rounded to 2.228933750858643
6739 / 16637 rounded to 2.6047897675972282
6740 / 16637 rounded to 2.4006120692861637
6741 / 16637 rounded to 23.110113655120433
6742 / 16637 rounded to 2.4579308434378597
6743 / 16637 rounded to 2.069927625956575
6744 / 16637 rounded to 2.0176687671407523
6745 / 16637 rounded to 24.930433361603466
6746 / 16637 rounded to 24.01039097820248
6747 / 16637 rounded to 2.1834043729940795
6748 / 16637 rounded to 2.3492977315542247
6749 / 16637 rounded to 2.120991580729435
6750 / 16637 rounded to 3.8136550982278323
6751 / 16637 rounded to 2.4362217462892657
6752 / 16637 rounded to 1.8342235214913865
6753 / 16637 rounded to 2.694304984569624
6754 / 16637 rounded to 1.9278943654091452
6755 / 16637 rounded to 2.3721411013916835
6756 / 16637 rounded to 2.6419061096933096
6757 / 16637 rounded to 1.3560725202258397
6758 / 16637 rounded to 2.4359570561419766
6759 / 16637 rounded to 1.2882088532824858
6760 / 16637 rounded to 2.605801144715233
6761 / 16637 rounded to 1.8112510235099983
6762 / 16637 rounded to 1.3529610219637374
6763 / 16637 rounded to 3.673030055823147
6764 / 16637 rounded to 2.455395935404045
6765 / 16637 rounded to 1.9770497970094285
6766 / 16637 rounded to 1.9808704171353528
6767 / 16637 rounded to 2.3127919945943844
6768 / 16637 rounded to 6.8462215129921145
6769 / 16637 rounded to 2.862400092132984
6770 / 16637 rounded to 2.5682387612213637
6771 / 16637 rounded to 2.7010994462402387
6772 / 16637 rounded to 13.258922349056368
6773 / 16637 rounded to 9.801809743365279
6774 / 16637 rounded to 2.0563017987410115
6775 / 16637 rounded to 20.519339289003234
6776 / 16637 rounded to 2.017833653118176
6777 / 16637 rounded to 2.238214748334946
6778 / 16637 rounded to 1.297146624247427
6779 / 16637 rounded to 2.375678403306188
6780 / 16637 rounded to 2.8167769417426753
6781 / 16637 rounded to 1.4844179476701433
6782 / 16637 rounded to 4.550698192355773
6783 / 16637 rounded to 3.0029790594225934
6784 / 16637 rounded to 2.022489051298637
6785 / 16637 rounded to 2.5379006130506885
6786 / 16637 rounded to 2.1001553119752745
6787 / 16637 rounded to 1.9597439751659802
6788 / 16637 rounded to 2.060833240931061
6789 / 16637 rounded to 2.829960347281379
6790 / 16637 rounded to 2.2100089022187737
6791 / 16637 rounded to 1.3142964515807898
6792 / 16637 rounded to 2.3592220535306767
6793 / 16637 rounded to 1.2893412343440098
6794 / 16637 rounded to 1.2901318807530644
6795 / 16637 rounded to 7.204660834543111
6796 / 16637 rounded to 2.3392949884661682
6797 / 16637 rounded to 2.5792932190716775
6798 / 16637 rounded to 2.3071003221064883
6799 / 16637 rounded to 2.981154677282476
6800 / 16637 rounded to 2.0735914181118558
6801 / 16637 rounded to 31.962174188129346
6802 / 16637 rounded to 61.82224047116789
6803 / 16637 rounded to 2.2328599987138804
6804 / 16637 rounded to 2.878909035000935
6805 / 16637 rounded to 2.609600629653348
6806 / 16637 rounded to 2.340130208060376
6807 / 16637 rounded to 2.551558008552701
6808 / 16637 rounded to 2.332870078221052
6809 / 16637 rounded to 2.891364182414821
6810 / 16637 rounded to 2.5053733600093584
6811 / 16637 rounded to 2.8034653183497076
6812 / 16637 rounded to 1.5118729488711737
6813 / 16637 rounded to 2.9502249122772843
6814 / 16637 rounded to 2.2894467773343403
6815 / 16637 rounded to 1.5412257588815634
6816 / 16637 rounded to 1.294585646442777
6817 / 16637 rounded to 2.8478764631049454
6818 / 16637 rounded to 1.5342835865086613
6819 / 16637 rounded to 2.712182893768872
6820 / 16637 rounded to 2.499045090918049
6821 / 16637 rounded to 2.3638221771939953
6822 / 16637 rounded to 1.7103690796123148
6823 / 16637 rounded to 1.2905483349976759
6824 / 16637 rounded to 2.2430693076581196
6825 / 16637 rounded to 3.268933805648088
6826 / 16637 rounded to 1.2877523670523172
6827 / 16637 rounded to 3.02161095363886
6828 / 16637 rounded to 2.5938199945196487
6829 / 16637 rounded to 3.038716048269994
6830 / 16637 rounded to 2.3575838806939786
6831 / 16637 rounded to 2.4725719255724696
6832 / 16637 rounded to 22.73667937016082
6833 / 16637 rounded to 3.236217779016219
6834 / 16637 rounded to 2.656196596735754
6835 / 16637 rounded to 2.085963093722102
6836 / 16637 rounded to 2.3581850286163233
6837 / 16637 rounded to 1.5888782554906289
6838 / 16637 rounded to 2.5813932573751255
6839 / 16637 rounded to 2.0642875351486922
6840 / 16637 rounded to 2.3105472762603907
6841 / 16637 rounded to 2.791727535776784
6842 / 16637 rounded to 2.8140940864990642
6843 / 16637 rounded to 1.8457087812170492
6844 / 16637 rounded to 4.628296705994292
6845 / 16637 rounded to 4.547446240913967
6846 / 16637 rounded to 2.39656397368772
6847 / 16637 rounded to 1.5707188949790205
6848 / 16637 rounded to 2.2507370809264886
6849 / 16637 rounded to 2.3433713286389746
6850 / 16637 rounded to 2.8230904504618057
6851 / 16637 rounded to 1.2885968341080887
6852 / 16637 rounded to 2.809734467886431
6853 / 16637 rounded to 69.48651587679478
6854 / 16637 rounded to 30.928320753636804
6855 / 16637 rounded to 157.6964548402636
6856 / 16637 rounded to 1.500990070725069
6857 / 16637 rounded to 2.3677876002052214
6858 / 16637 rounded to 2.4327236379688353
6859 / 16637 rounded to 140.53048048447815
6860 / 16637 rounded to 2.3906375181464568
6861 / 16637 rounded to 1.2988301848197294
6862 / 16637 rounded to 1.3076906873039553
6863 / 16637 rounded to 2.2195303540436653
6864 / 16637 rounded to 2.030302921617872
6865 / 16637 rounded to 2.7504831844521016
6866 / 16637 rounded to 2.461883024867567
6867 / 16637 rounded to 56.09114528070512
6868 / 16637 rounded to 2.8406690402015466
6869 / 16637 rounded to 1.5595218118019782
6870 / 16637 rounded to 2.690673052473976
6871 / 16637 rounded to 2.4953713198018357
6872 / 16637 rounded to 1.9771937261181818
6873 / 16637 rounded to 2.8021081921774575
6874 / 16637 rounded to 2.5589056802791643
6875 / 16637 rounded to 2.1302360103645817
6876 / 16637 rounded to 2.4223846293798945
6877 / 16637 rounded to 1.4251605492552162
6878 / 16637 rounded to 2.4852045920845613
6879 / 16637 rounded to 2.0865041528455945
6880 / 16637 rounded to 2.489175919556417
6881 / 16637 rounded to 2.340297528684128
6882 / 16637 rounded to 2.266868017252795
6883 / 16637 rounded to 2.5004919033766546
6884 / 16637 rounded to 2.519794044127781
6885 / 16637 rounded to 2.550856540234268
6886 / 16637 rounded to 2.0286754190776177
6887 / 16637 rounded to 2.3709448693523103
6888 / 16637 rounded to 3.406530428957759
6889 / 16637 rounded to 6.253104848077872
6890 / 16637 rounded to 3.5110589769133362
6891 / 16637 rounded to 1.4457115973704835
6892 / 16637 rounded to 2.8221288153657893
6893 / 16637 rounded to 1.2879070668664292
6894 / 16637 rounded to 3.4115718217618727
6895 / 16637 rounded to 3.0404783521941185
6896 / 16637 rounded to 2.480207724723622
6897 / 16637 rounded to 2.4845927766748397
6898 / 16637 rounded to 2.2540168680302086
6899 / 16637 rounded to 1.958972389850405
6900 / 16637 rounded to 2.544387212546101
6901 / 16637 rounded to 2.2201065339311827
6902 / 16637 rounded to 6.449677820968473
6903 / 16637 rounded to 1.5718953163555522
6904 / 16637 rounded to 2.6238020628377794
6905 / 16637 rounded to 3.040555275689701
6906 / 16637 rounded to 2.1424504526902513
6907 / 16637 rounded to 2.771781741386678
6908 / 16637 rounded to 4.402474429155697
6909 / 16637 rounded to 2.3985104921592457
6910 / 16637 rounded to 2.897117362131472
6911 / 16637 rounded to 2.4555271450457714
6912 / 16637 rounded to 5.201418901158606
6913 / 16637 rounded to 2.470645419471105
6914 / 16637 rounded to 2.3665330311249972
6915 / 16637 rounded to 2.4829615602647697
6916 / 16637 rounded to 2.6250559525866035
6917 / 16637 rounded to 2.881176334109021
6918 / 16637 rounded to 3.788010400348131
6919 / 16637 rounded to 7.041743082547016
6920 / 16637 rounded to 2.44867011005141
6921 / 16637 rounded to 2.6422088098633836
6922 / 16637 rounded to 2.581967174661537
6923 / 16637 rounded to 2.4738589578510672
6924 / 16637 rounded to 1.2891833119694793
6925 / 16637 rounded to 2.087008610179908
6926 / 16637 rounded to 2.1290433898372063
6927 / 16637 rounded to 3.1297823454106353
6928 / 16637 rounded to 6.478176709550426
6929 / 16637 rounded to 1.9320730999038531
6930 / 16637 rounded to 1.693073172179253
6931 / 16637 rounded to 136.47769332422118
6932 / 16637 rounded to 2.533472993154724
6933 / 16637 rounded to 2.218019439166484
6934 / 16637 rounded to 2.016345916004379
6935 / 16637 rounded to 1.4038728303192625
6936 / 16637 rounded to 1.9853241612252557
6937 / 16637 rounded to 1.7703854726713601
6938 / 16637 rounded to 2.1978280563020007
6939 / 16637 rounded to 2.316487045983769
6940 / 16637 rounded to 2.286200630749902
6941 / 16637 rounded to 2.604227361240253
6942 / 16637 rounded to 1.9924960275976233
6943 / 16637 rounded to 1.8952919379531454
6944 / 16637 rounded to 2.800495158728945
6945 / 16637 rounded to 2.2439606564976495
6946 / 16637 rounded to 2.1751323199256998
6947 / 16637 rounded to 1.5000596076339134
6948 / 16637 rounded to 1.4688058505865882
6949 / 16637 rounded to 2.456094159245199
6950 / 16637 rounded to 2.908254663019814
6951 / 16637 rounded to 2.6540011934308794
6952 / 16637 rounded to 2.596946608968112
6953 / 16637 rounded to 2.3440566583927276
6954 / 16637 rounded to 3.9165746125340246
6955 / 16637 rounded to 2.0999191328601863
6956 / 16637 rounded to 2.223452387986806
6957 / 16637 rounded to 2.422160757292176
6958 / 16637 rounded to 1.665743803985578
6959 / 16637 rounded to 2.419097561980729
6960 / 16637 rounded to 2.7860634852690596
6961 / 16637 rounded to 2.288023760647311
6962 / 16637 rounded to 3.1016022262297276
6963 / 16637 rounded to 1.3083357437605427
6964 / 16637 rounded to 2.117054149659821
6965 / 16637 rounded to 2.0331887093819048
6966 / 16637 rounded to 2.070459846231279
6967 / 16637 rounded to 2.322467966119479
6968 / 16637 rounded to 15.098499272153246
6969 / 16637 rounded to 2.3595187598344878
6970 / 16637 rounded to 2.5267033584115666
6971 / 16637 rounded to 2.502966000480665
6972 / 16637 rounded to 67.83432578034356
6973 / 16637 rounded to 1.924132108646807
6974 / 16637 rounded to 2.01773485120562
6975 / 16637 rounded to 2.3107318157030536
6976 / 16637 rounded to 2.297810331041761
6977 / 16637 rounded to 1.495425944828721
6978 / 16637 rounded to 2.795824362199583
6979 / 16637 rounded to 2.1270730543954826
6980 / 16637 rounded to 2.510210525939017
6981 / 16637 rounded to 3.80594941883563
6982 / 16637 rounded to 2.4521165841808
6983 / 16637 rounded to 8.880140277413725
6984 / 16637 rounded to 2.506354518885193
6985 / 16637 rounded to 3.884090273091983
6986 / 16637 rounded to 2.7137035124341478
6987 / 16637 rounded to 1.852562391176786
6988 / 16637 rounded to 2.377696674610926
6989 / 16637 rounded to 2.506591742571984
6990 / 16637 rounded to 2.4918961040125387
6991 / 16637 rounded to 1.5391677678196236
6992 / 16637 rounded to 1.3802764079973693
6993 / 16637 rounded to 2.5250779592285597
6994 / 16637 rounded to 2.5617987949801284
6995 / 16637 rounded to 1.7809752478285081
6996 / 16637 rounded to 2.5661855694691944
6997 / 16637 rounded to 74.69636533962942
6998 / 16637 rounded to 2.321420221311485
6999 / 16637 rounded to 2.5069303638296674
7000 / 16637 rounded to 2.3183065168522354
7001 / 16637 rounded to 3.3441046992760985
7002 / 16637 rounded to 2.3092617081919795
7003 / 16637 rounded to 1.615294601604992
7004 / 16637 rounded to 2.959658256341575
7005 / 16637 rounded to 2.122323472497179
7006 / 16637 rounded to 1.9502437605660907
7007 / 16637 rounded to 1.6210215980527132
7008 / 16637 rounded to 2.4545636295993107
7009 / 16637 rounded to 1.7965121049846615
7010 / 16637 rounded to 81.22962119886151
7011 / 16637 rounded to 2.09368755076463
7012 / 16637 rounded to 2.60171974248573
7013 / 16637 rounded to 4.164562423416827
7014 / 16637 rounded to 2.1191389574501747
7015 / 16637 rounded to 3.305300284587812
7016 / 16637 rounded to 4.651252923579008
7017 / 16637 rounded to 2.609244062053012
7018 / 16637 rounded to 1.9261794159506256
7019 / 16637 rounded to 1.909102069056371
7020 / 16637 rounded to 3.4509130153743786
7021 / 16637 rounded to 1.3334606004652163
7022 / 16637 rounded to 2.2114916602973205
7023 / 16637 rounded to 16.34615567260081
7024 / 16637 rounded to 2.6713909845949755
7025 / 16637 rounded to 2.3964025764326573
7026 / 16637 rounded to 2.2630689726409816
7027 / 16637 rounded to 10.17696641357045
7028 / 16637 rounded to 5.094610221938387
7029 / 16637 rounded to 1.2902442101650131
7030 / 16637 rounded to 1.2877201913062055
7031 / 16637 rounded to 3.240772512384328
7032 / 16637 rounded to 2.9109800875642735
7033 / 16637 rounded to 2.3706660951606753
7034 / 16637 rounded to 2.5107954996881543
7035 / 16637 rounded to 2.1740785443760333
7036 / 16637 rounded to 2.077908182682114
7037 / 16637 rounded to 1.9589419213530672
7038 / 16637 rounded to 2.1289028065371416
7039 / 16637 rounded to 2.1060124109945337
7040 / 16637 rounded to 2.6860760825952057
7041 / 16637 rounded to 2.3524241780781394
7042 / 16637 rounded to 1.5006184201981507
7043 / 16637 rounded to 1.4673061368344757
7044 / 16637 rounded to 2.524583800999231
7045 / 16637 rounded to 2.418769574226683
7046 / 16637 rounded to 6.848530423878882
7047 / 16637 rounded to 2.047495773439515
7048 / 16637 rounded to 2.295847503069558
7049 / 16637 rounded to 2.296366442235136
7050 / 16637 rounded to 1.2885024309705988
7051 / 16637 rounded to 1.4042185000875285
7052 / 16637 rounded to 1.4065618313693269
7053 / 16637 rounded to 2.47331580683143
7054 / 16637 rounded to 2.7491042553420506
7055 / 16637 rounded to 31.781995631630956
7056 / 16637 rounded to 1.7831493207925035
7057 / 16637 rounded to 2.7874283038546155
7058 / 16637 rounded to 2.4744512912107424
7059 / 16637 rounded to 2.87326357089821
7060 / 16637 rounded to 3.5162031066458392
7061 / 16637 rounded to 2.150573224413782
7062 / 16637 rounded to 2.2129466621717904
7063 / 16637 rounded to 1.289037356452967
7064 / 16637 rounded to 2.2875649416834727
7065 / 16637 rounded to 14.971090896829265
7066 / 16637 rounded to 2.0960345063987336
7067 / 16637 rounded to 40.734981623053066
7068 / 16637 rounded to 2.0458913750161813
7069 / 16637 rounded to 4.283499691133003
7070 / 16637 rounded to 2.9710168932903938
7071 / 16637 rounded to 2.776335276789621
7072 / 16637 rounded to 2.6083802053311045
7073 / 16637 rounded to 3.5679352890923597
7074 / 16637 rounded to 2.554663507597842
7075 / 16637 rounded to 3.5612309243158005
7076 / 16637 rounded to 1.295222954470871
7077 / 16637 rounded to 6.063875469449805
7078 / 16637 rounded to 2.2311586873162446
7079 / 16637 rounded to 2.957473601514345
7080 / 16637 rounded to 2.301783340116896
7081 / 16637 rounded to 6.350627076061331
7082 / 16637 rounded to 2.573388377699072
7083 / 16637 rounded to 1.9215784499264856
7084 / 16637 rounded to 2.484260221749004
7085 / 16637 rounded to 19.238944819586184
7086 / 16637 rounded to 2.4898887090730346
7087 / 16637 rounded to 2.5026872400964666
7088 / 16637 rounded to 17.439778057676637
7089 / 16637 rounded to 2.4622627488249997
7090 / 16637 rounded to 2.1711709850460217
7091 / 16637 rounded to 35.77344370135775
7092 / 16637 rounded to 2.660950374086434
7093 / 16637 rounded to 32.07330248614271
7094 / 16637 rounded to 67.65355180449316
7095 / 16637 rounded to 39.656789955095704
7096 / 16637 rounded to 35.30212746120114
7097 / 16637 rounded to 13.384305425598493
7098 / 16637 rounded to 1.9676242605924423
7099 / 16637 rounded to 2.3901936690261407
7100 / 16637 rounded to 2.344260582635889
7101 / 16637 rounded to 2.4442572751369602
7102 / 16637 rounded to 2.185652170397806
7103 / 16637 rounded to 60.64804768300953
7104 / 16637 rounded to 20.48205293069762
7105 / 16637 rounded to 2.096471073567933
7106 / 16637 rounded to 2.695476053751382
7107 / 16637 rounded to 2.7455838661566445
7108 / 16637 rounded to 48.73348470669863
7109 / 16637 rounded to 66.16661963104157
7110 / 16637 rounded to 2.1033866377969734
7111 / 16637 rounded to 119.8258129533912
7112 / 16637 rounded to 19.581985009612676
7113 / 16637 rounded to 1.7323091064721348
7114 / 16637 rounded to 49.11115184655372
7115 / 16637 rounded to 1.4574506656129014
7116 / 16637 rounded to 3.774729867798721
7117 / 16637 rounded to 1.3449142715527844
7118 / 16637 rounded to 43.280356952936096
7119 / 16637 rounded to 1.2884042758515197
7120 / 16637 rounded to 3.978158018421115
7121 / 16637 rounded to 1.6290289857458764
7122 / 16637 rounded to 1.3198613201422769
7123 / 16637 rounded to 1.623206555976813
7124 / 16637 rounded to 2.5895022617819956
7125 / 16637 rounded to 1.331036358950495
7126 / 16637 rounded to 2.250470433020102
7127 / 16637 rounded to 2.33440522670264
7128 / 16637 rounded to 211.8331145323686
7129 / 16637 rounded to 17.83841962959831
7130 / 16637 rounded to 1.3005155437900375
7131 / 16637 rounded to 59.18474987327851
7132 / 16637 rounded to 31.911345458365847
7133 / 16637 rounded to 10.062340394474747
7134 / 16637 rounded to 174.52426865282692
7135 / 16637 rounded to 113.82882622297515
7136 / 16637 rounded to 32.456643254802614
7137 / 16637 rounded to 19.753136378034586
7138 / 16637 rounded to 3.119486800404405
7139 / 16637 rounded to 33.0954324367334
7140 / 16637 rounded to 31.089052758045817
7141 / 16637 rounded to 2.5882790524254355
7142 / 16637 rounded to 2.5053264791292014
7143 / 16637 rounded to 2.7194009703728135
7144 / 16637 rounded to 58.84183400643882
7145 / 16637 rounded to 61.953231264169
7146 / 16637 rounded to 35.31044683851782
7147 / 16637 rounded to 1.28773483574604
7148 / 16637 rounded to 16.046561129329838
7149 / 16637 rounded to 2.1831291416885494
7150 / 16637 rounded to 2.3253169522933894
7151 / 16637 rounded to 1.37523759941879
7152 / 16637 rounded to 1.2888330221422357
7153 / 16637 rounded to 2.325760679639406
7154 / 16637 rounded to 1.2887720666821654
7155 / 16637 rounded to 2.392481304082337
7156 / 16637 rounded to 2.412461439259526
7157 / 16637 rounded to 2.7307242646303367
7158 / 16637 rounded to 1.7072445931235656
7159 / 16637 rounded to 2.3648696939691347
7160 / 16637 rounded to 2.4979065994677474
7161 / 16637 rounded to 3.5380513277824206
7162 / 16637 rounded to 2.7551164981001555
7163 / 16637 rounded to 2.4253492430982173
7164 / 16637 rounded to 2.7519481954276377
7165 / 16637 rounded to 2.444939133931501
7166 / 16637 rounded to 1.605913667216009
7167 / 16637 rounded to 2.1406004990721295
7168 / 16637 rounded to 2.3364720037423896
7169 / 16637 rounded to 2.6223445234499
7170 / 16637 rounded to 8.960487630416338
7171 / 16637 rounded to 2.3412832196794797
7172 / 16637 rounded to 2.1114718646581605
7173 / 16637 rounded to 2.3454496926585624
7174 / 16637 rounded to 2.13178263121452
7175 / 16637 rounded to 2.5632764421850083
7176 / 16637 rounded to 2.250513568309144
7177 / 16637 rounded to 1.7782781419059535
7178 / 16637 rounded to 2.4828647240711748
7179 / 16637 rounded to 2.70499638765659
7180 / 16637 rounded to 2.072668969876997
7181 / 16637 rounded to 2.3033296059823485
7182 / 16637 rounded to 2.643960490779045
7183 / 16637 rounded to 2.151731821031561
7184 / 16637 rounded to 2.600448251603838
7185 / 16637 rounded to 1.335764606338317
7186 / 16637 rounded to 3.0342638418726486
7187 / 16637 rounded to 2.5883599166069575
7188 / 16637 rounded to 1.293175049440023
7189 / 16637 rounded to 2.517944431421365
7190 / 16637 rounded to 2.3450610823982947
7191 / 16637 rounded to 2.28795362477305
7192 / 16637 rounded to 2.6540078234884565
7193 / 16637 rounded to 2.4116518395973325
7194 / 16637 rounded to 2.1688743223655735
7195 / 16637 rounded to 2.2485131539879193
7196 / 16637 rounded to 3.293947404758441
7197 / 16637 rounded to 98.64491213465679
7198 / 16637 rounded to 2.3485949522381158
7199 / 16637 rounded to 2.1211726796281947
7200 / 16637 rounded to 2.0701664895055734
7201 / 16637 rounded to 2.102112994379972
7202 / 16637 rounded to 105.33082519982221
7203 / 16637 rounded to 2.230742506706589
7204 / 16637 rounded to 2.5311386030274674
7205 / 16637 rounded to 2.9707103777384747
7206 / 16637 rounded to 2.1771824898316385
7207 / 16637 rounded to 2.755717627430711
7208 / 16637 rounded to 3.352147157422692
7209 / 16637 rounded to 1.7184215671386893
7210 / 16637 rounded to 1.3305995248280575
7211 / 16637 rounded to 1.620599485461414
7212 / 16637 rounded to 2.130675264204211
7213 / 16637 rounded to 2.1848840258062294
7214 / 16637 rounded to 2.530507440878953
7215 / 16637 rounded to 2.533256568978043
7216 / 16637 rounded to 1.984180845349239
7217 / 16637 rounded to 2.3088590110850506
7218 / 16637 rounded to 2.146384052504595
7219 / 16637 rounded to 2.9049165765948177
7220 / 16637 rounded to 2.165629752760458
7221 / 16637 rounded to 1.4909768002697086
7222 / 16637 rounded to 2.652736462116248
7223 / 16637 rounded to 2.7232884250707805
7224 / 16637 rounded to 2.4237955122788883
7225 / 16637 rounded to 2.428202685015377
7226 / 16637 rounded to 2.457764308374275
7227 / 16637 rounded to 2.3038134698179995
7228 / 16637 rounded to 1.6527606168002555
7229 / 16637 rounded to 25.503397639225025
7230 / 16637 rounded to 1.8648516410347356
7231 / 16637 rounded to 6.11809939702284
7232 / 16637 rounded to 1.7176875445886073
7233 / 16637 rounded to 34.18125444642512
7234 / 16637 rounded to 2.8495405495140274
7235 / 16637 rounded to 2.369359746629256
7236 / 16637 rounded to 3.0001588356386413
7237 / 16637 rounded to 2.264357607499909
7238 / 16637 rounded to 2.6241523381586664
7239 / 16637 rounded to 2.192658794669443
7240 / 16637 rounded to 2.5918323047849676
7241 / 16637 rounded to 14.379298484058129
7242 / 16637 rounded to 5.786859656913406
7243 / 16637 rounded to 2.606640520311449
7244 / 16637 rounded to 1.3879735566448193
7245 / 16637 rounded to 5.790316200407496
7246 / 16637 rounded to 2.234179458738168
7247 / 16637 rounded to 2.6584330725159164
7248 / 16637 rounded to 2.677723431405242
7249 / 16637 rounded to 2.3649034829094817
7250 / 16637 rounded to 2.4659623613214063
7251 / 16637 rounded to 2.2980940367176594
7252 / 16637 rounded to 4.754267215220288
7253 / 16637 rounded to 2.686341241942116
7254 / 16637 rounded to 2.375529045461225
7255 / 16637 rounded to 2.2132856070383466
7256 / 16637 rounded to 1.8335444399670995
7257 / 16637 rounded to 2.087193230818481
7258 / 16637 rounded to 2.5052806811423984
7259 / 16637 rounded to 7.203823224143638
7260 / 16637 rounded to 2.3436549914477083
7261 / 16637 rounded to 8.45974875161444
7262 / 16637 rounded to 2.697422683910548
7263 / 16637 rounded to 2.2033729817563867
7264 / 16637 rounded to 11.064230125190713
7265 / 16637 rounded to 17.319922364695064
7266 / 16637 rounded to 7.387525665459914
7267 / 16637 rounded to 2.0499133519645505
7268 / 16637 rounded to 5.453641198111007
7269 / 16637 rounded to 2.796756560121147
7270 / 16637 rounded to 1.2920971221519653
7271 / 16637 rounded to 2.24851216658713
7272 / 16637 rounded to 3.4445379189943517
7273 / 16637 rounded to 2.513737465963445
7274 / 16637 rounded to 37.3272668314033
7275 / 16637 rounded to 3.007769977793978
7276 / 16637 rounded to 1.4525680343717793
7277 / 16637 rounded to 2.1723418714618545
7278 / 16637 rounded to 10.782045811378984
7279 / 16637 rounded to 6.186528572499113
7280 / 16637 rounded to 2.355262963289529
7281 / 16637 rounded to 10.557395316500507
7282 / 16637 rounded to 2.6201957163336513
7283 / 16637 rounded to 2.400240206250954
7284 / 16637 rounded to 1.3174582182820995
7285 / 16637 rounded to 2.3588464833573997
7286 / 16637 rounded to 1.9322437428431936
7287 / 16637 rounded to 2.5305220122497536
7288 / 16637 rounded to 2.6029254344220583
7289 / 16637 rounded to 2.3510375793503373
7290 / 16637 rounded to 2.8366640045060407
7291 / 16637 rounded to 10.642887800175314
7292 / 16637 rounded to 2.836478321623821
7293 / 16637 rounded to 2.4318262278262326
7294 / 16637 rounded to 2.187887139939382
7295 / 16637 rounded to 1.9824169374473715
7296 / 16637 rounded to 2.4547604938737826
7297 / 16637 rounded to 10.109026867423394
7298 / 16637 rounded to 2.4105355471849776
7299 / 16637 rounded to 2.587307787257288
7300 / 16637 rounded to 2.3566959970371597
7301 / 16637 rounded to 1.516249239027143
7302 / 16637 rounded to 2.6494880204210416
7303 / 16637 rounded to 2.3941056187890863
7304 / 16637 rounded to 3.030206043683226
7305 / 16637 rounded to 2.53599222896464
7306 / 16637 rounded to 2.8309040223166595
7307 / 16637 rounded to 3.803174211879745
7308 / 16637 rounded to 30.492394817898408
7309 / 16637 rounded to 2.6018503684419083
7310 / 16637 rounded to 2.4618261218123396
7311 / 16637 rounded to 1.934478178863252
7312 / 16637 rounded to 2.400670477228637
7313 / 16637 rounded to 38.09056661654502
7314 / 16637 rounded to 2.514617129759602
7315 / 16637 rounded to 30.306544562224754
7316 / 16637 rounded to 2.3822735743150014
7317 / 16637 rounded to 2.2507766494558568
7318 / 16637 rounded to 3.1705799559716965
7319 / 16637 rounded to 1.9516839212205854
7320 / 16637 rounded to 2.314393457561782
7321 / 16637 rounded to 2.4750987709516394
7322 / 16637 rounded to 4.836710294197557
7323 / 16637 rounded to 2.4762792379501297
7324 / 16637 rounded to 2.092190841204461
7325 / 16637 rounded to 11.273386248886387
7326 / 16637 rounded to 2.698178880378527
7327 / 16637 rounded to 2.5569120625044985
7328 / 16637 rounded to 2.169679735306605
7329 / 16637 rounded to 9.319128748030348
7330 / 16637 rounded to 2.40513094289587
7331 / 16637 rounded to 5.986772891341886
7332 / 16637 rounded to 1.3704548155959506
7333 / 16637 rounded to 8.617659445520673
7334 / 16637 rounded to 1.383303996046639
7335 / 16637 rounded to 2.827344269255748
7336 / 16637 rounded to 2.509150222845183
7337 / 16637 rounded to 2.4592282129798106
7338 / 16637 rounded to 2.5739611703665775
7339 / 16637 rounded to 3.781036803169403
7340 / 16637 rounded to 4.65840300744516
7341 / 16637 rounded to 3.1199089991819267
7342 / 16637 rounded to 10.808711710180036
7343 / 16637 rounded to 2.553006770262651
7344 / 16637 rounded to 2.139862570805717
7345 / 16637 rounded to 2.973000792702382
7346 / 16637 rounded to 2.2624315081466153
7347 / 16637 rounded to 2.337307728993359
7348 / 16637 rounded to 3.5097903013229153
7349 / 16637 rounded to 2.336520381720621
7350 / 16637 rounded to 22.971799954759053
7351 / 16637 rounded to 2.180741459385073
7352 / 16637 rounded to 2.917707181774701
7353 / 16637 rounded to 1.8615195925291295
7354 / 16637 rounded to 1.914470744778337
7355 / 16637 rounded to 1.8078090504067414
7356 / 16637 rounded to 5.791563677768983
7357 / 16637 rounded to 53.689798827532385
7358 / 16637 rounded to 116.58259720839
7359 / 16637 rounded to 1.3094788628776948
7360 / 16637 rounded to 2.311031128560184
7361 / 16637 rounded to 1.3819531046220974
7362 / 16637 rounded to 1.3199864258853338
7363 / 16637 rounded to 1.2996750256103653
7364 / 16637 rounded to 25.55630998174593
7365 / 16637 rounded to 2.4087791827528493
7366 / 16637 rounded to 2.2538277645216147
7367 / 16637 rounded to 2.385629418021697
7368 / 16637 rounded to 2.3268553554202183
7369 / 16637 rounded to 3.2712202757035826
7370 / 16637 rounded to 2.56250011939892
7371 / 16637 rounded to 2.5770881318287215
7372 / 16637 rounded to 2.4226635681441846
7373 / 16637 rounded to 22.089414563508534
7374 / 16637 rounded to 42.4513920361342
7375 / 16637 rounded to 2.450569102630561
7376 / 16637 rounded to 2.4289415164634556
7377 / 16637 rounded to 2.3715554732124766
7378 / 16637 rounded to 3.5712860324758995
7379 / 16637 rounded to 27.742877069917228
7380 / 16637 rounded to 1.8695124386325903
7381 / 16637 rounded to 11.224308572468328
7382 / 16637 rounded to 3.2513063582318096
7383 / 16637 rounded to 2.48593556568454
7384 / 16637 rounded to 2.4089129453150773
7385 / 16637 rounded to 17.101729943881114
7386 / 16637 rounded to 1.9180172451176252
7387 / 16637 rounded to 1.3586578567685976
7388 / 16637 rounded to 2.1090004010635863
7389 / 16637 rounded to 1.998643515776201
7390 / 16637 rounded to 2.4211217178791444
7391 / 16637 rounded to 1.4871631443636637
7392 / 16637 rounded to 1.983597379858806
7393 / 16637 rounded to 2.557829694518152
7394 / 16637 rounded to 2.4653159755196463
7395 / 16637 rounded to 1.8400455217455645
7396 / 16637 rounded to 2.535316168489459
7397 / 16637 rounded to 2.686517485318781
7398 / 16637 rounded to 2.3539926673660894
7399 / 16637 rounded to 316.19661495967557
7400 / 16637 rounded to 1.3867666073140579
7401 / 16637 rounded to 2.193402435439713
7402 / 16637 rounded to 120.07950966023877
7403 / 16637 rounded to 2.2849105203915623
7404 / 16637 rounded to 132.90829387457492
7405 / 16637 rounded to 17.104657879535115
7406 / 16637 rounded to 55.39219719236926
7407 / 16637 rounded to 5.4642510162252185
7408 / 16637 rounded to 2.0361952363350553
7409 / 16637 rounded to 1.395952196085771
7410 / 16637 rounded to 17.503105080329355
7411 / 16637 rounded to 9.097093118323443
7412 / 16637 rounded to 1.4656677665747753
7413 / 16637 rounded to 4.71315075936359
7414 / 16637 rounded to 2.6391676876363905
7415 / 16637 rounded to 2.386795386261173
7416 / 16637 rounded to 2.6059961279013883
7417 / 16637 rounded to 2.486789638898766
7418 / 16637 rounded to 1.3564767392772832
7419 / 16637 rounded to 2.410812415700338
7420 / 16637 rounded to 2.7576737603081303
7421 / 16637 rounded to 3.1897736680583146
7422 / 16637 rounded to 97.656047392347
7423 / 16637 rounded to 2.455991914268462
7424 / 16637 rounded to 2.69607259115761
7425 / 16637 rounded to 2.2999097299923434
7426 / 16637 rounded to 2.491110639462824
7427 / 16637 rounded to 3.7410565531933035
7428 / 16637 rounded to 2.2465179157904807
7429 / 16637 rounded to 2.9570728326965225
7430 / 16637 rounded to 2.4302015383721214
7431 / 16637 rounded to 2.5702991748794672
7432 / 16637 rounded to 2.6223081917130755
7433 / 16637 rounded to 2.6750518550107762
7434 / 16637 rounded to 3.050858341286816
7435 / 16637 rounded to 2.4535307995427433
7436 / 16637 rounded to 2.117928521262111
7437 / 16637 rounded to 2.361798737516328
7438 / 16637 rounded to 2.3589168721370264
7439 / 16637 rounded to 2.333517253320904
7440 / 16637 rounded to 2.5061987253748343
7441 / 16637 rounded to 2.763462346828935
7442 / 16637 rounded to 5.565069684801936
7443 / 16637 rounded to 3.7047677277785693
7444 / 16637 rounded to 2.174416997373043
7445 / 16637 rounded to 2.4449665503216775
7446 / 16637 rounded to 1.7653486448755635
7447 / 16637 rounded to 2.507713527181256
7448 / 16637 rounded to 1.705022513475747
7449 / 16637 rounded to 2.3328575444831854
7450 / 16637 rounded to 2.400873405560535
7451 / 16637 rounded to 2.2950128288044143
7452 / 16637 rounded to 2.5630348647274306
7453 / 16637 rounded to 2.461919518670745
7454 / 16637 rounded to 2.1526341760758365
7455 / 16637 rounded to 2.552439160011216
7456 / 16637 rounded to 2.385981788296199
7457 / 16637 rounded to 4.123070389407769
7458 / 16637 rounded to 53.871332924205454
7459 / 16637 rounded to 2.683692135041952
7460 / 16637 rounded to 2.8138273446728745
7461 / 16637 rounded to 1.6084773536447508
7462 / 16637 rounded to 2.5268019533773622
7463 / 16637 rounded to 1.7845071686559406
7464 / 16637 rounded to 2.4115643935735527
7465 / 16637 rounded to 2.165630452386887
7466 / 16637 rounded to 2.060584975079974
7467 / 16637 rounded to 3.3564173023764705
7468 / 16637 rounded to 1.828545482534544
7469 / 16637 rounded to 2.914329721419008
7470 / 16637 rounded to 2.137835749222041
7471 / 16637 rounded to 2.5379298210036727
7472 / 16637 rounded to 2.44913173675694
7473 / 16637 rounded to 2.5398622993749833
7474 / 16637 rounded to 2.542394177764962
7475 / 16637 rounded to 1.5354979852798416
7476 / 16637 rounded to 2.1490080397724443
7477 / 16637 rounded to 21.80217148857434
7478 / 16637 rounded to 2.2183751004116288
7479 / 16637 rounded to 2.201275566512623
7480 / 16637 rounded to 4.7298768612823725
7481 / 16637 rounded to 2.5484568797675844
7482 / 16637 rounded to 2.98050176580481
7483 / 16637 rounded to 2.352502508671299
7484 / 16637 rounded to 2.713135701401068
7485 / 16637 rounded to 2.375846783455721
7486 / 16637 rounded to 1.3053924765422658
7487 / 16637 rounded to 2.0738615162676326
7488 / 16637 rounded to 2.100879597925443
7489 / 16637 rounded to 2.4830035897073635
7490 / 16637 rounded to 59.008764238189315
7491 / 16637 rounded to 2.497597856389951
7492 / 16637 rounded to 2.413676476099254
7493 / 16637 rounded to 1.2887428496263877
7494 / 16637 rounded to 6.885717278016726
7495 / 16637 rounded to 9.153901521054015
7496 / 16637 rounded to 4.2986273988035535
7497 / 16637 rounded to 2.87581279214125
7498 / 16637 rounded to 2.221400800859105
7499 / 16637 rounded to 2.470012619410523
7500 / 16637 rounded to 1.2953826591680226
7501 / 16637 rounded to 2.4754882329179675
7502 / 16637 rounded to 1.890779878637724
7503 / 16637 rounded to 2.462125672384988
7504 / 16637 rounded to 2.4006009815290024
7505 / 16637 rounded to 2.3039385359139497
7506 / 16637 rounded to 2.363678552384346
7507 / 16637 rounded to 2.4793754281230354
7508 / 16637 rounded to 3.0953996159360826
7509 / 16637 rounded to 2.809725799006835
7510 / 16637 rounded to 2.3823004742764557
7511 / 16637 rounded to 2.293061054376443
7512 / 16637 rounded to 2.043448086365246
7513 / 16637 rounded to 1.5357189465573031
7514 / 16637 rounded to 3.14278721112358
7515 / 16637 rounded to 2.5150374081693085
7516 / 16637 rounded to 3.064623357556711
7517 / 16637 rounded to 2.706911554156513
7518 / 16637 rounded to 2.954502599943485
7519 / 16637 rounded to 2.94974680613309
7520 / 16637 rounded to 2.015878112979142
7521 / 16637 rounded to 2.1349985766203736
7522 / 16637 rounded to 2.3304797453064667
7523 / 16637 rounded to 2.9342958000709873
7524 / 16637 rounded to 2.5697734228348614
7525 / 16637 rounded to 2.8269931118729725
7526 / 16637 rounded to 2.379106798949007
7527 / 16637 rounded to 1.363756092519399
7528 / 16637 rounded to 3.707181626969047
7529 / 16637 rounded to 2.2704235229731196
7530 / 16637 rounded to 2.013989409900409
7531 / 16637 rounded to 4.526079488545707
7532 / 16637 rounded to 2.7494662513606563
7533 / 16637 rounded to 2.110855728942844
7534 / 16637 rounded to 2.381128857562026
7535 / 16637 rounded to 2.3313605354751217
7536 / 16637 rounded to 1.2880896371921793
7537 / 16637 rounded to 2.368621430551869
7538 / 16637 rounded to 2.3700915981559634
7539 / 16637 rounded to 2.2796925133893398
7540 / 16637 rounded to 1.2879485971394578
7541 / 16637 rounded to 13.158351483950414
7542 / 16637 rounded to 2.415782869280114
7543 / 16637 rounded to 2.0444832344177555
7544 / 16637 rounded to 2.18977703628075
7545 / 16637 rounded to 28.454748341356215
7546 / 16637 rounded to 1.9897522622035386
7547 / 16637 rounded to 2.135240867559942
7548 / 16637 rounded to 2.5853992304060265
7549 / 16637 rounded to 2.7444609170380407
7550 / 16637 rounded to 2.5101924418551427
7551 / 16637 rounded to 2.720258239432109
7552 / 16637 rounded to 5.58503647266363
7553 / 16637 rounded to 2.3243922019213374
7554 / 16637 rounded to 2.344558583427069
7555 / 16637 rounded to 2.7245022132176713
7556 / 16637 rounded to 2.512716244149633
7557 / 16637 rounded to 1.3194938712857083
7558 / 16637 rounded to 3.1697896208029097
7559 / 16637 rounded to 11.80041906573629
7560 / 16637 rounded to 10.035193149065105
7561 / 16637 rounded to 30.24052893906923
7562 / 16637 rounded to 2.0616380692818854
7563 / 16637 rounded to 2.669282811161098
7564 / 16637 rounded to 2.320542013965985
7565 / 16637 rounded to 2.3351985250706733
7566 / 16637 rounded to 11.422960090715048
7567 / 16637 rounded to 2.618647259723874
7568 / 16637 rounded to 1.3575848299987983
7569 / 16637 rounded to 212.11306636520365
7570 / 16637 rounded to 84.11717955139311
7571 / 16637 rounded to 1.9138890451542412
7572 / 16637 rounded to 7.241692219708495
7573 / 16637 rounded to 1.306040190149058
7574 / 16637 rounded to 2.5655196175109443
7575 / 16637 rounded to 72.2213572147307
7576 / 16637 rounded to 4.508164341619276
7577 / 16637 rounded to 2.374411749046781
7578 / 16637 rounded to 1.3292297111232234
7579 / 16637 rounded to 63.94771543420029
7580 / 16637 rounded to 1.7525163612286032
7581 / 16637 rounded to 90.93463683605194
7582 / 16637 rounded to 1.2950581504622476
7583 / 16637 rounded to 46.27527596531606
7584 / 16637 rounded to 10.649771917273508
7585 / 16637 rounded to 4.7477612157046
7586 / 16637 rounded to 2.554570159306305
7587 / 16637 rounded to 7.230279307494051
7588 / 16637 rounded to 2.0195647194791837
7589 / 16637 rounded to 2.636233859968691
7590 / 16637 rounded to 2.1395713607227416
7591 / 16637 rounded to 25.627915067997048
7592 / 16637 rounded to 2.5675733613368874
7593 / 16637 rounded to 1.2902778572262563
7594 / 16637 rounded to 4.061411696575486
7595 / 16637 rounded to 2.793847373891434
7596 / 16637 rounded to 25.369497730486533
7597 / 16637 rounded to 1.3979657618262913
7598 / 16637 rounded to 2.5500603131428075
7599 / 16637 rounded to 81.39874050950412
7600 / 16637 rounded to 1.2926447319992427
7601 / 16637 rounded to 84.01611273701563
7602 / 16637 rounded to 1.289188746884167
7603 / 16637 rounded to 2.2683932626341976
7604 / 16637 rounded to 65.00240283857899
7605 / 16637 rounded to 3.5840737159461145
7606 / 16637 rounded to 3.5197408331754008
7607 / 16637 rounded to 1.959587770584623
7608 / 16637 rounded to 2.4601518987260396
7609 / 16637 rounded to 66.94499208327477
7610 / 16637 rounded to 14.212186544264197
7611 / 16637 rounded to 30.992257927138137
7612 / 16637 rounded to 2.2521481268565
7613 / 16637 rounded to 17.439363114746843
7614 / 16637 rounded to 2.3499942646103684
7615 / 16637 rounded to 3.9665018134996903
7616 / 16637 rounded to 2.3206109585202532
7617 / 16637 rounded to 1.8244154427956825
7618 / 16637 rounded to 2.4142368463489383
7619 / 16637 rounded to 2.407519746189878
7620 / 16637 rounded to 2.0820841885634995
7621 / 16637 rounded to 2.5514885405247854
7622 / 16637 rounded to 2.3792779034949336
7623 / 16637 rounded to 1.9933765066233822
7624 / 16637 rounded to 2.4344005387317975
7625 / 16637 rounded to 23.438072537519048
7626 / 16637 rounded to 1.994716227651859
7627 / 16637 rounded to 2.0158441210882794
7628 / 16637 rounded to 2.3655821498509684
7629 / 16637 rounded to 2.346222563688709
7630 / 16637 rounded to 2.7031004109920653
7631 / 16637 rounded to 2.370457274856453
7632 / 16637 rounded to 1.2898787666357714
7633 / 16637 rounded to 4.430783717368447
7634 / 16637 rounded to 1.9810507419543477
7635 / 16637 rounded to 1.3617798006619553
7636 / 16637 rounded to 2.7983457079075427
7637 / 16637 rounded to 2.9591700570195925
7638 / 16637 rounded to 2.3472082328591113
7639 / 16637 rounded to 1.8781403002666621
7640 / 16637 rounded to 2.3209762711589264
7641 / 16637 rounded to 2.373151448996481
7642 / 16637 rounded to 109.10514916219287
7643 / 16637 rounded to 16.616866842936236
7644 / 16637 rounded to 2.5139750039671016
7645 / 16637 rounded to 2.2010794182380073
7646 / 16637 rounded to 103.5506358860525
7647 / 16637 rounded to 14.227201010780536
7648 / 16637 rounded to 1.514911896013235
7649 / 16637 rounded to 84.28174222022471
7650 / 16637 rounded to 1.3357535021598534
7651 / 16637 rounded to 3.0305513551576033
7652 / 16637 rounded to 122.29054355403176
7653 / 16637 rounded to 107.6941361654734
7654 / 16637 rounded to 108.5640432432151
7655 / 16637 rounded to 1.2885222816712851
7656 / 16637 rounded to 149.8049669194571
7657 / 16637 rounded to 2.711153355471989
7658 / 16637 rounded to 32.48363954703426
7659 / 16637 rounded to 2.7724777908039124
7660 / 16637 rounded to 79.44153458128072
7661 / 16637 rounded to 99.86016289034876
7662 / 16637 rounded to 2.7922687853668244
7663 / 16637 rounded to 1.289903276896876
7664 / 16637 rounded to 2.467682535881611
7665 / 16637 rounded to 9.48443460099
7666 / 16637 rounded to 9.175018531106359
7667 / 16637 rounded to 1.904491486025549
7668 / 16637 rounded to 1.3249132175128113
7669 / 16637 rounded to 2.6797940272003635
7670 / 16637 rounded to 2.4156860082067952
7671 / 16637 rounded to 9.022791013050346
7672 / 16637 rounded to 14.259603570801627
7673 / 16637 rounded to 2.831676009977123
7674 / 16637 rounded to 2.2109058986407892
7675 / 16637 rounded to 3.970397152405344
7676 / 16637 rounded to 2.139286397654343
7677 / 16637 rounded to 2.8385437821659716
7678 / 16637 rounded to 2.29940308014217
7679 / 16637 rounded to 28.53585942524023
7680 / 16637 rounded to 8.054624968142278
7681 / 16637 rounded to 57.16255445786133
7682 / 16637 rounded to 1.2890417409853654
7683 / 16637 rounded to 2.4488724943714346
7684 / 16637 rounded to 2.0265682246097025
7685 / 16637 rounded to 2.2466113401666346
7686 / 16637 rounded to 2.3602230423694475
7687 / 16637 rounded to 9.981262297363191
7688 / 16637 rounded to 2.0867223501378227
7689 / 16637 rounded to 28.061334336783283
7690 / 16637 rounded to 2.483522126774133
7691 / 16637 rounded to 18.70049041378966
7692 / 16637 rounded to 35.642845552581974
7693 / 16637 rounded to 45.87744022222993
7694 / 16637 rounded to 17.636427967853653
7695 / 16637 rounded to 2.5109687504283156
7696 / 16637 rounded to 8.03625872540423
7697 / 16637 rounded to 42.05223845577013
7698 / 16637 rounded to 1.4995845949176283
7699 / 16637 rounded to 1.2877680387488275
7700 / 16637 rounded to 4.998701100870757
7701 / 16637 rounded to 99.93994994668512
7702 / 16637 rounded to 2.309000228876483
7703 / 16637 rounded to 22.100193806828084
7704 / 16637 rounded to 2.475553695851819
7705 / 16637 rounded to 2.174252454019975
7706 / 16637 rounded to 2.823310748593446
7707 / 16637 rounded to 1.495929127367502
7708 / 16637 rounded to 2.3794744435330712
7709 / 16637 rounded to 2.6495318282878033
7710 / 16637 rounded to 3.7117950101053374
7711 / 16637 rounded to 2.5794190342393715
7712 / 16637 rounded to 3.6801142577204944
7713 / 16637 rounded to 27.22849683775455
7714 / 16637 rounded to 2.9502024991553126
7715 / 16637 rounded to 3.2369344022402173
7716 / 16637 rounded to 4.116048510826143
7717 / 16637 rounded to 2.4907182912586294
7718 / 16637 rounded to 10.010475223369989
7719 / 16637 rounded to 87.38553201430865
7720 / 16637 rounded to 2.290835812568038
7721 / 16637 rounded to 15.697594785497069
7722 / 16637 rounded to 37.246771077846795
7723 / 16637 rounded to 10.354545753889353
7724 / 16637 rounded to 3.1707746225414746
7725 / 16637 rounded to 2.3070915824719687
7726 / 16637 rounded to 2.0191059409201353
7727 / 16637 rounded to 2.356393005864561
7728 / 16637 rounded to 2.5878162482461375
7729 / 16637 rounded to 2.0986434508284098
7730 / 16637 rounded to 3.869193594403493
7731 / 16637 rounded to 1.9769825943345265
7732 / 16637 rounded to 2.42973989261397
7733 / 16637 rounded to 1.4566636507786908
7734 / 16637 rounded to 2.3074510953255767
7735 / 16637 rounded to 2.488256567648271
7736 / 16637 rounded to 1.5365880931620752
7737 / 16637 rounded to 28.28087143241856
7738 / 16637 rounded to 2.65181319930942
7739 / 16637 rounded to 2.1188392486374377
7740 / 16637 rounded to 31.50545781016128
7741 / 16637 rounded to 1.335050559587111
7742 / 16637 rounded to 2.750632334729335
7743 / 16637 rounded to 5.2361665756333124
7744 / 16637 rounded to 2.3460094149176816
7745 / 16637 rounded to 90.37803245452064
7746 / 16637 rounded to 2.329976305303737
7747 / 16637 rounded to 80.03371652703194
7748 / 16637 rounded to 2.214164052635834
7749 / 16637 rounded to 2.1009609245203547
7750 / 16637 rounded to 2.35181747799976
7751 / 16637 rounded to 3.941425354591654
7752 / 16637 rounded to 2.859718626432062
7753 / 16637 rounded to 2.143600520139893
7754 / 16637 rounded to 1.3519399442517739
7755 / 16637 rounded to 1.3054195593163693
7756 / 16637 rounded to 2.2241030746039896
7757 / 16637 rounded to 1.695985388615006
7758 / 16637 rounded to 3.1959757093326133
7759 / 16637 rounded to 2.409601709083519
7760 / 16637 rounded to 20.227693266765495
7761 / 16637 rounded to 13.451469797132956
7762 / 16637 rounded to 2.3951939913913174
7763 / 16637 rounded to 2.5372659428414477
7764 / 16637 rounded to 2.925265850897283
7765 / 16637 rounded to 3.8720372522791364
7766 / 16637 rounded to 57.18956831526514
7767 / 16637 rounded to 2.3408052223827243
7768 / 16637 rounded to 2.6268777038139475
7769 / 16637 rounded to 2.4303726690180936
7770 / 16637 rounded to 2.317605898827609
7771 / 16637 rounded to 2.4967630643290226
7772 / 16637 rounded to 1.45612174038539
7773 / 16637 rounded to 2.1805344617043323
7774 / 16637 rounded to 2.6932906979758626
7775 / 16637 rounded to 1.3673996498116785
7776 / 16637 rounded to 93.46705649190835
7777 / 16637 rounded to 40.999594858995394
7778 / 16637 rounded to 2.5934693836606004
7779 / 16637 rounded to 2.4857314235770462
7780 / 16637 rounded to 1.8602851868027075
7781 / 16637 rounded to 46.66548925434876
7782 / 16637 rounded to 1.2925925643429719
7783 / 16637 rounded to 26.37991389012466
7784 / 16637 rounded to 1.6464221300315238
7785 / 16637 rounded to 19.168013497150696
7786 / 16637 rounded to 2.900976590909606
7787 / 16637 rounded to 2.2813151778113676
7788 / 16637 rounded to 102.97779934717792
7789 / 16637 rounded to 1.366368846781408
7790 / 16637 rounded to 1.838749846712279
7791 / 16637 rounded to 2.3019178741729514
7792 / 16637 rounded to 3.6802525459599202
7793 / 16637 rounded to 2.212691841235275
7794 / 16637 rounded to 1.290080365971393
7795 / 16637 rounded to 29.180628839199716
7796 / 16637 rounded to 2.396389313875019
7797 / 16637 rounded to 42.39680874440597
7798 / 16637 rounded to 1.2907822765691266
7799 / 16637 rounded to 59.59247971031781
7800 / 16637 rounded to 1.2896492390784544
7801 / 16637 rounded to 1.2945599916330612
7802 / 16637 rounded to 3.46758123540904
7803 / 16637 rounded to 2.337144701834237
7804 / 16637 rounded to 2.6150307855427357
7805 / 16637 rounded to 3.7642772532984017
7806 / 16637 rounded to 1.2877527972428864
7807 / 16637 rounded to 2.2650512520475568
7808 / 16637 rounded to 2.3208175649936824
7809 / 16637 rounded to 2.4851816911128615
7810 / 16637 rounded to 14.779418289413679
7811 / 16637 rounded to 2.133261459125594
7812 / 16637 rounded to 2.614697571416569
7813 / 16637 rounded to 2.7798631083483643
7814 / 16637 rounded to 2.240882543363973
7815 / 16637 rounded to 2.820334631708529
7816 / 16637 rounded to 1.7276235938958509
7817 / 16637 rounded to 1.9706732427177047
7818 / 16637 rounded to 2.219188028575661
7819 / 16637 rounded to 2.9075064237615442
7820 / 16637 rounded to 22.409420970887197
7821 / 16637 rounded to 2.4596582920864383
7822 / 16637 rounded to 3.2129493154718345
7823 / 16637 rounded to 2.701992281246667
7824 / 16637 rounded to 2.7267109947982786
7825 / 16637 rounded to 23.40053747426044
7826 / 16637 rounded to 2.3582181711864143
7827 / 16637 rounded to 2.5799105751259304
7828 / 16637 rounded to 7.962057137593363
7829 / 16637 rounded to 2.657959029658003
7830 / 16637 rounded to 2.4511983977529614
7831 / 16637 rounded to 1.8561046315232888
7832 / 16637 rounded to 109.22736012254653
7833 / 16637 rounded to 2.4582769382670606
7834 / 16637 rounded to 1.8641284247358694
7835 / 16637 rounded to 2.083842658912697
7836 / 16637 rounded to 15.243216920895934
7837 / 16637 rounded to 2.093685233719293
7838 / 16637 rounded to 28.324999928091536
7839 / 16637 rounded to 10.848347648405204
7840 / 16637 rounded to 2.6324239868773347
7841 / 16637 rounded to 2.776258250975728
7842 / 16637 rounded to 1.7323041181591357
7843 / 16637 rounded to 1.2879388642831773
7844 / 16637 rounded to 2.3820893208844103
7845 / 16637 rounded to 4.051370257280598
7846 / 16637 rounded to 3.009079660619107
7847 / 16637 rounded to 2.306146439400613
7848 / 16637 rounded to 2.554595349578662
7849 / 16637 rounded to 3.1980187594363683
7850 / 16637 rounded to 2.254978785281785
7851 / 16637 rounded to 2.254870916151121
7852 / 16637 rounded to 2.3758953953751565
7853 / 16637 rounded to 2.3895272247891617
7854 / 16637 rounded to 111.84731229547181
7855 / 16637 rounded to 1.2932576438432286
7856 / 16637 rounded to 31.16154637961458
7857 / 16637 rounded to 2.2951206927600096
7858 / 16637 rounded to 2.285181532051346
7859 / 16637 rounded to 1.9684893878630938
7860 / 16637 rounded to 1.6072064178389076
7861 / 16637 rounded to 2.212817543188595
7862 / 16637 rounded to 2.8959844362953544
7863 / 16637 rounded to 2.357533697558206
7864 / 16637 rounded to 2.606748679796938
7865 / 16637 rounded to 24.410740685017146
7866 / 16637 rounded to 1.93966896531904
7867 / 16637 rounded to 5.724421812912291
7868 / 16637 rounded to 2.584076779000405
7869 / 16637 rounded to 3.8978800532472833
7870 / 16637 rounded to 2.3973563461594583
7871 / 16637 rounded to 2.0785282199733452
7872 / 16637 rounded to 2.5923648717218435
7873 / 16637 rounded to 11.343901004405634
7874 / 16637 rounded to 2.5077305542335204
7875 / 16637 rounded to 2.5401081760453414
7876 / 16637 rounded to 2.447208579705438
7877 / 16637 rounded to 2.4228990142186895
7878 / 16637 rounded to 2.404399781564931
7879 / 16637 rounded to 2.378012945878411
7880 / 16637 rounded to 2.81069257113737
7881 / 16637 rounded to 2.389976080025897
7882 / 16637 rounded to 2.5580691315225685
7883 / 16637 rounded to 2.153393616659485
7884 / 16637 rounded to 2.7451377089877127
7885 / 16637 rounded to 2.4457873077795718
7886 / 16637 rounded to 2.7612485103333726
7887 / 16637 rounded to 2.156567866268071
7888 / 16637 rounded to 1.899104614476167
7889 / 16637 rounded to 2.6261755936035613
7890 / 16637 rounded to 2.641242068488441
7891 / 16637 rounded to 2.3784551875529467
7892 / 16637 rounded to 1.4315753759134473
7893 / 16637 rounded to 2.2032007527912945
7894 / 16637 rounded to 2.3310833667159727
7895 / 16637 rounded to 2.495736498418587
7896 / 16637 rounded to 2.604120652030631
7897 / 16637 rounded to 2.37499175999634
7898 / 16637 rounded to 2.353637439898344
7899 / 16637 rounded to 2.7929883449839763
7900 / 16637 rounded to 2.645155889944642
7901 / 16637 rounded to 2.1309177192408533
7902 / 16637 rounded to 2.3184174193719636
7903 / 16637 rounded to 1.8939920393934977
7904 / 16637 rounded to 1.516943694869598
7905 / 16637 rounded to 2.6789788979483014
7906 / 16637 rounded to 2.3940165926843138
7907 / 16637 rounded to 2.567138106539243
7908 / 16637 rounded to 2.7454828559026567
7909 / 16637 rounded to 2.4074099955771247
7910 / 16637 rounded to 2.4199000424769115
7911 / 16637 rounded to 2.585588574958286
7912 / 16637 rounded to 2.831890090274581
7913 / 16637 rounded to 2.188657564242615
7914 / 16637 rounded to 2.564387613858485
7915 / 16637 rounded to 2.6861785851931628
7916 / 16637 rounded to 3.0373070032249436
7917 / 16637 rounded to 2.334825475075305
7918 / 16637 rounded to 2.418850563734012
7919 / 16637 rounded to 2.8381999858853155
7920 / 16637 rounded to 2.4914775485126115
7921 / 16637 rounded to 2.5028539217555212
7922 / 16637 rounded to 2.314159892793735
7923 / 16637 rounded to 2.3410553994818732
7924 / 16637 rounded to 2.3942316783222672
7925 / 16637 rounded to 21.466456837396805
7926 / 16637 rounded to 2.9762495798999375
7927 / 16637 rounded to 3.092670047984147
7928 / 16637 rounded to 2.6896894254862316
7929 / 16637 rounded to 2.1697442208375293
7930 / 16637 rounded to 2.732110322869255
7931 / 16637 rounded to 2.6053184053678073
7932 / 16637 rounded to 2.2968230741667592
7933 / 16637 rounded to 2.49538365129231
7934 / 16637 rounded to 3.1584112368224693
7935 / 16637 rounded to 2.4052853523430455
7936 / 16637 rounded to 2.2297201771543067
7937 / 16637 rounded to 10.951891785002777
7938 / 16637 rounded to 2.7534184343684798
7939 / 16637 rounded to 2.424838042022858
7940 / 16637 rounded to 2.698654312326255
7941 / 16637 rounded to 4.517336768712561
7942 / 16637 rounded to 4.4877012821861175
7943 / 16637 rounded to 3.331607243938735
7944 / 16637 rounded to 2.4806680332012867
7945 / 16637 rounded to 2.3502326698561444
7946 / 16637 rounded to 2.550656399135808
7947 / 16637 rounded to 2.3988899545463576
7948 / 16637 rounded to 2.7801551157205777
7949 / 16637 rounded to 3.187263925272243
7950 / 16637 rounded to 5.411768138281885
7951 / 16637 rounded to 2.343128508896352
7952 / 16637 rounded to 2.473887609635969
7953 / 16637 rounded to 2.5269972653754267
7954 / 16637 rounded to 2.4763577989255046
7955 / 16637 rounded to 2.301642818986321
7956 / 16637 rounded to 2.8342562865098677
7957 / 16637 rounded to 2.51106241585707
7958 / 16637 rounded to 2.4904872780158
7959 / 16637 rounded to 2.915698409187692
7960 / 16637 rounded to 2.518198248725539
7961 / 16637 rounded to 2.2820713450150554
7962 / 16637 rounded to 2.8074365889295763
7963 / 16637 rounded to 2.695604548036269
7964 / 16637 rounded to 2.495718463175281
7965 / 16637 rounded to 3.401948235809491
7966 / 16637 rounded to 2.2735457945163904
7967 / 16637 rounded to 2.25329676800854
7968 / 16637 rounded to 2.593008150487833
7969 / 16637 rounded to 1.4649558902502318
7970 / 16637 rounded to 2.4133156912947364
7971 / 16637 rounded to 2.4238365903381855
7972 / 16637 rounded to 4.953153086833536
7973 / 16637 rounded to 26.290683642730293
7974 / 16637 rounded to 2.6633584839078206
7975 / 16637 rounded to 3.391161944319497
7976 / 16637 rounded to 14.201212211760234
7977 / 16637 rounded to 2.4255792854648286
7978 / 16637 rounded to 2.4090693294487378
7979 / 16637 rounded to 2.9061531317206852
7980 / 16637 rounded to 2.5167373476023935
7981 / 16637 rounded to 2.951451118421378
7982 / 16637 rounded to 2.4558989873332844
7983 / 16637 rounded to 2.5219408151528695
7984 / 16637 rounded to 2.4047204177241013
7985 / 16637 rounded to 2.8140762917026128
7986 / 16637 rounded to 1.2899892625181142
7987 / 16637 rounded to 8.94142796676177
7988 / 16637 rounded to 2.921230718236399
7989 / 16637 rounded to 4.655195598172291
7990 / 16637 rounded to 3.5465724942840806
7991 / 16637 rounded to 2.372025713015005
7992 / 16637 rounded to 2.25677771801798
7993 / 16637 rounded to 1.5122337211921446
7994 / 16637 rounded to 5.813139252596325
7995 / 16637 rounded to 2.953176973650952
7996 / 16637 rounded to 1.8878204645584782
7997 / 16637 rounded to 1.375751500987688
7998 / 16637 rounded to 1.8932761622034306
7999 / 16637 rounded to 1.6106139274910605
8000 / 16637 rounded to 2.1950363686746988
8001 / 16637 rounded to 1.3794320366453199
8002 / 16637 rounded to 1.7304438885971596
8003 / 16637 rounded to 6.458546119686254
8004 / 16637 rounded to 1.7097137256854027
8005 / 16637 rounded to 2.3278593189943635
8006 / 16637 rounded to 2.700252853895191
8007 / 16637 rounded to 2.339483842586128
8008 / 16637 rounded to 12.473142894851765
8009 / 16637 rounded to 2.5726342536007087
8010 / 16637 rounded to 4.159425589029718
8011 / 16637 rounded to 2.8021368033288154
8012 / 16637 rounded to 27.554777457686953
8013 / 16637 rounded to 2.4333928819106605
8014 / 16637 rounded to 2.623083946994469
8015 / 16637 rounded to 1.2972107102146626
8016 / 16637 rounded to 1.3061081989358407
8017 / 16637 rounded to 1.5912860421562112
8018 / 16637 rounded to 1.3337337256733655
8019 / 16637 rounded to 1.2929860711604906
8020 / 16637 rounded to 3.6310533104897624
8021 / 16637 rounded to 1.284732677938598
8022 / 16637 rounded to 1.2991742455241424
8023 / 16637 rounded to 1.2990632234520787
8024 / 16637 rounded to 2.649170731775594
8025 / 16637 rounded to 2.3032276398535174
8026 / 16637 rounded to 2.6844651295640105
8027 / 16637 rounded to 1.3845468962494514
8028 / 16637 rounded to 1.4354013656619775
8029 / 16637 rounded to 1.3660874972562662
8030 / 16637 rounded to 2.6327137443428663
8031 / 16637 rounded to 1.3879417716211988
8032 / 16637 rounded to 2.0682029745429893
8033 / 16637 rounded to 2.4195896281047524
8034 / 16637 rounded to 1.930387888057401
8035 / 16637 rounded to 2.2097833395273176
8036 / 16637 rounded to 3.205131749921649
8037 / 16637 rounded to 2.9951049200794757
8038 / 16637 rounded to 2.4690558170113652
8039 / 16637 rounded to 2.519986977402638
8040 / 16637 rounded to 4.706364288759424
8041 / 16637 rounded to 2.7317128378618323
8042 / 16637 rounded to 1.2915677401371979
8043 / 16637 rounded to 1.9995492264433579
8044 / 16637 rounded to 2.6391850307511264
8045 / 16637 rounded to 2.5219415281421
8046 / 16637 rounded to 3.1261459121857946
8047 / 16637 rounded to 2.4916608384494516
8048 / 16637 rounded to 2.2866636194487335
8049 / 16637 rounded to 1.305587422469899
8050 / 16637 rounded to 2.3438999948396266
8051 / 16637 rounded to 2.3140584485449254
8052 / 16637 rounded to 2.6257947597770737
8053 / 16637 rounded to 5.518561697533978
8054 / 16637 rounded to 2.751434758581994
8055 / 16637 rounded to 2.9647772142510718
8056 / 16637 rounded to 2.3498358289338315
8057 / 16637 rounded to 2.9561738409189076
8058 / 16637 rounded to 4.367696960412117
8059 / 16637 rounded to 2.3421072904462745
8060 / 16637 rounded to 2.403188280840563
8061 / 16637 rounded to 8.41389167817688
8062 / 16637 rounded to 2.3074954409152193
8063 / 16637 rounded to 5.4690959762967735
8064 / 16637 rounded to 2.6064660794688153
8065 / 16637 rounded to 2.724741928488879
8066 / 16637 rounded to 2.819628670470471
8067 / 16637 rounded to 2.0375905298250743
8068 / 16637 rounded to 2.6565115593788886
8069 / 16637 rounded to 2.613225998812111
8070 / 16637 rounded to 2.4262017688012008
8071 / 16637 rounded to 2.5668434067471386
8072 / 16637 rounded to 2.1731730496871338
8073 / 16637 rounded to 4.183320475513946
8074 / 16637 rounded to 2.3791835532813996
8075 / 16637 rounded to 2.2080295737992004
8076 / 16637 rounded to 2.351059293503338
8077 / 16637 rounded to 2.4831714669128138
8078 / 16637 rounded to 2.878196919786468
8079 / 16637 rounded to 2.5719687526747
8080 / 16637 rounded to 2.4514256425110545
8081 / 16637 rounded to 2.173578130509007
8082 / 16637 rounded to 2.7920899968399735
8083 / 16637 rounded to 2.3365325701851414
8084 / 16637 rounded to 3.08710840869441
8085 / 16637 rounded to 2.398255752804804
8086 / 16637 rounded to 2.728393366996744
8087 / 16637 rounded to 2.812072118562275
8088 / 16637 rounded to 3.102022375647203
8089 / 16637 rounded to 3.017846850338228
8090 / 16637 rounded to 2.4650046121087152
8091 / 16637 rounded to 3.0401913616858423
8092 / 16637 rounded to 2.4946128899656577
8093 / 16637 rounded to 2.578983778707676
8094 / 16637 rounded to 2.131056484423992
8095 / 16637 rounded to 2.4931886938202354
8096 / 16637 rounded to 2.4671468188637893
8097 / 16637 rounded to 2.484109848366135
8098 / 16637 rounded to 2.5525423488653165
8099 / 16637 rounded to 2.4150724625562963
8100 / 16637 rounded to 2.562094188634409
8101 / 16637 rounded to 2.5757251688209672
8102 / 16637 rounded to 2.2388464363996206
8103 / 16637 rounded to 2.5184279994138863
8104 / 16637 rounded to 2.5463428984743883
8105 / 16637 rounded to 2.69063428186671
8106 / 16637 rounded to 2.3900656485543195
8107 / 16637 rounded to 3.8259398825656836
8108 / 16637 rounded to 2.322939467673439
8109 / 16637 rounded to 2.725815781157387
8110 / 16637 rounded to 2.51500485069729
8111 / 16637 rounded to 4.134185159610425
8112 / 16637 rounded to 2.595046950313214
8113 / 16637 rounded to 2.5611359109193557
8114 / 16637 rounded to 2.623887318054846
8115 / 16637 rounded to 2.0854444261178284
8116 / 16637 rounded to 2.69742432386849
8117 / 16637 rounded to 2.6129484003847523
8118 / 16637 rounded to 2.2377645828200285
8119 / 16637 rounded to 2.230381411461287
8120 / 16637 rounded to 2.5005372265909585
8121 / 16637 rounded to 2.531737068527439
8122 / 16637 rounded to 2.793986274749534
8123 / 16637 rounded to 2.8654383156213794
8124 / 16637 rounded to 2.639183004031221
8125 / 16637 rounded to 2.2092241264128987
8126 / 16637 rounded to 2.222099833822156
8127 / 16637 rounded to 3.586596231237688
8128 / 16637 rounded to 1.9570721971595701
8129 / 16637 rounded to 2.414541308917225
8130 / 16637 rounded to 2.600168009038041
8131 / 16637 rounded to 2.2558431290663092
8132 / 16637 rounded to 2.376561247179165
8133 / 16637 rounded to 2.504867673217355
8134 / 16637 rounded to 2.5553140853080873
8135 / 16637 rounded to 2.4512820023874844
8136 / 16637 rounded to 2.7510952589893374
8137 / 16637 rounded to 2.0096595523038046
8138 / 16637 rounded to 3.2575332838296993
8139 / 16637 rounded to 2.191611704748643
8140 / 16637 rounded to 2.70268610934992
8141 / 16637 rounded to 2.4171741420392494
8142 / 16637 rounded to 2.4995518641319583
8143 / 16637 rounded to 2.548304957279342
8144 / 16637 rounded to 2.5068394554319666
8145 / 16637 rounded to 3.6367276120828333
8146 / 16637 rounded to 2.44535851731179
8147 / 16637 rounded to 2.9013277144887897
8148 / 16637 rounded to 2.298093699650693
8149 / 16637 rounded to 2.736468161203766
8150 / 16637 rounded to 2.7203291926815387
8151 / 16637 rounded to 2.0095880649992046
8152 / 16637 rounded to 2.563529212360397
8153 / 16637 rounded to 2.0362355431601187
8154 / 16637 rounded to 2.1905922177222776
8155 / 16637 rounded to 2.629607588748555
8156 / 16637 rounded to 2.442355198074106
8157 / 16637 rounded to 2.4287122687164215
8158 / 16637 rounded to 2.5535704690564787
8159 / 16637 rounded to 2.931725516138836
8160 / 16637 rounded to 2.4230481986543566
8161 / 16637 rounded to 2.6140012479218693
8162 / 16637 rounded to 2.1780360139879225
8163 / 16637 rounded to 3.0845878788758343
8164 / 16637 rounded to 2.214723908716455
8165 / 16637 rounded to 2.5856971489167746
8166 / 16637 rounded to 1.9050721269306055
8167 / 16637 rounded to 2.6070456827058015
8168 / 16637 rounded to 2.4247630675560674
8169 / 16637 rounded to 2.473274782100358
8170 / 16637 rounded to 2.1316958773387302
8171 / 16637 rounded to 1.4635633382549231
8172 / 16637 rounded to 2.4114174429723443
8173 / 16637 rounded to 1.2962441621424525
8174 / 16637 rounded to 1.8413901637969887
8175 / 16637 rounded to 2.455347701006518
8176 / 16637 rounded to 1.2890511565861424
8177 / 16637 rounded to 2.2668206574406513
8178 / 16637 rounded to 1.498803621691803
8179 / 16637 rounded to 1.8784633668098862
8180 / 16637 rounded to 5.252306522816624
8181 / 16637 rounded to 2.1855358352278933
8182 / 16637 rounded to 2.8167333090201665
8183 / 16637 rounded to 2.543999341677193
8184 / 16637 rounded to 2.289212719539212
8185 / 16637 rounded to 2.500421224961553
8186 / 16637 rounded to 1.854725194696673
8187 / 16637 rounded to 2.4400684920613793
8188 / 16637 rounded to 2.557535670528439
8189 / 16637 rounded to 29.592048104217927
8190 / 16637 rounded to 2.3983811896347325
8191 / 16637 rounded to 2.6156920841358806
8192 / 16637 rounded to 2.523635592637692
8193 / 16637 rounded to 2.6769425712525114
8194 / 16637 rounded to 2.5600863037181516
8195 / 16637 rounded to 2.523924159503696
8196 / 16637 rounded to 1.3900865264897078
8197 / 16637 rounded to 2.499493488508311
8198 / 16637 rounded to 1.6042136657757087
8199 / 16637 rounded to 2.630680290844869
8200 / 16637 rounded to 9.477423077363595
8201 / 16637 rounded to 1.9328623452811837
8202 / 16637 rounded to 2.768927114532446
8203 / 16637 rounded to 9.4227472724096
8204 / 16637 rounded to 1.3969733017504566
8205 / 16637 rounded to 2.538363654673272
8206 / 16637 rounded to 5.261553825418301
8207 / 16637 rounded to 1.3366939249994976
8208 / 16637 rounded to 4.482839964264129
8209 / 16637 rounded to 1.8637098162152073
8210 / 16637 rounded to 2.5674982593922633
8211 / 16637 rounded to 2.8813412193507837
8212 / 16637 rounded to 43.92519602952343
8213 / 16637 rounded to 1.2949718401925743
8214 / 16637 rounded to 1.8894004578930343
8215 / 16637 rounded to 1.7095781873961287
8216 / 16637 rounded to 2.3309481446162272
8217 / 16637 rounded to 2.3485043846837717
8218 / 16637 rounded to 1.9265654245464032
8219 / 16637 rounded to 2.414726003457804
8220 / 16637 rounded to 2.2348528078659693
8221 / 16637 rounded to 2.6782643953913285
8222 / 16637 rounded to 2.4700431620395666
8223 / 16637 rounded to 1.8974549665311773
8224 / 16637 rounded to 2.953967466774428
8225 / 16637 rounded to 2.9142180389541203
8226 / 16637 rounded to 2.0263025544010262
8227 / 16637 rounded to 2.6083326855277895
8228 / 16637 rounded to 2.2195056049042283
8229 / 16637 rounded to 3.2492122233496743
8230 / 16637 rounded to 2.451847581242089
8231 / 16637 rounded to 11.021948548674839
8232 / 16637 rounded to 2.573571065329701
8233 / 16637 rounded to 2.7575440479033846
8234 / 16637 rounded to 2.2474054700799266
8235 / 16637 rounded to 9.349492493245902
8236 / 16637 rounded to 2.321443754524776
8237 / 16637 rounded to 2.475125633897026
8238 / 16637 rounded to 1.8438415094469918
8239 / 16637 rounded to 2.750479621212771
8240 / 16637 rounded to 2.5063674805551837
8241 / 16637 rounded to 2.7099262564857853
8242 / 16637 rounded to 3.6056928901469023
8243 / 16637 rounded to 2.3265737985234187
8244 / 16637 rounded to 14.553467701644866
8245 / 16637 rounded to 3.5890283603695656
8246 / 16637 rounded to 2.738246881336958
8247 / 16637 rounded to 1.948164649047468
8248 / 16637 rounded to 3.107963840880363
8249 / 16637 rounded to 1.5295604037278865
8250 / 16637 rounded to 2.347447080188435
8251 / 16637 rounded to 1.8617333627001
8252 / 16637 rounded to 2.549807777442203
8253 / 16637 rounded to 1.8298206334497773
8254 / 16637 rounded to 1.5236434934534864
8255 / 16637 rounded to 1.8552012606791084
8256 / 16637 rounded to 3.908355298671521
8257 / 16637 rounded to 5.614012658261191
8258 / 16637 rounded to 2.265056100393779
8259 / 16637 rounded to 1.9764709962664126
8260 / 16637 rounded to 1.2880458945895337
8261 / 16637 rounded to 70.21210189555478
8262 / 16637 rounded to 32.23805138274717
8263 / 16637 rounded to 2.450992179211827
8264 / 16637 rounded to 1.2954337190512422
8265 / 16637 rounded to 2.2053527456515245
8266 / 16637 rounded to 8.324297340568162
8267 / 16637 rounded to 1.883648354146343
8268 / 16637 rounded to 1.9381615671121033
8269 / 16637 rounded to 2.620721821676721
8270 / 16637 rounded to 1.9534974566263823
8271 / 16637 rounded to 2.817492235573757
8272 / 16637 rounded to 2.437130381955933
8273 / 16637 rounded to 89.47154018277368
8274 / 16637 rounded to 1.3120628195406367
8275 / 16637 rounded to 2.3180379835861835
8276 / 16637 rounded to 1.295681060787715
8277 / 16637 rounded to 2.390073171725146
8278 / 16637 rounded to 1.2876733007738228
8279 / 16637 rounded to 24.78807970997621
8280 / 16637 rounded to 2.3114858320728833
8281 / 16637 rounded to 2.248404731713841
8282 / 16637 rounded to 2.6464843123905775
8283 / 16637 rounded to 1.6686381922003448
8284 / 16637 rounded to 1.509852002027334
8285 / 16637 rounded to 4.02975925192312
8286 / 16637 rounded to 1.7234630496658592
8287 / 16637 rounded to 1.3111971252575054
8288 / 16637 rounded to 2.5016873291501285
8289 / 16637 rounded to 2.8050609371043564
8290 / 16637 rounded to 2.9732197452059737
8291 / 16637 rounded to 1.3056232318232242
8292 / 16637 rounded to 1.302430933917717
8293 / 16637 rounded to 2.4085390879404804
8294 / 16637 rounded to 1.5411166902694073
8295 / 16637 rounded to 1.9568158943083844
8296 / 16637 rounded to 1.3002286027520624
8297 / 16637 rounded to 2.177893780507453
8298 / 16637 rounded to 1.496659245894821
8299 / 16637 rounded to 1.2902892008933855
8300 / 16637 rounded to 2.9275580056818513
8301 / 16637 rounded to 2.525531932392511
8302 / 16637 rounded to 1.5959045059069623
8303 / 16637 rounded to 1.9975948598493711
8304 / 16637 rounded to 2.673562412345839
8305 / 16637 rounded to 3.5201197675193163
8306 / 16637 rounded to 2.1241490863584453
8307 / 16637 rounded to 3.2279797377400827
8308 / 16637 rounded to 2.480725389415471
8309 / 16637 rounded to 1.640176433727094
8310 / 16637 rounded to 3.3113467363314117
8311 / 16637 rounded to 3.2147603213165534
8312 / 16637 rounded to 2.3659285601832845
8313 / 16637 rounded to 2.9358947665843473
8314 / 16637 rounded to 1.9253561116319367
8315 / 16637 rounded to 2.4721298848073774
8316 / 16637 rounded to 2.0851571405880267
8317 / 16637 rounded to 37.93584568622942
8318 / 16637 rounded to 1.2879676322873277
8319 / 16637 rounded to 2.935659121736248
8320 / 16637 rounded to 2.6365158098169634
8321 / 16637 rounded to 2.370495638632527
8322 / 16637 rounded to 2.5105276854632934
8323 / 16637 rounded to 1.5277945359136889
8324 / 16637 rounded to 2.708879961361539
8325 / 16637 rounded to 2.592587100753756
8326 / 16637 rounded to 13.294933855643917
8327 / 16637 rounded to 1.9747941416524586
8328 / 16637 rounded to 2.5478835989195217
8329 / 16637 rounded to 1.9054110272356926
8330 / 16637 rounded to 3.433539695406023
8331 / 16637 rounded to 3.0524008915216254
8332 / 16637 rounded to 2.384007611099173
8333 / 16637 rounded to 2.492790257159032
8334 / 16637 rounded to 2.5082178603276803
8335 / 16637 rounded to 1.2939351930903396
8336 / 16637 rounded to 2.650706671207423
8337 / 16637 rounded to 2.30196742551595
8338 / 16637 rounded to 5.169121519744918
8339 / 16637 rounded to 1.3736068447441947
8340 / 16637 rounded to 1.868259544407825
8341 / 16637 rounded to 2.36065318727086
8342 / 16637 rounded to 2.354763329699996
8343 / 16637 rounded to 2.3552037558413934
8344 / 16637 rounded to 2.2949804384108323
8345 / 16637 rounded to 2.4146138402565436
8346 / 16637 rounded to 2.5097875766810263
8347 / 16637 rounded to 1.2876728936988886
8348 / 16637 rounded to 1.2876726911423695
8349 / 16637 rounded to 2.8744828603924213
8350 / 16637 rounded to 2.2759357174410435
8351 / 16637 rounded to 2.313188068369019
8352 / 16637 rounded to 2.622466042590292
8353 / 16637 rounded to 2.580776769584606
8354 / 16637 rounded to 1.9870544421083025
8355 / 16637 rounded to 43.99361116901128
8356 / 16637 rounded to 2.165586645058631
8357 / 16637 rounded to 2.2033270188937832
8358 / 16637 rounded to 1.8227099130863718
8359 / 16637 rounded to 2.6134313262747715
8360 / 16637 rounded to 2.163567704437987
8361 / 16637 rounded to 2.434890646487525
8362 / 16637 rounded to 3.1558377296169278
8363 / 16637 rounded to 13.28208632011731
8364 / 16637 rounded to 1.2878195018566063
8365 / 16637 rounded to 14.98316711885108
8366 / 16637 rounded to 2.0712348609512854
8367 / 16637 rounded to 2.261138222038739
8368 / 16637 rounded to 5.506506401271545
8369 / 16637 rounded to 2.444207172073067
8370 / 16637 rounded to 3.3330758557734748
8371 / 16637 rounded to 1.2877776153874054
8372 / 16637 rounded to 1.4981543829288635
8373 / 16637 rounded to 3.085877027821287
8374 / 16637 rounded to 2.902508880216406
8375 / 16637 rounded to 1.2923312388581587
8376 / 16637 rounded to 1.987145755884698
8377 / 16637 rounded to 2.5798079799585634
8378 / 16637 rounded to 3.873166880604756
8379 / 16637 rounded to 2.3189889602439346
8380 / 16637 rounded to 2.2992862999902743
8381 / 16637 rounded to 1.2877769635735636
8382 / 16637 rounded to 4.782102346216986
8383 / 16637 rounded to 2.4424159520107485
8384 / 16637 rounded to 55.05990795003528
8385 / 16637 rounded to 2.2575822079914967
8386 / 16637 rounded to 2.9031568433824204
8387 / 16637 rounded to 30.436851234574952
8388 / 16637 rounded to 1.4492743914747452
8389 / 16637 rounded to 2.113169560421298
8390 / 16637 rounded to 2.291245042500711
8391 / 16637 rounded to 4.898168893414898
8392 / 16637 rounded to 1.308829097321268
8393 / 16637 rounded to 2.5251533631178504
8394 / 16637 rounded to 2.6753982909652523
8395 / 16637 rounded to 2.4225166978119423
8396 / 16637 rounded to 2.1527160010162003
8397 / 16637 rounded to 2.311745337966117
8398 / 16637 rounded to 1.2876809453874514
8399 / 16637 rounded to 2.7653328007269713
8400 / 16637 rounded to 2.633359794129348
8401 / 16637 rounded to 3.2176880089006583
8402 / 16637 rounded to 2.505837588343461
8403 / 16637 rounded to 2.459747582495602
8404 / 16637 rounded to 2.296401241739173
8405 / 16637 rounded to 2.015786113760378
8406 / 16637 rounded to 2.0245872248680223
8407 / 16637 rounded to 3.074988057200895
8408 / 16637 rounded to 2.345971732803023
8409 / 16637 rounded to 1.7991802498058327
8410 / 16637 rounded to 1.665982700590363
8411 / 16637 rounded to 1.3138999844767372
8412 / 16637 rounded to 2.3711271641049287
8413 / 16637 rounded to 2.285617356192922
8414 / 16637 rounded to 1.2876726286995386
8415 / 16637 rounded to 2.362107686107638
8416 / 16637 rounded to 2.932866607417617
8417 / 16637 rounded to 2.5177986650912816
8418 / 16637 rounded to 2.4196808539039454
8419 / 16637 rounded to 1.3667376814582692
8420 / 16637 rounded to 2.3113590752702424
8421 / 16637 rounded to 1.6260293048360797
8422 / 16637 rounded to 15.32914489946334
8423 / 16637 rounded to 1.5807046206343303
8424 / 16637 rounded to 2.7346038775699855
8425 / 16637 rounded to 2.5975388058521705
8426 / 16637 rounded to 2.344879995050419
8427 / 16637 rounded to 3.0122008391636657
8428 / 16637 rounded to 2.8961707313391982
8429 / 16637 rounded to 1.503637831584112
8430 / 16637 rounded to 2.3827699705579968
8431 / 16637 rounded to 1.2877437793429305
8432 / 16637 rounded to 2.2961022700306613
8433 / 16637 rounded to 2.2355883527797533
8434 / 16637 rounded to 2.0257686050795516
8435 / 16637 rounded to 2.1893169594172677
8436 / 16637 rounded to 1.2878480779401713
8437 / 16637 rounded to 1.3397650502378617
8438 / 16637 rounded to 5.993932421002581
8439 / 16637 rounded to 2.291315236859698
8440 / 16637 rounded to 2.548488982886268
8441 / 16637 rounded to 2.565675498077172
8442 / 16637 rounded to 1.9125070771357613
8443 / 16637 rounded to 2.766849536889788
8444 / 16637 rounded to 2.7077076579865538
8445 / 16637 rounded to 2.106467823737206
8446 / 16637 rounded to 2.6508368255420263
8447 / 16637 rounded to 1.4509078334052703
8448 / 16637 rounded to 1.4856016503435059
8449 / 16637 rounded to 2.7755340870432996
8450 / 16637 rounded to 2.4057688212324804
8451 / 16637 rounded to 2.377626225911692
8452 / 16637 rounded to 5.868120871238461
8453 / 16637 rounded to 2.5179667503665217
8454 / 16637 rounded to 1.8852665992319515
8455 / 16637 rounded to 1.5557029640888433
8456 / 16637 rounded to 2.2002868485251654
8457 / 16637 rounded to 4.231725695029686
8458 / 16637 rounded to 1.3613500531727796
8459 / 16637 rounded to 2.75065255653966
8460 / 16637 rounded to 2.7219585205216132
8461 / 16637 rounded to 2.313351820715232
8462 / 16637 rounded to 2.297187944775232
8463 / 16637 rounded to 1.352493029986317
8464 / 16637 rounded to 2.3048997793420027
8465 / 16637 rounded to 1.7093461003757722
8466 / 16637 rounded to 1.8530928765429817
8467 / 16637 rounded to 1.7122136816901776
8468 / 16637 rounded to 2.6802913404515487
8469 / 16637 rounded to 2.231577293073796
8470 / 16637 rounded to 2.228471673938792
8471 / 16637 rounded to 2.2373748227392634
8472 / 16637 rounded to 2.656070485317863
8473 / 16637 rounded to 2.655311239388173
8474 / 16637 rounded to 2.344299992113456
8475 / 16637 rounded to 2.1123166390884043
8476 / 16637 rounded to 2.0496898737622504
8477 / 16637 rounded to 1.5422716729698167
8478 / 16637 rounded to 3.269367918877676
8479 / 16637 rounded to 2.474735638772361
8480 / 16637 rounded to 2.216131033177922
8481 / 16637 rounded to 2.261957915191671
8482 / 16637 rounded to 2.177080087140211
8483 / 16637 rounded to 2.193888768045831
8484 / 16637 rounded to 1.602795643494128
8485 / 16637 rounded to 2.3977776375772324
8486 / 16637 rounded to 2.147768366776293
8487 / 16637 rounded to 2.464311631028974
8488 / 16637 rounded to 2.4077773489864795
8489 / 16637 rounded to 2.2354447780139792
8490 / 16637 rounded to 2.330803708264766
8491 / 16637 rounded to 2.477961497258255
8492 / 16637 rounded to 29.227014450419773
8493 / 16637 rounded to 1.9506388617856698
8494 / 16637 rounded to 2.277650656725718
8495 / 16637 rounded to 2.670364829419602
8496 / 16637 rounded to 2.2538785875162457
8497 / 16637 rounded to 2.2287537978506227
8498 / 16637 rounded to 2.5224956591122205
8499 / 16637 rounded to 2.4064219847589032
8500 / 16637 rounded to 2.525860692303767
8501 / 16637 rounded to 2.3738052168130905
8502 / 16637 rounded to 2.6426878592684737
8503 / 16637 rounded to 6.144933112508826
8504 / 16637 rounded to 2.7880510740808973
8505 / 16637 rounded to 2.641192452218512
8506 / 16637 rounded to 3.170515138355264
8507 / 16637 rounded to 2.668118836649625
8508 / 16637 rounded to 2.1285076015177538
8509 / 16637 rounded to 2.7703169992093932
8510 / 16637 rounded to 2.687525115202805
8511 / 16637 rounded to 2.6945150908848325
8512 / 16637 rounded to 2.944216950224393
8513 / 16637 rounded to 2.3789628784865324
8514 / 16637 rounded to 2.3177653324021117
8515 / 16637 rounded to 2.4320118630335164
8516 / 16637 rounded to 2.7835717795774535
8517 / 16637 rounded to 2.2231833807885018
8518 / 16637 rounded to 2.4335540017912076
8519 / 16637 rounded to 2.380183909500127
8520 / 16637 rounded to 2.2261098864889264
8521 / 16637 rounded to 2.4565280248546424
8522 / 16637 rounded to 2.439212440769995
8523 / 16637 rounded to 2.396641278806029
8524 / 16637 rounded to 2.3098239007108297
8525 / 16637 rounded to 2.4393008082760295
8526 / 16637 rounded to 2.8085591410809307
8527 / 16637 rounded to 3.2453650174798794
8528 / 16637 rounded to 2.1525705312312002
8529 / 16637 rounded to 2.5484702819020093
8530 / 16637 rounded to 1.6465484373394024
8531 / 16637 rounded to 2.718924422203238
8532 / 16637 rounded to 2.6459886068910197
8533 / 16637 rounded to 2.684198589987656
8534 / 16637 rounded to 2.2495262298973064
8535 / 16637 rounded to 2.4725397068026242
8536 / 16637 rounded to 1.5285889569035582
8537 / 16637 rounded to 23.816411247389293
8538 / 16637 rounded to 2.4618737273841815
8539 / 16637 rounded to 2.4920549737747306
8540 / 16637 rounded to 2.923916858503187
8541 / 16637 rounded to 2.9553082889857407
8542 / 16637 rounded to 2.6790683679360474
8543 / 16637 rounded to 1.6665041408005952
8544 / 16637 rounded to 1.926624751041771
8545 / 16637 rounded to 2.985231525259564
8546 / 16637 rounded to 2.6037224484577552
8547 / 16637 rounded to 2.6331016457261796
8548 / 16637 rounded to 2.230838836793055
8549 / 16637 rounded to 2.145310546611957
8550 / 16637 rounded to 2.366127583640401
8551 / 16637 rounded to 2.7420699318587043
8552 / 16637 rounded to 2.350602719629891
8553 / 16637 rounded to 2.2889410631522793
8554 / 16637 rounded to 2.5145269403406574
8555 / 16637 rounded to 3.059667594685061
8556 / 16637 rounded to 1.3321651804044723
8557 / 16637 rounded to 2.399656128565043
8558 / 16637 rounded to 2.9656515260149887
8559 / 16637 rounded to 2.5361302834569095
8560 / 16637 rounded to 3.0479446578402145
8561 / 16637 rounded to 2.431618831722313
8562 / 16637 rounded to 1.9887135609283197
8563 / 16637 rounded to 29.763676880793916
8564 / 16637 rounded to 2.4486311830878518
8565 / 16637 rounded to 2.4041704508965074
8566 / 16637 rounded to 2.5502462531155787
8567 / 16637 rounded to 2.5149881539742682
8568 / 16637 rounded to 1.2878510238617504
8569 / 16637 rounded to 2.1566135776062807
8570 / 16637 rounded to 2.3254926481705906
8571 / 16637 rounded to 2.3453599470831854
8572 / 16637 rounded to 1.293003183367119
8573 / 16637 rounded to 2.9958273406844462
8574 / 16637 rounded to 2.260755803649741
8575 / 16637 rounded to 2.486023579671023
8576 / 16637 rounded to 1.287676196921288
8577 / 16637 rounded to 1.287672610689915
8578 / 16637 rounded to 1.287672596271024
8579 / 16637 rounded to 1.2876729758987893
8580 / 16637 rounded to 1.2876729833909173
8581 / 16637 rounded to 1.2887028523581336
8582 / 16637 rounded to 2.1347996650988432
8583 / 16637 rounded to 1.303525216403304
8584 / 16637 rounded to 2.449880017167565
8585 / 16637 rounded to 2.6928768340955953
8586 / 16637 rounded to 1.2877001319642967
8587 / 16637 rounded to 2.2010007565430874
8588 / 16637 rounded to 2.242214584643256
8589 / 16637 rounded to 2.276087914986657
8590 / 16637 rounded to 19.386490775222658
8591 / 16637 rounded to 2.225767404342027
8592 / 16637 rounded to 7.411337211180287
8593 / 16637 rounded to 2.2083909416223246
8594 / 16637 rounded to 2.380162054354934
8595 / 16637 rounded to 2.8128242170050535
8596 / 16637 rounded to 2.5132875040061626
8597 / 16637 rounded to 1.4001968799968265
8598 / 16637 rounded to 1.4646126994903095
8599 / 16637 rounded to 2.266733325452143
8600 / 16637 rounded to 3.021354204709595
8601 / 16637 rounded to 2.8027302709293456
8602 / 16637 rounded to 10.800497939577493
8603 / 16637 rounded to 2.412350955401602
8604 / 16637 rounded to 1.7865501292152055
8605 / 16637 rounded to 96.90387187613337
8606 / 16637 rounded to 3.1858915931150267
8607 / 16637 rounded to 2.16848879156476
8608 / 16637 rounded to 3.5549118747547745
8609 / 16637 rounded to 2.7272180296332906
8610 / 16637 rounded to 4.411353992501868
8611 / 16637 rounded to 2.4002862820399735
8612 / 16637 rounded to 2.636105205574513
8613 / 16637 rounded to 2.3499281186297076
8614 / 16637 rounded to 2.5703436715004804
8615 / 16637 rounded to 1.5093346857919454
8616 / 16637 rounded to 2.012294499414811
8617 / 16637 rounded to 2.181731457445829
8618 / 16637 rounded to 2.442428194104398
8619 / 16637 rounded to 2.997423962241093
8620 / 16637 rounded to 2.480098731816799
8621 / 16637 rounded to 37.118521068849795
8622 / 16637 rounded to 2.7363091579355197
8623 / 16637 rounded to 2.7619248259232405
8624 / 16637 rounded to 3.0868162643118042
8625 / 16637 rounded to 2.115178136122165
8626 / 16637 rounded to 2.4228540797670903
8627 / 16637 rounded to 2.4565353442303257
8628 / 16637 rounded to 2.342873331664734
8629 / 16637 rounded to 2.4115499478763667
8630 / 16637 rounded to 2.1798850932035916
8631 / 16637 rounded to 2.215161205796777
8632 / 16637 rounded to 2.667682271393365
8633 / 16637 rounded to 3.41499487530877
8634 / 16637 rounded to 2.634918337643531
8635 / 16637 rounded to 2.4870610880148556
8636 / 16637 rounded to 3.256020083552997
8637 / 16637 rounded to 2.4114661736250356
8638 / 16637 rounded to 2.4823846822511824
8639 / 16637 rounded to 2.578060373366835
8640 / 16637 rounded to 2.396586418092966
8641 / 16637 rounded to 2.1558491805759648
8642 / 16637 rounded to 5.027277899153999
8643 / 16637 rounded to 2.5461533204199447
8644 / 16637 rounded to 2.5802601390071858
8645 / 16637 rounded to 4.139493811465473
8646 / 16637 rounded to 2.480295643804712
8647 / 16637 rounded to 2.7246320347859743
8648 / 16637 rounded to 4.54534904329146
8649 / 16637 rounded to 2.4703167491836333
8650 / 16637 rounded to 2.6888558765082706
8651 / 16637 rounded to 9.012623715621073
8652 / 16637 rounded to 2.4119622477503406
8653 / 16637 rounded to 2.5329888909678644
8654 / 16637 rounded to 3.0634254331932538
8655 / 16637 rounded to 4.1202885850135065
8656 / 16637 rounded to 2.9451194794598488
8657 / 16637 rounded to 2.3715307011941245
8658 / 16637 rounded to 2.335498349686805
8659 / 16637 rounded to 2.2520760824471973
8660 / 16637 rounded to 2.3670778459190935
8661 / 16637 rounded to 2.258930169830092
8662 / 16637 rounded to 2.772773539467276
8663 / 16637 rounded to 2.362930023409946
8664 / 16637 rounded to 2.446614640455564
8665 / 16637 rounded to 2.3306283150613245
8666 / 16637 rounded to 1.6520252424850213
8667 / 16637 rounded to 1.5052490822529947
8668 / 16637 rounded to 2.7350521534820187
8669 / 16637 rounded to 5.84941988667435
8670 / 16637 rounded to 3.007151889813973
8671 / 16637 rounded to 2.2673656641692994
8672 / 16637 rounded to 2.4398856356022285
8673 / 16637 rounded to 1.6316905297892939
8674 / 16637 rounded to 2.3600735307793577
8675 / 16637 rounded to 2.495326471318909
8676 / 16637 rounded to 2.48935124682595
8677 / 16637 rounded to 1.9297045133757778
8678 / 16637 rounded to 2.518992762509432
8679 / 16637 rounded to 2.8945781911729753
8680 / 16637 rounded to 2.4002505007132595
8681 / 16637 rounded to 2.2331222789481147
8682 / 16637 rounded to 2.7258876115463453
8683 / 16637 rounded to 5.619598455890126
8684 / 16637 rounded to 3.2424045469636504
8685 / 16637 rounded to 4.532969259204363
8686 / 16637 rounded to 2.616284712672904
8687 / 16637 rounded to 1.2876731517437008
8688 / 16637 rounded to 1.2877437877595654
8689 / 16637 rounded to 1.3741880852204478
8690 / 16637 rounded to 2.3188714244040844
8691 / 16637 rounded to 2.5838397921296603
8692 / 16637 rounded to 2.2648166509060865
8693 / 16637 rounded to 4.263498482629308
8694 / 16637 rounded to 1.2884540570309082
8695 / 16637 rounded to 1.9522744491243025
8696 / 16637 rounded to 2.093013146049973
8697 / 16637 rounded to 3.0845724478729992
8698 / 16637 rounded to 2.4333651914059535
8699 / 16637 rounded to 2.2941397421953917
8700 / 16637 rounded to 2.1674395717903536
8701 / 16637 rounded to 1.5801649365625816
8702 / 16637 rounded to 2.363913602165255
8703 / 16637 rounded to 2.107527903892848
8704 / 16637 rounded to 2.8727766879874794
8705 / 16637 rounded to 1.324634910675268
8706 / 16637 rounded to 4.977702502732294
8707 / 16637 rounded to 3.00037025467038
8708 / 16637 rounded to 2.4444902600315155
8709 / 16637 rounded to 2.915319727623905
8710 / 16637 rounded to 1.6382111900614846
8711 / 16637 rounded to 2.1479124804521144
8712 / 16637 rounded to 28.95094601506774
8713 / 16637 rounded to 2.1465474275780054
8714 / 16637 rounded to 2.4413963297510355
8715 / 16637 rounded to 2.8539734230895113
8716 / 16637 rounded to 14.533962952096244
8717 / 16637 rounded to 3.1144113110808185
8718 / 16637 rounded to 2.5460077070452765
8719 / 16637 rounded to 1.3790664414665326
8720 / 16637 rounded to 2.9574056055840043
8721 / 16637 rounded to 2.283347175839522
8722 / 16637 rounded to 2.370706602492633
8723 / 16637 rounded to 2.687007525581239
8724 / 16637 rounded to 2.307137003937832
8725 / 16637 rounded to 2.4363985444466105
8726 / 16637 rounded to 23.347795523429177
8727 / 16637 rounded to 2.558572960059635
8728 / 16637 rounded to 2.338286771271202
8729 / 16637 rounded to 1.3019910878665466
8730 / 16637 rounded to 2.4911415607919154
8731 / 16637 rounded to 2.188679525310502
8732 / 16637 rounded to 2.365262991912335
8733 / 16637 rounded to 11.205519052434854
8734 / 16637 rounded to 4.607966308955605
8735 / 16637 rounded to 2.0623671171619655
8736 / 16637 rounded to 2.8748026740563986
8737 / 16637 rounded to 13.945327453725211
8738 / 16637 rounded to 2.3473884983961204
8739 / 16637 rounded to 5.809008328294808
8740 / 16637 rounded to 2.5389663712711674
8741 / 16637 rounded to 2.3187478431298705
8742 / 16637 rounded to 2.0529718164314708
8743 / 16637 rounded to 4.580065898847772
8744 / 16637 rounded to 2.464288711907416
8745 / 16637 rounded to 2.877596547149949
8746 / 16637 rounded to 2.4585305725234337
8747 / 16637 rounded to 5.48213052573121
8748 / 16637 rounded to 2.814443687532454
8749 / 16637 rounded to 1.3069775612814885
8750 / 16637 rounded to 2.43790494403558
8751 / 16637 rounded to 2.560446138825595
8752 / 16637 rounded to 19.05098013560617
8753 / 16637 rounded to 2.3714913848616397
8754 / 16637 rounded to 2.524100331108713
8755 / 16637 rounded to 9.640680017699879
8756 / 16637 rounded to 2.651129135879661
8757 / 16637 rounded to 3.0607835155438505
8758 / 16637 rounded to 2.0127775248915785
8759 / 16637 rounded to 5.177889580260226
8760 / 16637 rounded to 2.292873902447998
8761 / 16637 rounded to 2.4218298700829206
8762 / 16637 rounded to 2.338084155819351
8763 / 16637 rounded to 2.603445018742857
8764 / 16637 rounded to 1.7643332541675671
8765 / 16637 rounded to 2.170606858658969
8766 / 16637 rounded to 2.7071543508359035
8767 / 16637 rounded to 19.52381538697147
8768 / 16637 rounded to 1.9128185956505226
8769 / 16637 rounded to 2.6737255078250457
8770 / 16637 rounded to 2.324452942869749
8771 / 16637 rounded to 2.996901748519367
8772 / 16637 rounded to 2.738791093620328
8773 / 16637 rounded to 31.641492456712104
8774 / 16637 rounded to 1.3013466983708564
8775 / 16637 rounded to 1.7242963659770503
8776 / 16637 rounded to 2.508843307231847
8777 / 16637 rounded to 5.520551292790219
8778 / 16637 rounded to 3.3555266396658836
8779 / 16637 rounded to 3.1494143739169016
8780 / 16637 rounded to 20.892518486970648
8781 / 16637 rounded to 2.3657053541976714
8782 / 16637 rounded to 2.23792005750614
8783 / 16637 rounded to 3.008155256359586
8784 / 16637 rounded to 2.7676617345832604
8785 / 16637 rounded to 2.499312594896245
8786 / 16637 rounded to 2.593750985854229
8787 / 16637 rounded to 2.1461543044595355
8788 / 16637 rounded to 2.69348751642287
8789 / 16637 rounded to 3.875357740164852
8790 / 16637 rounded to 1.7848244682527385
8791 / 16637 rounded to 2.042704632256917
8792 / 16637 rounded to 1.7724219990483194
8793 / 16637 rounded to 3.728493444455941
8794 / 16637 rounded to 2.5871363498923494
8795 / 16637 rounded to 1.5189081180564148
8796 / 16637 rounded to 7.430341494777648
8797 / 16637 rounded to 1.289147391899231
8798 / 16637 rounded to 2.3688990613421352
8799 / 16637 rounded to 2.8152374064067343
8800 / 16637 rounded to 2.5763277489191507
8801 / 16637 rounded to 2.2289680254053037
8802 / 16637 rounded to 1.9035951609807888
8803 / 16637 rounded to 1.6125079467385302
8804 / 16637 rounded to 2.654521140349042
8805 / 16637 rounded to 2.582586977498754
8806 / 16637 rounded to 2.6475534990423713
8807 / 16637 rounded to 2.9273090215945374
8808 / 16637 rounded to 2.614086454311144
8809 / 16637 rounded to 1.5144619935772816
8810 / 16637 rounded to 2.6648323495620656
8811 / 16637 rounded to 2.27492261627222
8812 / 16637 rounded to 2.415822913807947
8813 / 16637 rounded to 1.9831282045742813
8814 / 16637 rounded to 2.087541916709978
8815 / 16637 rounded to 1.518964125917173
8816 / 16637 rounded to 2.351386163511514
8817 / 16637 rounded to 2.6894693194920087
8818 / 16637 rounded to 1.377837325120517
8819 / 16637 rounded to 2.7744875041170025
8820 / 16637 rounded to 2.4759370528291105
8821 / 16637 rounded to 2.5014248981267393
8822 / 16637 rounded to 66.53228508216293
8823 / 16637 rounded to 2.1396349002454227
8824 / 16637 rounded to 1.4956396044752345
8825 / 16637 rounded to 2.554826285322419
8826 / 16637 rounded to 1.2876741985558375
8827 / 16637 rounded to 2.6224676278131014
8828 / 16637 rounded to 1.3975808929855535
8829 / 16637 rounded to 1.9572311864173406
8830 / 16637 rounded to 2.310645974348708
8831 / 16637 rounded to 2.2982245592182964
8832 / 16637 rounded to 2.8689331137773046
8833 / 16637 rounded to 2.624366514554437
8834 / 16637 rounded to 3.00650826249129
8835 / 16637 rounded to 2.075961471433105
8836 / 16637 rounded to 2.180304839557645
8837 / 16637 rounded to 2.117419247674938
8838 / 16637 rounded to 2.975197806891854
8839 / 16637 rounded to 1.7459232740115254
8840 / 16637 rounded to 3.7577726459039846
8841 / 16637 rounded to 2.6790064032724414
8842 / 16637 rounded to 2.3664434824122984
8843 / 16637 rounded to 2.0894550615739704
8844 / 16637 rounded to 2.6973762477994936
8845 / 16637 rounded to 1.4295043417405562
8846 / 16637 rounded to 2.2490794002729158
8847 / 16637 rounded to 2.0551318717810894
8848 / 16637 rounded to 2.6372794585262946
8849 / 16637 rounded to 2.269808407125982
8850 / 16637 rounded to 2.5625369651949135
8851 / 16637 rounded to 1.2948173064735082
8852 / 16637 rounded to 2.455202312097907
8853 / 16637 rounded to 2.8634837642954993
8854 / 16637 rounded to 1.2890918808904466
8855 / 16637 rounded to 3.1952157493446065
8856 / 16637 rounded to 2.3545698890865614
8857 / 16637 rounded to 2.651469873854233
8858 / 16637 rounded to 2.5614805863246026
8859 / 16637 rounded to 2.424403302078536
8860 / 16637 rounded to 2.3166346464190286
8861 / 16637 rounded to 2.711078502921243
8862 / 16637 rounded to 2.2002054623510543
8863 / 16637 rounded to 2.613113424666428
8864 / 16637 rounded to 2.979558993553597
8865 / 16637 rounded to 2.4415882017039516
8866 / 16637 rounded to 2.06908650678804
8867 / 16637 rounded to 2.3034516589266123
8868 / 16637 rounded to 2.584039470740131
8869 / 16637 rounded to 1.288274347057809
8870 / 16637 rounded to 1.308046598314872
8871 / 16637 rounded to 5.724131266643339
8872 / 16637 rounded to 2.4417115753825342
8873 / 16637 rounded to 2.1417282350056985
8874 / 16637 rounded to 3.3404447763671308
8875 / 16637 rounded to 2.138561433516764
8876 / 16637 rounded to 2.8288053377475855
8877 / 16637 rounded to 2.4689462959511137
8878 / 16637 rounded to 1.3520458762186254
8879 / 16637 rounded to 2.4232791559676388
8880 / 16637 rounded to 1.553186793562006
8881 / 16637 rounded to 2.8669704041628914
8882 / 16637 rounded to 2.398038383013971
8883 / 16637 rounded to 4.198300915350286
8884 / 16637 rounded to 2.656203705281264
8885 / 16637 rounded to 2.920800451108807
8886 / 16637 rounded to 1.8765122987131024
8887 / 16637 rounded to 2.412198505427093
8888 / 16637 rounded to 2.8628796089017112
8889 / 16637 rounded to 2.5841603974244975
8890 / 16637 rounded to 3.8038185421380115
8891 / 16637 rounded to 2.3301342529268565
8892 / 16637 rounded to 1.7002064872965943
8893 / 16637 rounded to 1.304042345714836
8894 / 16637 rounded to 1.8957133846652792
8895 / 16637 rounded to 2.785780556499535
8896 / 16637 rounded to 2.2067979042145383
8897 / 16637 rounded to 2.43059653303758
8898 / 16637 rounded to 2.6425947477068945
8899 / 16637 rounded to 3.8003356148002454
8900 / 16637 rounded to 2.280002432043149
8901 / 16637 rounded to 2.3227313943009014
8902 / 16637 rounded to 2.3785755910825257
8903 / 16637 rounded to 3.029305571604111
8904 / 16637 rounded to 3.221150609529329
8905 / 16637 rounded to 1.6846107116440316
8906 / 16637 rounded to 2.2744092519345585
8907 / 16637 rounded to 1.338999098024776
8908 / 16637 rounded to 2.607902217929334
8909 / 16637 rounded to 3.0125173039539144
8910 / 16637 rounded to 2.143837098848648
8911 / 16637 rounded to 2.4602242541320556
8912 / 16637 rounded to 2.734227250488456
8913 / 16637 rounded to 2.2313069749946286
8914 / 16637 rounded to 2.4309504208590633
8915 / 16637 rounded to 6.517365514269037
8916 / 16637 rounded to 1.5817351976459744
8917 / 16637 rounded to 2.452525916221543
8918 / 16637 rounded to 4.107490383530846
8919 / 16637 rounded to 2.4003603367775876
8920 / 16637 rounded to 2.4007077405511557
8921 / 16637 rounded to 2.3755812322579986
8922 / 16637 rounded to 2.5624012473699547
8923 / 16637 rounded to 2.7017111166527608
8924 / 16637 rounded to 2.0963768944936176
8925 / 16637 rounded to 2.3345088574667456
8926 / 16637 rounded to 2.5588271243378626
8927 / 16637 rounded to 2.2065071434540493
8928 / 16637 rounded to 2.094978198223028
8929 / 16637 rounded to 2.4910366340782453
8930 / 16637 rounded to 2.534957638528783
8931 / 16637 rounded to 2.013956241618629
8932 / 16637 rounded to 2.3968139884924518
8933 / 16637 rounded to 2.6516815188293266
8934 / 16637 rounded to 2.761340330853052
8935 / 16637 rounded to 2.6210915319577226
8936 / 16637 rounded to 9.807238802537595
8937 / 16637 rounded to 26.867323040097748
8938 / 16637 rounded to 2.2006313463588554
8939 / 16637 rounded to 2.5349205741690235
8940 / 16637 rounded to 1.57218733722433
8941 / 16637 rounded to 2.4801510013371733
8942 / 16637 rounded to 2.402270815482396
8943 / 16637 rounded to 1.513862384980152
8944 / 16637 rounded to 2.5742188243978683
8945 / 16637 rounded to 2.4066785508894455
8946 / 16637 rounded to 2.593782739853571
8947 / 16637 rounded to 2.5194497050537037
8948 / 16637 rounded to 2.8556308820166625
8949 / 16637 rounded to 2.303599020448897
8950 / 16637 rounded to 11.577213366034993
8951 / 16637 rounded to 2.628728101995938
8952 / 16637 rounded to 2.313434116405028
8953 / 16637 rounded to 2.153707687105606
8954 / 16637 rounded to 2.9074880722631553
8955 / 16637 rounded to 1.6251397845219564
8956 / 16637 rounded to 2.1660721578584776
8957 / 16637 rounded to 1.9194853799570784
8958 / 16637 rounded to 1.855756338026268
8959 / 16637 rounded to 3.387052440498006
8960 / 16637 rounded to 2.730885336820386
8961 / 16637 rounded to 2.3939662868741096
8962 / 16637 rounded to 2.0696137398641206
8963 / 16637 rounded to 2.5723608226355763
8964 / 16637 rounded to 2.7681540264444586
8965 / 16637 rounded to 2.4749885001408978
8966 / 16637 rounded to 2.5360309673914734
8967 / 16637 rounded to 2.468763858509907
8968 / 16637 rounded to 2.5643361588108684
8969 / 16637 rounded to 10.374746287808284
8970 / 16637 rounded to 3.280757850762528
8971 / 16637 rounded to 1.3935440200520604
8972 / 16637 rounded to 2.430931449545362
8973 / 16637 rounded to 1.9318130990992661
8974 / 16637 rounded to 2.212976663962389
8975 / 16637 rounded to 2.124516338800767
8976 / 16637 rounded to 2.112886926059989
8977 / 16637 rounded to 1.2876764460423622
8978 / 16637 rounded to 2.0113686164101696
8979 / 16637 rounded to 3.2047633193418656
8980 / 16637 rounded to 2.571354744048169
8981 / 16637 rounded to 2.4473315173903534
8982 / 16637 rounded to 1.4619201810588236
8983 / 16637 rounded to 2.4317431687403364
8984 / 16637 rounded to 2.5645520976378617
8985 / 16637 rounded to 2.3598930228508253
8986 / 16637 rounded to 2.1829224209099585
8987 / 16637 rounded to 2.2113943288094733
8988 / 16637 rounded to 1.6892948609388045
8989 / 16637 rounded to 1.551142215523314
8990 / 16637 rounded to 2.1462153580643277
8991 / 16637 rounded to 1.8650251535516795
8992 / 16637 rounded to 2.2613109481013276
8993 / 16637 rounded to 2.6177559873889362
8994 / 16637 rounded to 2.4386422919814907
8995 / 16637 rounded to 2.212866396596053
8996 / 16637 rounded to 2.380871961612739
8997 / 16637 rounded to 1.7177792480275673
8998 / 16637 rounded to 1.7169784595964988
8999 / 16637 rounded to 2.1561298043824806
9000 / 16637 rounded to 2.445708784360165
9001 / 16637 rounded to 2.158691581722049
9002 / 16637 rounded to 2.361703298058937
9003 / 16637 rounded to 2.6446108119357357
9004 / 16637 rounded to 2.3629986078118708
9005 / 16637 rounded to 2.4242820618108056
9006 / 16637 rounded to 2.195982878589022
9007 / 16637 rounded to 2.4458310649338606
9008 / 16637 rounded to 2.810368641650844
9009 / 16637 rounded to 2.1460016792375773
9010 / 16637 rounded to 2.2600300338500143
9011 / 16637 rounded to 2.809039813914499
9012 / 16637 rounded to 2.5365437433556717
9013 / 16637 rounded to 2.4301214917726255
9014 / 16637 rounded to 2.4205847126198394
9015 / 16637 rounded to 2.638970683568305
9016 / 16637 rounded to 6.108709353078363
9017 / 16637 rounded to 2.5141436920543483
9018 / 16637 rounded to 2.2517209631707966
9019 / 16637 rounded to 6.3975777662753615
9020 / 16637 rounded to 1.8264135151286163
9021 / 16637 rounded to 2.5526107366661
9022 / 16637 rounded to 1.7457502961702036
9023 / 16637 rounded to 2.3983684488545394
9024 / 16637 rounded to 2.5500174439137138
9025 / 16637 rounded to 1.8106653560149777
9026 / 16637 rounded to 2.652873792362519
9027 / 16637 rounded to 4.344147639567182
9028 / 16637 rounded to 21.10083677864207
9029 / 16637 rounded to 21.68261607238025
9030 / 16637 rounded to 2.1929146721065575
9031 / 16637 rounded to 2.125275484663715
9032 / 16637 rounded to 1.4827115505641675
9033 / 16637 rounded to 1.819666965025468
9034 / 16637 rounded to 1.287827313955342
9035 / 16637 rounded to 1.5079677939936698
9036 / 16637 rounded to 1.9516363231586376
9037 / 16637 rounded to 2.538446657949604
9038 / 16637 rounded to 2.237481881983866
9039 / 16637 rounded to 2.620842206459539
9040 / 16637 rounded to 2.519084020952682
9041 / 16637 rounded to 2.02635686987734
9042 / 16637 rounded to 2.4996759624604707
9043 / 16637 rounded to 2.1351073551128543
9044 / 16637 rounded to 2.6666847775022124
9045 / 16637 rounded to 2.6503399825455918
9046 / 16637 rounded to 2.380611158689082
9047 / 16637 rounded to 2.394627430689037
9048 / 16637 rounded to 6.288741761586807
9049 / 16637 rounded to 2.3624476970135255
9050 / 16637 rounded to 1.9598723250284846
9051 / 16637 rounded to 2.214057208093835
9052 / 16637 rounded to 1.5574084762570586
9053 / 16637 rounded to 2.181153770557182
9054 / 16637 rounded to 2.5480308176862967
9055 / 16637 rounded to 2.273755936856021
9056 / 16637 rounded to 1.984804866034819
9057 / 16637 rounded to 4.1885714198767445
9058 / 16637 rounded to 2.4201957894710686
9059 / 16637 rounded to 2.517042418288408
9060 / 16637 rounded to 1.6875876645113375
9061 / 16637 rounded to 1.6086182385254475
9062 / 16637 rounded to 2.2490449920065303
9063 / 16637 rounded to 2.8791929022228233
9064 / 16637 rounded to 2.5888032929413813
9065 / 16637 rounded to 2.2895294360100635
9066 / 16637 rounded to 1.4979882339983217
9067 / 16637 rounded to 17.433221129592958
9068 / 16637 rounded to 2.1015635557049785
9069 / 16637 rounded to 1.9461493367472407
9070 / 16637 rounded to 2.6931248085108908
9071 / 16637 rounded to 2.3461096642019945
9072 / 16637 rounded to 3.3140759641708932
9073 / 16637 rounded to 2.1735591355930097
9074 / 16637 rounded to 2.5977196628047
9075 / 16637 rounded to 2.356504346536041
9076 / 16637 rounded to 1.7782700298748462
9077 / 16637 rounded to 2.144232913051255
9078 / 16637 rounded to 2.045081229426988
9079 / 16637 rounded to 2.3049550320209247
9080 / 16637 rounded to 1.3206954674294145
9081 / 16637 rounded to 2.468476770844764
9082 / 16637 rounded to 2.4775274247875876
9083 / 16637 rounded to 1.9102724461142349
9084 / 16637 rounded to 1.3301064933106859
9085 / 16637 rounded to 1.5746034123090606
9086 / 16637 rounded to 1.945828435063351
9087 / 16637 rounded to 3.9111094364835677
9088 / 16637 rounded to 19.13712262516836
9089 / 16637 rounded to 2.058113486244832
9090 / 16637 rounded to 3.2120242920800512
9091 / 16637 rounded to 2.7194072675361443
9092 / 16637 rounded to 2.514737739518534
9093 / 16637 rounded to 2.3646030460558145
9094 / 16637 rounded to 3.303709632581305
9095 / 16637 rounded to 2.7332817845153685
9096 / 16637 rounded to 11.248034261945573
9097 / 16637 rounded to 2.5166734626076055
9098 / 16637 rounded to 1.4190722412194765
9099 / 16637 rounded to 2.1997547268642395
9100 / 16637 rounded to 13.295445097385436
9101 / 16637 rounded to 2.856735393230713
9102 / 16637 rounded to 1.500650059032538
9103 / 16637 rounded to 2.4938787187229856
9104 / 16637 rounded to 1.6470824403281588
9105 / 16637 rounded to 5.1452197466173475
9106 / 16637 rounded to 1.6947485801288715
9107 / 16637 rounded to 1.7900018102503823
9108 / 16637 rounded to 2.865187212290166
9109 / 16637 rounded to 1.345443569899934
9110 / 16637 rounded to 4.548899414205656
9111 / 16637 rounded to 1.9729614410120278
9112 / 16637 rounded to 2.4525271782600386
9113 / 16637 rounded to 2.7893450963434616
9114 / 16637 rounded to 1.4241700129320978
9115 / 16637 rounded to 2.6048691506359036
9116 / 16637 rounded to 2.658362089908482
9117 / 16637 rounded to 2.950583430872182
9118 / 16637 rounded to 2.3767491006520047
9119 / 16637 rounded to 1.4481226752545386
9120 / 16637 rounded to 2.49202789982285
9121 / 16637 rounded to 2.3911099234267916
9122 / 16637 rounded to 2.3460205939518617
9123 / 16637 rounded to 2.5980598293597774
9124 / 16637 rounded to 1.702624790542105
9125 / 16637 rounded to 2.5343854362429674
9126 / 16637 rounded to 2.659118135853581
9127 / 16637 rounded to 2.942666214032226
9128 / 16637 rounded to 2.313553700477896
9129 / 16637 rounded to 2.156453347337237
9130 / 16637 rounded to 2.336556581391385
9131 / 16637 rounded to 2.6300060133285657
9132 / 16637 rounded to 2.3519286209323416
9133 / 16637 rounded to 2.7155872130977214
9134 / 16637 rounded to 2.5271430182628274
9135 / 16637 rounded to 2.369357107526626
9136 / 16637 rounded to 2.3584504799782513
9137 / 16637 rounded to 2.7697396020039027
9138 / 16637 rounded to 2.863110739974851
9139 / 16637 rounded to 2.589695301258877
9140 / 16637 rounded to 15.12467461005321
9141 / 16637 rounded to 2.2898873487956917
9142 / 16637 rounded to 2.5669440505565286
9143 / 16637 rounded to 2.0905934321444692
9144 / 16637 rounded to 3.016575169034582
9145 / 16637 rounded to 8.655099727113617
9146 / 16637 rounded to 2.7142800540553145
9147 / 16637 rounded to 2.7985866190672146
9148 / 16637 rounded to 2.2958614099326167
9149 / 16637 rounded to 2.406117628434235
9150 / 16637 rounded to 2.3474338675431463
9151 / 16637 rounded to 2.7721135260024434
9152 / 16637 rounded to 2.39930378782686
9153 / 16637 rounded to 11.690882462546389
9154 / 16637 rounded to 1.6490109165802906
9155 / 16637 rounded to 2.317666252564853
9156 / 16637 rounded to 12.803283123945036
9157 / 16637 rounded to 2.810583973491696
9158 / 16637 rounded to 14.761580356162572
9159 / 16637 rounded to 9.739985076988264
9160 / 16637 rounded to 1.6587210160345796
9161 / 16637 rounded to 2.41919805547926
9162 / 16637 rounded to 2.903836661121397
9163 / 16637 rounded to 2.489678750033189
9164 / 16637 rounded to 2.6780251583115318
9165 / 16637 rounded to 1.7376977135067182
9166 / 16637 rounded to 2.565360796581847
9167 / 16637 rounded to 2.751874774478201
9168 / 16637 rounded to 3.768467960888622
9169 / 16637 rounded to 1.390683653925699
9170 / 16637 rounded to 2.4611642583267135
9171 / 16637 rounded to 9.175245945333273
9172 / 16637 rounded to 2.2387798308557154
9173 / 16637 rounded to 1.9484203444921178
9174 / 16637 rounded to 1.3720242642819793
9175 / 16637 rounded to 2.596254796460314
9176 / 16637 rounded to 1.9571891935672452
9177 / 16637 rounded to 1.3162247364408128
9178 / 16637 rounded to 2.4587369855618895
9179 / 16637 rounded to 2.409117386541065
9180 / 16637 rounded to 1.750524229728455
9181 / 16637 rounded to 2.237832644633372
9182 / 16637 rounded to 4.326611665249481
9183 / 16637 rounded to 2.853107532114835
9184 / 16637 rounded to 5.420363468929798
9185 / 16637 rounded to 2.6589117624576333
9186 / 16637 rounded to 4.696381794064561
9187 / 16637 rounded to 2.744597370356625
9188 / 16637 rounded to 2.6287264541264395
9189 / 16637 rounded to 2.5463299053369646
9190 / 16637 rounded to 2.1459615830274936
9191 / 16637 rounded to 1.9478773396667746
9192 / 16637 rounded to 2.6054702558350695
9193 / 16637 rounded to 3.056084917066643
9194 / 16637 rounded to 2.507654991364299
9195 / 16637 rounded to 3.0352712738347365
9196 / 16637 rounded to 2.777412719708544
9197 / 16637 rounded to 2.3827175972945374
9198 / 16637 rounded to 2.3207846385360034
9199 / 16637 rounded to 2.0685802827433566
9200 / 16637 rounded to 2.8751689255728587
9201 / 16637 rounded to 2.113888162737822
9202 / 16637 rounded to 2.574410005484586
9203 / 16637 rounded to 2.4753115172359097
9204 / 16637 rounded to 2.4966479576805107
9205 / 16637 rounded to 1.8661872910393227
9206 / 16637 rounded to 2.2962110848016963
9207 / 16637 rounded to 2.726753888361387
9208 / 16637 rounded to 2.552756317349406
9209 / 16637 rounded to 2.819691206308066
9210 / 16637 rounded to 1.304283474385393
9211 / 16637 rounded to 2.476985745394848
9212 / 16637 rounded to 2.449129909157416
9213 / 16637 rounded to 2.376718433240357
9214 / 16637 rounded to 3.385629644051762
9215 / 16637 rounded to 3.0693373630629006
9216 / 16637 rounded to 2.5637545867055573
9217 / 16637 rounded to 2.4204740876176407
9218 / 16637 rounded to 2.7318233158300727
9219 / 16637 rounded to 1.9104666047698866
9220 / 16637 rounded to 2.5529224452638677
9221 / 16637 rounded to 2.1513803352801046
9222 / 16637 rounded to 2.1631550788178773
9223 / 16637 rounded to 1.9910305247462503
9224 / 16637 rounded to 2.1529557251705667
9225 / 16637 rounded to 2.411777353262157
9226 / 16637 rounded to 2.432920537504132
9227 / 16637 rounded to 2.1081121510865866
9228 / 16637 rounded to 1.381012281427397
9229 / 16637 rounded to 2.4175534304634647
9230 / 16637 rounded to 1.7403896014480627
9231 / 16637 rounded to 3.3582389783605984
9232 / 16637 rounded to 2.819407267906707
9233 / 16637 rounded to 3.1356143422645424
9234 / 16637 rounded to 2.49128677838186
9235 / 16637 rounded to 2.3615398487970327
9236 / 16637 rounded to 2.0702749154627296
9237 / 16637 rounded to 2.574399313737165
9238 / 16637 rounded to 2.313041478046395
9239 / 16637 rounded to 2.2643237782171597
9240 / 16637 rounded to 2.0141593511565694
9241 / 16637 rounded to 3.4831698769130015
9242 / 16637 rounded to 2.282181237610173
9243 / 16637 rounded to 1.893485469818781
9244 / 16637 rounded to 2.3514455877026093
9245 / 16637 rounded to 3.22572612886846
9246 / 16637 rounded to 2.5988136809522593
9247 / 16637 rounded to 38.499977447792396
9248 / 16637 rounded to 2.416970450565549
9249 / 16637 rounded to 2.576911887315885
9250 / 16637 rounded to 2.56555159953353
9251 / 16637 rounded to 2.9000827100680184
9252 / 16637 rounded to 3.3566572646224095
9253 / 16637 rounded to 2.3343247426258116
9254 / 16637 rounded to 2.316157765182557
9255 / 16637 rounded to 1.5872789461358285
9256 / 16637 rounded to 2.4834617479053174
9257 / 16637 rounded to 2.3759284038649926
9258 / 16637 rounded to 2.152641505369353
9259 / 16637 rounded to 3.49780040069751
9260 / 16637 rounded to 2.522898752195619
9261 / 16637 rounded to 2.504509701859932
9262 / 16637 rounded to 3.175027485921859
9263 / 16637 rounded to 2.7255797976445213
9264 / 16637 rounded to 2.5090436608987305
9265 / 16637 rounded to 2.5119944848969005
9266 / 16637 rounded to 1.6588148013338297
9267 / 16637 rounded to 3.841010856241937
9268 / 16637 rounded to 1.3055809142277324
9269 / 16637 rounded to 2.2278958301219958
9270 / 16637 rounded to 2.3032724822473845
9271 / 16637 rounded to 2.8285647387475734
9272 / 16637 rounded to 12.835051419156484
9273 / 16637 rounded to 1.9586360223749766
9274 / 16637 rounded to 2.380799555270813
9275 / 16637 rounded to 1.2879405116991125
9276 / 16637 rounded to 2.4520339932349926
9277 / 16637 rounded to 5.83809356791785
9278 / 16637 rounded to 2.4242639647654314
9279 / 16637 rounded to 2.5330988854508054
9280 / 16637 rounded to 21.21618906282769
9281 / 16637 rounded to 1.8177224111808712
9282 / 16637 rounded to 2.19314752878508
9283 / 16637 rounded to 2.655283002328712
9284 / 16637 rounded to 10.710014128263373
9285 / 16637 rounded to 2.435279552475273
9286 / 16637 rounded to 2.425929865468717
9287 / 16637 rounded to 1.2888667101882731
9288 / 16637 rounded to 2.434605326418733
9289 / 16637 rounded to 2.741909524635644
9290 / 16637 rounded to 2.2493803258521754
9291 / 16637 rounded to 3.3340294146199936
9292 / 16637 rounded to 1.4306315957129296
9293 / 16637 rounded to 31.279083741844072
9294 / 16637 rounded to 2.3787541040869735
9295 / 16637 rounded to 2.5244327837278937
9296 / 16637 rounded to 2.817467193873336
9297 / 16637 rounded to 2.1894083960351134
9298 / 16637 rounded to 5.37880013545679
9299 / 16637 rounded to 2.981960790631255
9300 / 16637 rounded to 2.499512336208564
9301 / 16637 rounded to 2.063008321598499
9302 / 16637 rounded to 2.112495115907791
9303 / 16637 rounded to 1.2883293661601094
9304 / 16637 rounded to 3.5197839667993684
9305 / 16637 rounded to 2.378460741989122
9306 / 16637 rounded to 2.643178911248387
9307 / 16637 rounded to 2.9597604710547047
9308 / 16637 rounded to 2.227263871415354
9309 / 16637 rounded to 2.412161907270265
9310 / 16637 rounded to 2.119798640926392
9311 / 16637 rounded to 1.4566565953104533
9312 / 16637 rounded to 2.520143022646085
9313 / 16637 rounded to 2.446403638991872
9314 / 16637 rounded to 2.9747159956894467
9315 / 16637 rounded to 2.486721094854135
9316 / 16637 rounded to 2.2775654648644372
9317 / 16637 rounded to 2.1032387439113562
9318 / 16637 rounded to 2.2216265125413726
9319 / 16637 rounded to 2.363039504417199
9320 / 16637 rounded to 3.5558034069910684
9321 / 16637 rounded to 2.392630280813452
9322 / 16637 rounded to 8.215800984462328
9323 / 16637 rounded to 9.12586394871549
9324 / 16637 rounded to 2.854942168773109
9325 / 16637 rounded to 2.8191861183897777
9326 / 16637 rounded to 2.2497673897327015
9327 / 16637 rounded to 2.5212370578882437
9328 / 16637 rounded to 2.45602572359639
9329 / 16637 rounded to 2.2695707642828813
9330 / 16637 rounded to 3.590320172029188
9331 / 16637 rounded to 3.0483893331063228
9332 / 16637 rounded to 3.5030336958751596
9333 / 16637 rounded to 2.0961966805181573
9334 / 16637 rounded to 2.34164935016524
9335 / 16637 rounded to 1.2885416621119283
9336 / 16637 rounded to 2.5105702964679937
9337 / 16637 rounded to 2.4610200285811885
9338 / 16637 rounded to 3.074109502103909
9339 / 16637 rounded to 2.4274960257964118
9340 / 16637 rounded to 2.324122141714068
9341 / 16637 rounded to 1.8332800532931002
9342 / 16637 rounded to 5.212480448506597
9343 / 16637 rounded to 1.8771588000066823
9344 / 16637 rounded to 1.578480096804134
9345 / 16637 rounded to 18.52053029231211
9346 / 16637 rounded to 2.3716689952263215
9347 / 16637 rounded to 2.395281548523516
9348 / 16637 rounded to 2.7628722286332925
9349 / 16637 rounded to 2.178006305434634
9350 / 16637 rounded to 3.015614777401918
9351 / 16637 rounded to 2.2721879176013173
9352 / 16637 rounded to 2.3706796510445747
9353 / 16637 rounded to 2.667260770031042
9354 / 16637 rounded to 1.3042614072731946
9355 / 16637 rounded to 2.4157690965787757
9356 / 16637 rounded to 3.2472463824728233
9357 / 16637 rounded to 2.3477373917202016
9358 / 16637 rounded to 2.045158209223701
9359 / 16637 rounded to 2.7534947814601485
9360 / 16637 rounded to 2.7472205265560423
9361 / 16637 rounded to 3.355293405880137
9362 / 16637 rounded to 2.9823026367607968
9363 / 16637 rounded to 1.290378167060482
9364 / 16637 rounded to 2.406953131537579
9365 / 16637 rounded to 42.91834925527782
9366 / 16637 rounded to 2.650664993069647
9367 / 16637 rounded to 2.5733859273316577
9368 / 16637 rounded to 2.8523312964132352
9369 / 16637 rounded to 1.2880145334722986
9370 / 16637 rounded to 2.7649469066430448
9371 / 16637 rounded to 19.18172995730053
9372 / 16637 rounded to 1.846087659845115
9373 / 16637 rounded to 1.9132305274824002
9374 / 16637 rounded to 2.7771252702755844
9375 / 16637 rounded to 2.457846995293088
9376 / 16637 rounded to 1.8773781642491636
9377 / 16637 rounded to 2.6400103552386613
9378 / 16637 rounded to 2.1071277889628237
9379 / 16637 rounded to 2.390869673440566
9380 / 16637 rounded to 1.4324180430724687
9381 / 16637 rounded to 2.1525420173372534
9382 / 16637 rounded to 2.7302813202489205
9383 / 16637 rounded to 1.287672368447825
9384 / 16637 rounded to 1.8200646923617794
9385 / 16637 rounded to 1.9211690031460005
9386 / 16637 rounded to 4.147477247431344
9387 / 16637 rounded to 2.0710694657498245
9388 / 16637 rounded to 2.831026067246267
9389 / 16637 rounded to 2.520102469138591
9390 / 16637 rounded to 1.5759795561950471
9391 / 16637 rounded to 1.65338628440557
9392 / 16637 rounded to 7.140075309666736
9393 / 16637 rounded to 2.9204877234318367
9394 / 16637 rounded to 2.075701622353864
9395 / 16637 rounded to 24.257632951157095
9396 / 16637 rounded to 1.3041951661143787
9397 / 16637 rounded to 2.3125288649932783
9398 / 16637 rounded to 2.2123969720518692
9399 / 16637 rounded to 2.5950956544687407
9400 / 16637 rounded to 5.427251553151064
9401 / 16637 rounded to 23.48799152002465
9402 / 16637 rounded to 11.763750472140469
9403 / 16637 rounded to 1.2878711955858024
9404 / 16637 rounded to 2.3742861036630707
9405 / 16637 rounded to 2.5460370566509747
9406 / 16637 rounded to 2.373907093907356
9407 / 16637 rounded to 2.639513989492726
9408 / 16637 rounded to 5.765915658657756
9409 / 16637 rounded to 2.406393044207486
9410 / 16637 rounded to 2.937556765123685
9411 / 16637 rounded to 2.4510623894546413
9412 / 16637 rounded to 2.391924529388746
9413 / 16637 rounded to 50.24640161440639
9414 / 16637 rounded to 2.5855462550436186
9415 / 16637 rounded to 4.865959695527988
9416 / 16637 rounded to 2.4912705129849853
9417 / 16637 rounded to 2.7552118464829403
9418 / 16637 rounded to 2.2296593947020322
9419 / 16637 rounded to 2.6148433232988637
9420 / 16637 rounded to 3.3338482763124757
9421 / 16637 rounded to 2.3116866641598137
9422 / 16637 rounded to 2.2841480629690625
9423 / 16637 rounded to 2.2195833615703955
9424 / 16637 rounded to 2.627634991662432
9425 / 16637 rounded to 2.699473639315467
9426 / 16637 rounded to 1.3880343480110064
9427 / 16637 rounded to 1.9303279782110412
9428 / 16637 rounded to 2.2835100948881486
9429 / 16637 rounded to 1.6712094197558358
9430 / 16637 rounded to 1.645705597181209
9431 / 16637 rounded to 2.2935316888611346
9432 / 16637 rounded to 3.2078160250035133
9433 / 16637 rounded to 1.4949362212297916
9434 / 16637 rounded to 3.3784781757930284
9435 / 16637 rounded to 2.4818694618470794
9436 / 16637 rounded to 4.266289063101565
9437 / 16637 rounded to 20.590114637608288
9438 / 16637 rounded to 22.34142710624272
9439 / 16637 rounded to 2.7812645707331405
9440 / 16637 rounded to 2.183328053909695
9441 / 16637 rounded to 2.200777095326415
9442 / 16637 rounded to 2.4808988480315213
9443 / 16637 rounded to 2.4218782465735376
9444 / 16637 rounded to 2.3789521845892985
9445 / 16637 rounded to 19.355325345254823
9446 / 16637 rounded to 3.491649153497776
9447 / 16637 rounded to 2.501501113620723
9448 / 16637 rounded to 2.0222691950364315
9449 / 16637 rounded to 3.4400367740085813
9450 / 16637 rounded to 2.4125963665461647
9451 / 16637 rounded to 2.063955412564815
9452 / 16637 rounded to 2.320649982420886
9453 / 16637 rounded to 10.034724510273124
9454 / 16637 rounded to 2.4030972430609077
9455 / 16637 rounded to 2.1920134639657003
9456 / 16637 rounded to 2.5255837626356983
9457 / 16637 rounded to 1.2877716109720858
9458 / 16637 rounded to 2.76913854241063
9459 / 16637 rounded to 3.2680116010497633
9460 / 16637 rounded to 2.3841445956480993
9461 / 16637 rounded to 2.172775999698024
9462 / 16637 rounded to 2.992161982838616
9463 / 16637 rounded to 2.8980022342189917
9464 / 16637 rounded to 3.6978453549439503
9465 / 16637 rounded to 2.4413946150635857
9466 / 16637 rounded to 1.736020601583961
9467 / 16637 rounded to 2.632459289617884
9468 / 16637 rounded to 2.3788347997762775
9469 / 16637 rounded to 9.797397529429157
9470 / 16637 rounded to 2.7140319558287525
9471 / 16637 rounded to 3.201607923851492
9472 / 16637 rounded to 2.385298554165224
9473 / 16637 rounded to 2.3486986490918023
9474 / 16637 rounded to 1.2877899787454248
9475 / 16637 rounded to 2.4068144951173656
9476 / 16637 rounded to 2.499968458484102
9477 / 16637 rounded to 2.334619858586266
9478 / 16637 rounded to 1.6855226268657275
9479 / 16637 rounded to 1.4606357917129447
9480 / 16637 rounded to 2.183302087306641
9481 / 16637 rounded to 7.8254971036620455
9482 / 16637 rounded to 2.493759991133167
9483 / 16637 rounded to 3.1424277135751137
9484 / 16637 rounded to 5.75107607564147
9485 / 16637 rounded to 2.2983226274175927
9486 / 16637 rounded to 2.426230575424811
9487 / 16637 rounded to 2.1757178575527907
9488 / 16637 rounded to 3.1225548394991236
9489 / 16637 rounded to 2.6757105818319857
9490 / 16637 rounded to 2.106133303805042
9491 / 16637 rounded to 4.175301446045791
9492 / 16637 rounded to 2.7838439522014475
9493 / 16637 rounded to 1.3103859997489369
9494 / 16637 rounded to 3.583082941150071
9495 / 16637 rounded to 2.367557834889152
9496 / 16637 rounded to 2.594020892104783
9497 / 16637 rounded to 1.8444468088437187
9498 / 16637 rounded to 3.1200362252264533
9499 / 16637 rounded to 2.085617794430259
9500 / 16637 rounded to 2.381727517135442
9501 / 16637 rounded to 2.1437234569785253
9502 / 16637 rounded to 1.9225194354590387
9503 / 16637 rounded to 2.695230659941725
9504 / 16637 rounded to 2.402677285870581
9505 / 16637 rounded to 4.464992945388291
9506 / 16637 rounded to 2.4882633138473946
9507 / 16637 rounded to 2.430911594505606
9508 / 16637 rounded to 2.4991007573364037
9509 / 16637 rounded to 3.837594038393552
9510 / 16637 rounded to 2.8407806642657825
9511 / 16637 rounded to 2.555084901095818
9512 / 16637 rounded to 2.310554580826526
9513 / 16637 rounded to 2.645602746076505
9514 / 16637 rounded to 2.9186089261782513
9515 / 16637 rounded to 2.76217548011104
9516 / 16637 rounded to 3.17472362146735
9517 / 16637 rounded to 2.503817646526405
9518 / 16637 rounded to 2.450395246280498
9519 / 16637 rounded to 2.068566976066279
9520 / 16637 rounded to 1.351693446776393
9521 / 16637 rounded to 2.666017428050059
9522 / 16637 rounded to 2.0827102782156066
9523 / 16637 rounded to 2.524615508328202
9524 / 16637 rounded to 2.4624107890718077
9525 / 16637 rounded to 1.9795520916181262
9526 / 16637 rounded to 2.3059328185540946
9527 / 16637 rounded to 2.171797707604654
9528 / 16637 rounded to 2.5799436675881315
9529 / 16637 rounded to 2.516848908148881
9530 / 16637 rounded to 2.7081016348978424
9531 / 16637 rounded to 2.250065804386908
9532 / 16637 rounded to 1.3882136257790845
9533 / 16637 rounded to 2.520808840489321
9534 / 16637 rounded to 2.2837718794641844
9535 / 16637 rounded to 2.467967575392095
9536 / 16637 rounded to 2.094179258211761
9537 / 16637 rounded to 1.9906313418014834
9538 / 16637 rounded to 2.3847217545187234
9539 / 16637 rounded to 2.477489539541854
9540 / 16637 rounded to 1.8085842465995905
9541 / 16637 rounded to 2.2414055743189367
9542 / 16637 rounded to 4.598801575416646
9543 / 16637 rounded to 2.464730628325568
9544 / 16637 rounded to 2.434918222450563
9545 / 16637 rounded to 1.8251849005633312
9546 / 16637 rounded to 3.0770256184127986
9547 / 16637 rounded to 2.357630517187198
9548 / 16637 rounded to 1.8759414713263975
9549 / 16637 rounded to 2.6307088339363958
9550 / 16637 rounded to 2.577980535145095
9551 / 16637 rounded to 2.814830352457102
9552 / 16637 rounded to 2.422197026117273
9553 / 16637 rounded to 2.3841258068423103
9554 / 16637 rounded to 2.132371508158326
9555 / 16637 rounded to 2.524626302166221
9556 / 16637 rounded to 2.5036336187464
9557 / 16637 rounded to 2.460450242041983
9558 / 16637 rounded to 2.879923553893174
9559 / 16637 rounded to 5.694446864698501
9560 / 16637 rounded to 2.3699324520799867
9561 / 16637 rounded to 1.2883830841119086
9562 / 16637 rounded to 2.4951442024172557
9563 / 16637 rounded to 2.393264475876728
9564 / 16637 rounded to 2.260802636039895
9565 / 16637 rounded to 3.5604663845872446
9566 / 16637 rounded to 2.931601011207636
9567 / 16637 rounded to 2.3341291293001727
9568 / 16637 rounded to 3.044169457734658
9569 / 16637 rounded to 3.3940297768197203
9570 / 16637 rounded to 2.2892026780076327
9571 / 16637 rounded to 1.2877845326710857
9572 / 16637 rounded to 2.5329075148969893
9573 / 16637 rounded to 2.502178468692853
9574 / 16637 rounded to 2.844356280757759
9575 / 16637 rounded to 1.328673869267758
9576 / 16637 rounded to 11.954270306100465
9577 / 16637 rounded to 2.9098477301579337
9578 / 16637 rounded to 2.253662187322437
9579 / 16637 rounded to 2.073946180756559
9580 / 16637 rounded to 2.779159000704079
9581 / 16637 rounded to 2.0487041477875296
9582 / 16637 rounded to 2.5093677122621965
9583 / 16637 rounded to 13.727324972213937
9584 / 16637 rounded to 1.739257032701737
9585 / 16637 rounded to 2.7783505340843604
9586 / 16637 rounded to 2.109068429214409
9587 / 16637 rounded to 2.5142364667002695
9588 / 16637 rounded to 2.2455056756294893
9589 / 16637 rounded to 2.7891373122952268
9590 / 16637 rounded to 1.695777015717668
9591 / 16637 rounded to 13.219116568288708
9592 / 16637 rounded to 2.9005848973234984
9593 / 16637 rounded to 2.6664174140333605
9594 / 16637 rounded to 2.5310005551594243
9595 / 16637 rounded to 3.1069607335538882
9596 / 16637 rounded to 5.0941490862827195
9597 / 16637 rounded to 1.5306229219718996
9598 / 16637 rounded to 18.033576651123887
9599 / 16637 rounded to 5.7404421888231765
9600 / 16637 rounded to 2.2828869277324566
9601 / 16637 rounded to 2.676072730420986
9602 / 16637 rounded to 1.6144217386911435
9603 / 16637 rounded to 4.989492683446575
9604 / 16637 rounded to 2.5287130210176523
9605 / 16637 rounded to 4.7951737360203035
9606 / 16637 rounded to 2.383752129926402
9607 / 16637 rounded to 2.3602433187821106
9608 / 16637 rounded to 2.506200129005891
9609 / 16637 rounded to 2.6130469078466203
9610 / 16637 rounded to 3.16383270598362
9611 / 16637 rounded to 2.3583886261619127
9612 / 16637 rounded to 2.5211062702511717
9613 / 16637 rounded to 2.4331239436322676
9614 / 16637 rounded to 2.875012022812616
9615 / 16637 rounded to 2.3678712988028137
9616 / 16637 rounded to 2.2908259715944803
9617 / 16637 rounded to 3.1160561112409026
9618 / 16637 rounded to 2.389645554703605
9619 / 16637 rounded to 1.2876726256291742
9620 / 16637 rounded to 2.124734493816461
9621 / 16637 rounded to 2.088295164314211
9622 / 16637 rounded to 2.154837148981462
9623 / 16637 rounded to 2.3509743174067124
9624 / 16637 rounded to 2.2250231779437994
9625 / 16637 rounded to 1.802806910316242
9626 / 16637 rounded to 2.0478810565399357
9627 / 16637 rounded to 43.77256254215366
9628 / 16637 rounded to 2.3466189031484173
9629 / 16637 rounded to 2.284993830758546
9630 / 16637 rounded to 2.5282569472297785
9631 / 16637 rounded to 2.706814611473461
9632 / 16637 rounded to 1.28786218652057
9633 / 16637 rounded to 2.3721276514235288
9634 / 16637 rounded to 1.490791147345245
9635 / 16637 rounded to 1.94758263067705
9636 / 16637 rounded to 2.8777040739491264
9637 / 16637 rounded to 2.6388356413343863
9638 / 16637 rounded to 1.8806426704160129
9639 / 16637 rounded to 2.2766385876122333
9640 / 16637 rounded to 2.1066388654502926
9641 / 16637 rounded to 2.432449959292267
9642 / 16637 rounded to 1.2893073838494435
9643 / 16637 rounded to 4.095404038989377
9644 / 16637 rounded to 2.703757500215869
9645 / 16637 rounded to 2.900483775985929
9646 / 16637 rounded to 1.613833383766129
9647 / 16637 rounded to 2.6957124943878092
9648 / 16637 rounded to 1.287672612486433
9649 / 16637 rounded to 2.6953426231153514
9650 / 16637 rounded to 2.3259176085122824
9651 / 16637 rounded to 2.4509067402250153
9652 / 16637 rounded to 2.6050088884581606
9653 / 16637 rounded to 2.014661690266237
9654 / 16637 rounded to 2.209712286203215
9655 / 16637 rounded to 2.373370858246372
9656 / 16637 rounded to 2.5600732550286374
9657 / 16637 rounded to 2.7958939017022018
9658 / 16637 rounded to 2.2760348170025497
9659 / 16637 rounded to 2.287416606139874
9660 / 16637 rounded to 1.9794442356220094
9661 / 16637 rounded to 1.9327383309439379
9662 / 16637 rounded to 6.016081770565895
9663 / 16637 rounded to 6.864381332182268
9664 / 16637 rounded to 1.8774188396581726
9665 / 16637 rounded to 1.298214359390602
9666 / 16637 rounded to 2.822908130072791
9667 / 16637 rounded to 1.287865937737985
9668 / 16637 rounded to 2.155253232263074
9669 / 16637 rounded to 2.4669474883952227
9670 / 16637 rounded to 2.6435025690562215
9671 / 16637 rounded to 2.4795925090653137
9672 / 16637 rounded to 12.430324503804998
9673 / 16637 rounded to 1.900022282868758
9674 / 16637 rounded to 2.3576632369356685
9675 / 16637 rounded to 1.9415422065709236
9676 / 16637 rounded to 5.561899256016217
9677 / 16637 rounded to 3.4822773500498547
9678 / 16637 rounded to 2.318538585912773
9679 / 16637 rounded to 2.2372800287799466
9680 / 16637 rounded to 1.74598556904785
9681 / 16637 rounded to 2.9178613075631277
9682 / 16637 rounded to 2.349994978938315
9683 / 16637 rounded to 1.288909439619614
9684 / 16637 rounded to 1.2877980331717482
9685 / 16637 rounded to 2.7240620921010223
9686 / 16637 rounded to 2.4040039222476786
9687 / 16637 rounded to 2.397332956058673
9688 / 16637 rounded to 4.058977560609896
9689 / 16637 rounded to 16.992625213617988
9690 / 16637 rounded to 2.367782263971196
9691 / 16637 rounded to 2.6040696123251523
9692 / 16637 rounded to 2.3382152405845793
9693 / 16637 rounded to 2.28641941902368
9694 / 16637 rounded to 2.3046598388547137
9695 / 16637 rounded to 3.5655006714803896
9696 / 16637 rounded to 2.3402877488355167
9697 / 16637 rounded to 2.4987195368027644
9698 / 16637 rounded to 2.348052177625781
9699 / 16637 rounded to 3.1960743326152925
9700 / 16637 rounded to 2.821574595271701
9701 / 16637 rounded to 2.8942098231752706
9702 / 16637 rounded to 2.76772078048048
9703 / 16637 rounded to 2.4856978005885724
9704 / 16637 rounded to 1.3008081873707513
9705 / 16637 rounded to 2.249968543059463
9706 / 16637 rounded to 2.3031547034996676
9707 / 16637 rounded to 2.1941841607399497
9708 / 16637 rounded to 1.496740301487916
9709 / 16637 rounded to 2.087444462406577
9710 / 16637 rounded to 1.5438814401320495
9711 / 16637 rounded to 1.287672615515173
9712 / 16637 rounded to 2.510564820195748
9713 / 16637 rounded to 6.538440073657411
9714 / 16637 rounded to 2.1002100614060284
9715 / 16637 rounded to 2.6311273353495537
9716 / 16637 rounded to 3.3120777471701635
9717 / 16637 rounded to 1.5896913646746884
9718 / 16637 rounded to 2.1526081791369
9719 / 16637 rounded to 2.251851315838243
9720 / 16637 rounded to 13.418536231939042
9721 / 16637 rounded to 1.7889926712738735
9722 / 16637 rounded to 8.357419287198462
9723 / 16637 rounded to 1.705082992698822
9724 / 16637 rounded to 2.449773434278716
9725 / 16637 rounded to 4.02190961297245
9726 / 16637 rounded to 1.2876740018929616
9727 / 16637 rounded to 2.2911631652338498
9728 / 16637 rounded to 1.8010081085786758
9729 / 16637 rounded to 2.4719947868936876
9730 / 16637 rounded to 2.4565988006859882
9731 / 16637 rounded to 2.258767763714345
9732 / 16637 rounded to 2.1851778320361657
9733 / 16637 rounded to 1.6478484946469576
9734 / 16637 rounded to 2.186745690829754
9735 / 16637 rounded to 1.342819406460874
9736 / 16637 rounded to 2.3696815704688836
9737 / 16637 rounded to 1.2884522945826753
9738 / 16637 rounded to 1.3626096684455504
9739 / 16637 rounded to 2.6265747309852427
9740 / 16637 rounded to 12.35031484434046
9741 / 16637 rounded to 1.993275597710659
9742 / 16637 rounded to 1.710788609401617
9743 / 16637 rounded to 1.2876802599044617
9744 / 16637 rounded to 1.2877584781898717
9745 / 16637 rounded to 1.5903378416046643
9746 / 16637 rounded to 17.555494055901214
9747 / 16637 rounded to 2.4286234439985495
9748 / 16637 rounded to 2.6732164966866763
9749 / 16637 rounded to 2.117568676186662
9750 / 16637 rounded to 14.969196008806767
9751 / 16637 rounded to 2.646506100835133
9752 / 16637 rounded to 1.7502787991810975
9753 / 16637 rounded to 1.2876763380329945
9754 / 16637 rounded to 2.395177772858998
9755 / 16637 rounded to 3.3073307661008573
9756 / 16637 rounded to 2.2254126337193503
9757 / 16637 rounded to 2.4606202246989666
9758 / 16637 rounded to 1.4042704948060518
9759 / 16637 rounded to 1.707796461627048
9760 / 16637 rounded to 2.0061669988386233
9761 / 16637 rounded to 2.5319669826166864
9762 / 16637 rounded to 1.9538072000868418
9763 / 16637 rounded to 2.450741993752612
9764 / 16637 rounded to 1.661190093834708
9765 / 16637 rounded to 2.3701878634971654
9766 / 16637 rounded to 1.3146135151819778
9767 / 16637 rounded to 2.4145594104973056
9768 / 16637 rounded to 7.989184369049554
9769 / 16637 rounded to 2.3592535119955396
9770 / 16637 rounded to 41.04966431077202
9771 / 16637 rounded to 1.6210514111490697
9772 / 16637 rounded to 1.4221557746235374
9773 / 16637 rounded to 1.2877001896721798
9774 / 16637 rounded to 1.8905291398906383
9775 / 16637 rounded to 1.3035811682856853
9776 / 16637 rounded to 1.8154158448438058
9777 / 16637 rounded to 2.6553934090034836
9778 / 16637 rounded to 1.2933570694530274
9779 / 16637 rounded to 2.724088190964039
9780 / 16637 rounded to 3.4801540181379047
9781 / 16637 rounded to 2.9192463234772816
9782 / 16637 rounded to 2.420868419785567
9783 / 16637 rounded to 64.40916162986417
9784 / 16637 rounded to 2.885063723100028
9785 / 16637 rounded to 2.4166600704401557
9786 / 16637 rounded to 2.43320995627964
9787 / 16637 rounded to 1.604004710786688
9788 / 16637 rounded to 2.9766761455235873
9789 / 16637 rounded to 3.2636358224007362
9790 / 16637 rounded to 82.43499616618017
9791 / 16637 rounded to 2.7777091737297064
9792 / 16637 rounded to 1.3112759288419813
9793 / 16637 rounded to 2.3050142390281363
9794 / 16637 rounded to 2.2995198435421464
9795 / 16637 rounded to 15.69719523803949
9796 / 16637 rounded to 2.6096667097671626
9797 / 16637 rounded to 2.504810955300567
9798 / 16637 rounded to 2.000796043386023
9799 / 16637 rounded to 2.463622747083501
9800 / 16637 rounded to 2.2153176550399896
9801 / 16637 rounded to 1.9394426193387553
9802 / 16637 rounded to 1.8845614344133284
9803 / 16637 rounded to 1.2877056114812664
9804 / 16637 rounded to 2.424974115081042
9805 / 16637 rounded to 2.3278023685574034
9806 / 16637 rounded to 2.640349978882298
9807 / 16637 rounded to 2.5319161282407734
9808 / 16637 rounded to 5.402106525222149
9809 / 16637 rounded to 2.237415655754116
9810 / 16637 rounded to 4.886175823817147
9811 / 16637 rounded to 1.2887143027121941
9812 / 16637 rounded to 4.951043366328057
9813 / 16637 rounded to 3.7692129935108665
9814 / 16637 rounded to 1.5017413989733555
9815 / 16637 rounded to 2.3490054858349576
9816 / 16637 rounded to 2.7760283605971403
9817 / 16637 rounded to 1.287776662880219
9818 / 16637 rounded to 1.287672610846565
9819 / 16637 rounded to 6.037080938092255
9820 / 16637 rounded to 3.5090784916755147
9821 / 16637 rounded to 1.2876783130276888
9822 / 16637 rounded to 2.2235664003389104
9823 / 16637 rounded to 2.006569103083146
9824 / 16637 rounded to 2.8463006861228286
9825 / 16637 rounded to 2.7386474721624934
9826 / 16637 rounded to 2.450669862499969
9827 / 16637 rounded to 2.303215098987844
9828 / 16637 rounded to 1.732925375077608
9829 / 16637 rounded to 1.9199056587303496
9830 / 16637 rounded to 2.401593985305756
9831 / 16637 rounded to 15.436884910241117
9832 / 16637 rounded to 2.891632685061256
9833 / 16637 rounded to 2.434761165534025
9834 / 16637 rounded to 2.527377517974702
9835 / 16637 rounded to 5.4698297530758575
9836 / 16637 rounded to 2.4247722380220402
9837 / 16637 rounded to 1.926788806798801
9838 / 16637 rounded to 2.4423422067038287
9839 / 16637 rounded to 2.559141283924337
9840 / 16637 rounded to 2.0895215150737836
9841 / 16637 rounded to 1.388724221743112
9842 / 16637 rounded to 2.5005079503767433
9843 / 16637 rounded to 3.5607377185144435
9844 / 16637 rounded to 2.975118647519449
9845 / 16637 rounded to 2.304351514253912
9846 / 16637 rounded to 2.4442284816243665
9847 / 16637 rounded to 1.9935975495723532
9848 / 16637 rounded to 3.1287117618294933
9849 / 16637 rounded to 3.8505751583003653
9850 / 16637 rounded to 2.743560428537568
9851 / 16637 rounded to 2.8446929370015255
9852 / 16637 rounded to 3.1379241141711214
9853 / 16637 rounded to 2.3836515917224044
9854 / 16637 rounded to 2.263307888786123
9855 / 16637 rounded to 1.3554266285563783
9856 / 16637 rounded to 2.047676476793647
9857 / 16637 rounded to 1.3426791739565578
9858 / 16637 rounded to 2.347639395457077
9859 / 16637 rounded to 2.486520381325338
9860 / 16637 rounded to 4.25638276060667
9861 / 16637 rounded to 1.555690735391608
9862 / 16637 rounded to 2.0876908160621235
9863 / 16637 rounded to 2.566356022280011
9864 / 16637 rounded to 2.480933840351477
9865 / 16637 rounded to 2.2952491533158326
9866 / 16637 rounded to 2.253481221347623
9867 / 16637 rounded to 2.5425326940043833
9868 / 16637 rounded to 3.387302005744591
9869 / 16637 rounded to 2.1584691813530723
9870 / 16637 rounded to 2.4290651996188326
9871 / 16637 rounded to 2.5355331144424373
9872 / 16637 rounded to 3.464081412516008
9873 / 16637 rounded to 15.75753741149109
9874 / 16637 rounded to 2.2186182942692563
9875 / 16637 rounded to 2.6226341130316864
9876 / 16637 rounded to 2.493487746201812
9877 / 16637 rounded to 2.0705168322156053
9878 / 16637 rounded to 2.3724463681135832
9879 / 16637 rounded to 2.764263489218709
9880 / 16637 rounded to 2.369550846720582
9881 / 16637 rounded to 2.524023854723582
9882 / 16637 rounded to 1.8135100913968891
9883 / 16637 rounded to 2.35315116484568
9884 / 16637 rounded to 2.2007318509761284
9885 / 16637 rounded to 2.4079105736170043
9886 / 16637 rounded to 2.0822432782571165
9887 / 16637 rounded to 2.3022508258139176
9888 / 16637 rounded to 2.589699490277425
9889 / 16637 rounded to 1.2905493305924662
9890 / 16637 rounded to 2.1891693694178476
9891 / 16637 rounded to 1.6212786290677088
9892 / 16637 rounded to 1.3306582280858392
9893 / 16637 rounded to 2.2813787063611515
9894 / 16637 rounded to 1.933443019378858
9895 / 16637 rounded to 2.5914576254193
9896 / 16637 rounded to 2.430907753765158
9897 / 16637 rounded to 2.6087301881618017
9898 / 16637 rounded to 2.859615844066224
9899 / 16637 rounded to 1.287938570365928
9900 / 16637 rounded to 2.347801069881547
9901 / 16637 rounded to 2.7951288860248886
9902 / 16637 rounded to 2.577177130359004
9903 / 16637 rounded to 1.6562632868508766
9904 / 16637 rounded to 2.3251902666215143
9905 / 16637 rounded to 2.909032604086861
9906 / 16637 rounded to 2.609932105010704
9907 / 16637 rounded to 2.564078948981493
9908 / 16637 rounded to 2.4158648785314414
9909 / 16637 rounded to 2.4747229986684998
9910 / 16637 rounded to 1.9379101207768823
9911 / 16637 rounded to 1.294422076411992
9912 / 16637 rounded to 1.4619704264240987
9913 / 16637 rounded to 1.5169813243779138
9914 / 16637 rounded to 2.234673811621964
9915 / 16637 rounded to 3.1644960607394315
9916 / 16637 rounded to 2.3977073005295098
9917 / 16637 rounded to 2.25667622454134
9918 / 16637 rounded to 2.2210401818953813
9919 / 16637 rounded to 2.970356814637743
9920 / 16637 rounded to 2.399982374063863
9921 / 16637 rounded to 1.2876822925725822
9922 / 16637 rounded to 1.6398432896266073
9923 / 16637 rounded to 2.6546744859961167
9924 / 16637 rounded to 3.5061329551867466
9925 / 16637 rounded to 2.20366171674071
9926 / 16637 rounded to 1.578256105646785
9927 / 16637 rounded to 2.294521044859519
9928 / 16637 rounded to 2.503254649828047
9929 / 16637 rounded to 1.3064050394527802
9930 / 16637 rounded to 2.3293238636693347
9931 / 16637 rounded to 3.353729475232299
9932 / 16637 rounded to 2.2498736959194425
9933 / 16637 rounded to 2.168096690982406
9934 / 16637 rounded to 2.6137917995024553
9935 / 16637 rounded to 2.5761012449661402
9936 / 16637 rounded to 2.724900847533344
9937 / 16637 rounded to 1.8848293168191692
9938 / 16637 rounded to 2.668994122228519
9939 / 16637 rounded to 3.105175262939956
9940 / 16637 rounded to 3.081276954567855
9941 / 16637 rounded to 3.020309742822305
9942 / 16637 rounded to 2.3804296934369513
9943 / 16637 rounded to 1.2922357770144544
9944 / 16637 rounded to 2.3036069856578743
9945 / 16637 rounded to 1.5666790192708773
9946 / 16637 rounded to 3.1906871227410756
9947 / 16637 rounded to 2.32666528509332
9948 / 16637 rounded to 1.8521318969080067
9949 / 16637 rounded to 2.588155333501267
9950 / 16637 rounded to 2.2825629471913036
9951 / 16637 rounded to 2.5807548544511727
9952 / 16637 rounded to 2.1478326779666417
9953 / 16637 rounded to 2.331841562576513
9954 / 16637 rounded to 2.084307736798656
9955 / 16637 rounded to 12.948969136741622
9956 / 16637 rounded to 1.423086332053855
9957 / 16637 rounded to 8.224578786205383
9958 / 16637 rounded to 2.3898110650747983
9959 / 16637 rounded to 1.5772856750124504
9960 / 16637 rounded to 2.5108799985016708
9961 / 16637 rounded to 2.5703217975739365
9962 / 16637 rounded to 1.4419859736449656
9963 / 16637 rounded to 6.286253562321192
9964 / 16637 rounded to 2.1351066454818795
9965 / 16637 rounded to 2.6897473826084513
9966 / 16637 rounded to 2.54616167219818
9967 / 16637 rounded to 1.287730911720566
9968 / 16637 rounded to 2.6999002491322357
9969 / 16637 rounded to 41.820158594445054
9970 / 16637 rounded to 2.2708223496412505
9971 / 16637 rounded to 3.511080013427636
9972 / 16637 rounded to 2.9391312647867465
9973 / 16637 rounded to 2.539896239911567
9974 / 16637 rounded to 2.4713152361154576
9975 / 16637 rounded to 2.3039051343393475
9976 / 16637 rounded to 5.399843997280881
9977 / 16637 rounded to 3.0757521133555876
9978 / 16637 rounded to 1.6314133938298212
9979 / 16637 rounded to 1.967918724821695
9980 / 16637 rounded to 2.7255641824454004
9981 / 16637 rounded to 4.204462940848162
9982 / 16637 rounded to 2.5643238416924983
9983 / 16637 rounded to 1.9820946613347625
9984 / 16637 rounded to 3.4757275316098197
9985 / 16637 rounded to 2.8145585043977506
9986 / 16637 rounded to 2.2853513396105063
9987 / 16637 rounded to 1.793657848507733
9988 / 16637 rounded to 1.2885969709795064
9989 / 16637 rounded to 1.6252420924812643
9990 / 16637 rounded to 2.2345001100631006
9991 / 16637 rounded to 4.291245158432767
9992 / 16637 rounded to 2.51644569222717
9993 / 16637 rounded to 2.810273692192845
9994 / 16637 rounded to 1.3072868666637951
9995 / 16637 rounded to 2.4722640640423217
9996 / 16637 rounded to 2.578345516689922
9997 / 16637 rounded to 2.7233735546115545
9998 / 16637 rounded to 2.3995018611012204
9999 / 16637 rounded to 2.835099455077779
10000 / 16637 rounded to 2.322518922728995
10001 / 16637 rounded to 2.0505977615737367
10002 / 16637 rounded to 2.181356650304597
10003 / 16637 rounded to 44.28644971694168
10004 / 16637 rounded to 1.8833995434229995
10005 / 16637 rounded to 2.355934296853189
10006 / 16637 rounded to 93.73960946993712
10007 / 16637 rounded to 1.3342877748898554
10008 / 16637 rounded to 2.328089594262276
10009 / 16637 rounded to 1.3224764746238413
10010 / 16637 rounded to 1.2894753188320962
10011 / 16637 rounded to 2.3357195795930465
10012 / 16637 rounded to 1.288033136257789
10013 / 16637 rounded to 1.2876726225601498
10014 / 16637 rounded to 2.604906604434313
10015 / 16637 rounded to 2.977157550196884
10016 / 16637 rounded to 2.501192382321461
10017 / 16637 rounded to 9.952384364527106
10018 / 16637 rounded to 2.3954081811870034
10019 / 16637 rounded to 2.0674211980786805
10020 / 16637 rounded to 82.88687003336716
10021 / 16637 rounded to 1.7761167433055765
10022 / 16637 rounded to 2.347315856943788
10023 / 16637 rounded to 2.5780127930231855
10024 / 16637 rounded to 6.535795539752911
10025 / 16637 rounded to 2.7571028500285912
10026 / 16637 rounded to 2.3249853190310823
10027 / 16637 rounded to 2.666268908675305
10028 / 16637 rounded to 1.5405336155564202
10029 / 16637 rounded to 1.985711663143541
10030 / 16637 rounded to 2.7158564663052482
10031 / 16637 rounded to 2.4038127158007576
10032 / 16637 rounded to 2.017638001005625
10033 / 16637 rounded to 2.945063972694276
10034 / 16637 rounded to 2.5303183479896476
10035 / 16637 rounded to 3.9044844836710584
10036 / 16637 rounded to 2.2147369835335806
10037 / 16637 rounded to 4.957600585929264
10038 / 16637 rounded to 2.408385192002513
10039 / 16637 rounded to 1.329521343275576
10040 / 16637 rounded to 2.2699411480758465
10041 / 16637 rounded to 2.3613963454692795
10042 / 16637 rounded to 17.210546915897854
10043 / 16637 rounded to 2.9836054166347283
10044 / 16637 rounded to 2.407795049355702
10045 / 16637 rounded to 1.3525289814102948
10046 / 16637 rounded to 2.020874489750861
10047 / 16637 rounded to 3.763724417097488
10048 / 16637 rounded to 2.1421508616612566
10049 / 16637 rounded to 3.5967648157458334
10050 / 16637 rounded to 2.296370985335458
10051 / 16637 rounded to 2.512274577220554
10052 / 16637 rounded to 31.378388186445967
10053 / 16637 rounded to 1.366015487529361
10054 / 16637 rounded to 2.442078593577775
10055 / 16637 rounded to 1.376311001032311
10056 / 16637 rounded to 2.7983620380532055
10057 / 16637 rounded to 2.1060672033650807
10058 / 16637 rounded to 5.5968192771893115
10059 / 16637 rounded to 2.3790937499401146
10060 / 16637 rounded to 4.186473168025619
10061 / 16637 rounded to 1.3613192338482012
10062 / 16637 rounded to 3.1970665361749497
10063 / 16637 rounded to 2.498387892897194
10064 / 16637 rounded to 2.6417188399904137
10065 / 16637 rounded to 2.239125902545871
10066 / 16637 rounded to 15.31786416367317
10067 / 16637 rounded to 2.9178638845177254
10068 / 16637 rounded to 2.384420999331767
10069 / 16637 rounded to 2.413001686026076
10070 / 16637 rounded to 19.648211462338317
10071 / 16637 rounded to 2.508943457510773
10072 / 16637 rounded to 2.806437027184468
10073 / 16637 rounded to 2.5484373531231195
10074 / 16637 rounded to 2.8861666568761097
10075 / 16637 rounded to 64.83159922766401
10076 / 16637 rounded to 5.103542047668811
10077 / 16637 rounded to 2.5104379652131565
10078 / 16637 rounded to 2.953528115381551
10079 / 16637 rounded to 2.4381478448510046
10080 / 16637 rounded to 2.92334077262786
10081 / 16637 rounded to 1.629132529628497
10082 / 16637 rounded to 2.5316112131532233
10083 / 16637 rounded to 2.3312692841954363
10084 / 16637 rounded to 26.09639440197569
10085 / 16637 rounded to 2.3280611587248776
10086 / 16637 rounded to 2.568717083722916
10087 / 16637 rounded to 2.247307719356906
10088 / 16637 rounded to 2.595496110592053
10089 / 16637 rounded to 1.3422812582616896
10090 / 16637 rounded to 1.535746113167232
10091 / 16637 rounded to 1.52242524973109
10092 / 16637 rounded to 2.3204640618158505
10093 / 16637 rounded to 2.11441149323114
10094 / 16637 rounded to 2.533224639911283
10095 / 16637 rounded to 2.6679071890784276
10096 / 16637 rounded to 1.9712661682830561
10097 / 16637 rounded to 1.5740765521112894
10098 / 16637 rounded to 2.7519368326020546
10099 / 16637 rounded to 1.3156489915758731
10100 / 16637 rounded to 1.5779726661648144
10101 / 16637 rounded to 4.1133471851567025
10102 / 16637 rounded to 34.26554973282307
10103 / 16637 rounded to 1.7140244497456378
10104 / 16637 rounded to 1.9503466499073376
10105 / 16637 rounded to 2.2620989831775242
10106 / 16637 rounded to 1.48992953440861
10107 / 16637 rounded to 2.553894694214949
10108 / 16637 rounded to 2.8488210687101807
10109 / 16637 rounded to 2.0259233012932842
10110 / 16637 rounded to 2.245629936810096
10111 / 16637 rounded to 2.2623814104313267
10112 / 16637 rounded to 5.9871663252438125
10113 / 16637 rounded to 2.3714393557141453
10114 / 16637 rounded to 1.5460513479974574
10115 / 16637 rounded to 2.7098175646363387
10116 / 16637 rounded to 2.215972089551856
10117 / 16637 rounded to 2.5880546378569034
10118 / 16637 rounded to 2.0501372077165345
10119 / 16637 rounded to 17.37561993860135
10120 / 16637 rounded to 1.4264900123816457
10121 / 16637 rounded to 1.9564946060436756
10122 / 16637 rounded to 1.291257308091853
10123 / 16637 rounded to 3.6612403679357968
10124 / 16637 rounded to 1.7334825087324508
10125 / 16637 rounded to 2.209387195184365
10126 / 16637 rounded to 3.7071650523118564
10127 / 16637 rounded to 37.008029460291425
10128 / 16637 rounded to 2.4292164701267316
10129 / 16637 rounded to 2.467093815461068
10130 / 16637 rounded to 3.8204246409123
10131 / 16637 rounded to 1.431928622193817
10132 / 16637 rounded to 1.4715466006161422
10133 / 16637 rounded to 2.709229984554528
10134 / 16637 rounded to 3.2859824628549688
10135 / 16637 rounded to 4.309518228756526
10136 / 16637 rounded to 18.40297705384259
10137 / 16637 rounded to 2.4251855143344274
10138 / 16637 rounded to 2.3316364204942066
10139 / 16637 rounded to 3.8072915444027453
10140 / 16637 rounded to 2.019074235964883
10141 / 16637 rounded to 1.2975218658120604
10142 / 16637 rounded to 2.6779534692108844
10143 / 16637 rounded to 1.965330182946215
10144 / 16637 rounded to 2.4713925464441036
10145 / 16637 rounded to 2.307534222011921
10146 / 16637 rounded to 20.702418785347728
10147 / 16637 rounded to 2.5929547826725536
10148 / 16637 rounded to 2.0078509606605643
10149 / 16637 rounded to 2.0999500077730966
10150 / 16637 rounded to 2.525597114296926
10151 / 16637 rounded to 1.4898237007762574
10152 / 16637 rounded to 69.38486278335847
10153 / 16637 rounded to 2.440937828291688
10154 / 16637 rounded to 1.2876965987055813
10155 / 16637 rounded to 2.4102636756107914
10156 / 16637 rounded to 2.2784522779177445
10157 / 16637 rounded to 2.157154675754683
10158 / 16637 rounded to 2.8919149894175007
10159 / 16637 rounded to 2.1828119983123644
10160 / 16637 rounded to 1.5126050160922162
10161 / 16637 rounded to 2.3109767796051552
10162 / 16637 rounded to 2.2988785946767583
10163 / 16637 rounded to 2.3029876253728823
10164 / 16637 rounded to 4.630597863132219
10165 / 16637 rounded to 3.062741694441422
10166 / 16637 rounded to 1.2877388815102486
10167 / 16637 rounded to 1.2896247493911892
10168 / 16637 rounded to 1.2877280433379208
10169 / 16637 rounded to 4.378750283419821
10170 / 16637 rounded to 1.2880620920316073
10171 / 16637 rounded to 3.8996665754357775
10172 / 16637 rounded to 2.8167629669867016
10173 / 16637 rounded to 2.404776698753974
10174 / 16637 rounded to 2.229729848161608
10175 / 16637 rounded to 1.2883453707481176
10176 / 16637 rounded to 38.86786870347658
10177 / 16637 rounded to 1.5436839851969377
10178 / 16637 rounded to 1.2881380335833887
10179 / 16637 rounded to 2.471800749390918
10180 / 16637 rounded to 3.016337210942665
10181 / 16637 rounded to 1.973306089861093
10182 / 16637 rounded to 2.650514829644665
10183 / 16637 rounded to 2.3703973436415517
10184 / 16637 rounded to 2.4506744596059113
10185 / 16637 rounded to 2.442492548410699
10186 / 16637 rounded to 2.501658385376541
10187 / 16637 rounded to 2.7671817212425154
10188 / 16637 rounded to 2.489669992724875
10189 / 16637 rounded to 2.2331771231250506
10190 / 16637 rounded to 1.5677448362994162
10191 / 16637 rounded to 26.688996573196736
10192 / 16637 rounded to 2.2744377337139428
10193 / 16637 rounded to 2.3984028019687824
10194 / 16637 rounded to 42.888711035644306
10195 / 16637 rounded to 1.679511432318479
10196 / 16637 rounded to 1.65775530995068
10197 / 16637 rounded to 2.394717834100946
10198 / 16637 rounded to 2.8970763271473987
10199 / 16637 rounded to 1.2884140537345186
10200 / 16637 rounded to 13.039697852744075
10201 / 16637 rounded to 1.2895165362881262
10202 / 16637 rounded to 1.6798700984680457
10203 / 16637 rounded to 1.9123438316416377
10204 / 16637 rounded to 1.2887001955527126
10205 / 16637 rounded to 1.2878313138402866
10206 / 16637 rounded to 1.2876726114963921
10207 / 16637 rounded to 2.4106822244250243
10208 / 16637 rounded to 2.2870814412864253
10209 / 16637 rounded to 2.1154741077761607
10210 / 16637 rounded to 3.300777435270716
10211 / 16637 rounded to 2.580796785052176
10212 / 16637 rounded to 1.7751218992963043
10213 / 16637 rounded to 2.4602172264997715
10214 / 16637 rounded to 2.802466389807291
10215 / 16637 rounded to 2.211916727398999
10216 / 16637 rounded to 2.9936378319590538
10217 / 16637 rounded to 1.7288585254096724
10218 / 16637 rounded to 2.27395461816837
10219 / 16637 rounded to 1.2904152079604885
10220 / 16637 rounded to 2.4221345744347014
10221 / 16637 rounded to 1.943694240083685
10222 / 16637 rounded to 2.7633356172648553
10223 / 16637 rounded to 2.2296208194395812
10224 / 16637 rounded to 2.5817510189839545
10225 / 16637 rounded to 5.4068628701431845
10226 / 16637 rounded to 1.4588755889454883
10227 / 16637 rounded to 1.3278985018176974
10228 / 16637 rounded to 2.2992446233119708
10229 / 16637 rounded to 2.413555945657103
10230 / 16637 rounded to 1.8055846862051579
10231 / 16637 rounded to 2.389274374587745
10232 / 16637 rounded to 2.369036632463175
10233 / 16637 rounded to 2.6346919100020636
10234 / 16637 rounded to 2.4414820533708865
10235 / 16637 rounded to 2.3824925698998523
10236 / 16637 rounded to 3.3424766546324833
10237 / 16637 rounded to 1.2877980863635818
10238 / 16637 rounded to 2.3798238344549505
10239 / 16637 rounded to 2.549360676835346
10240 / 16637 rounded to 2.1285668186365347
10241 / 16637 rounded to 7.0978467373856295
10242 / 16637 rounded to 2.4749672726090384
10243 / 16637 rounded to 2.335264859398195
10244 / 16637 rounded to 6.84073277813267
10245 / 16637 rounded to 1.2959064228951351
10246 / 16637 rounded to 2.60826581503596
10247 / 16637 rounded to 2.405389020754487
10248 / 16637 rounded to 1.7406316799510495
10249 / 16637 rounded to 2.593543250124232
10250 / 16637 rounded to 2.504098460799882
10251 / 16637 rounded to 1.8386502916340928
10252 / 16637 rounded to 1.2927132893059619
10253 / 16637 rounded to 1.3131242820488755
10254 / 16637 rounded to 1.6246719632533686
10255 / 16637 rounded to 9.95730898504
10256 / 16637 rounded to 2.5952005514535275
10257 / 16637 rounded to 2.727188844301096
10258 / 16637 rounded to 2.218030854109871
10259 / 16637 rounded to 2.462844508223547
10260 / 16637 rounded to 2.131834592266492
10261 / 16637 rounded to 1.2883871738470312
10262 / 16637 rounded to 2.297461483054455
10263 / 16637 rounded to 2.7298538272465693
10264 / 16637 rounded to 1.6783479045780603
10265 / 16637 rounded to 2.6096536756703412
10266 / 16637 rounded to 2.4594765583633174
10267 / 16637 rounded to 1.2879008802929024
10268 / 16637 rounded to 2.7623066117887576
10269 / 16637 rounded to 2.886106402014158
10270 / 16637 rounded to 2.1954023353158836
10271 / 16637 rounded to 2.6924774275498584
10272 / 16637 rounded to 2.6261073064497285
10273 / 16637 rounded to 1.8466936213693594
10274 / 16637 rounded to 1.6505860614044445
10275 / 16637 rounded to 2.1762245412204066
10276 / 16637 rounded to 3.382196271258795
10277 / 16637 rounded to 2.55513520759735
10278 / 16637 rounded to 2.884592054766359
10279 / 16637 rounded to 2.926399403703294
10280 / 16637 rounded to 3.25306007613831
10281 / 16637 rounded to 2.341664535941356
10282 / 16637 rounded to 2.357195650633171
10283 / 16637 rounded to 9.746119449655206
10284 / 16637 rounded to 3.1085421262139854
10285 / 16637 rounded to 1.2876754451699743
10286 / 16637 rounded to 3.3726517526717434
10287 / 16637 rounded to 2.6990686036631883
10288 / 16637 rounded to 1.9384361702765778
10289 / 16637 rounded to 6.228362547608868
10290 / 16637 rounded to 2.713531712183103
10291 / 16637 rounded to 1.3281144327035168
10292 / 16637 rounded to 1.2877330744304807
10293 / 16637 rounded to 2.273248113583926
10294 / 16637 rounded to 2.7150935687245528
10295 / 16637 rounded to 18.104546808567562
10296 / 16637 rounded to 2.3569056381718876
10297 / 16637 rounded to 2.073178838619228
10298 / 16637 rounded to 2.2923993259414326
10299 / 16637 rounded to 2.2522670713285566
10300 / 16637 rounded to 3.4507140763213764
10301 / 16637 rounded to 1.334325193970249
10302 / 16637 rounded to 2.0139106780185734
10303 / 16637 rounded to 1.9269966503326201
10304 / 16637 rounded to 46.59648652806323
10305 / 16637 rounded to 9.166665772229674
10306 / 16637 rounded to 1.3501165161604134
10307 / 16637 rounded to 2.1322755636494333
10308 / 16637 rounded to 70.10113079920085
10309 / 16637 rounded to 2.1773867095169086
10310 / 16637 rounded to 2.2352328901528944
10311 / 16637 rounded to 1.8163691564080586
10312 / 16637 rounded to 2.788334060705272
10313 / 16637 rounded to 1.957344562081084
10314 / 16637 rounded to 1.3265940873251818
10315 / 16637 rounded to 3.4745670841374836
10316 / 16637 rounded to 2.339681481537141
10317 / 16637 rounded to 2.5403995225321467
10318 / 16637 rounded to 2.603145353399625
10319 / 16637 rounded to 3.188112652316703
10320 / 16637 rounded to 1.6625178872777782
10321 / 16637 rounded to 3.5555872542888287
10322 / 16637 rounded to 2.295968363489215
10323 / 16637 rounded to 2.397995168799806
10324 / 16637 rounded to 2.5399460197467945
10325 / 16637 rounded to 2.8767568952750273
10326 / 16637 rounded to 2.564114095540103
10327 / 16637 rounded to 2.406620465290602
10328 / 16637 rounded to 2.210101848945086
10329 / 16637 rounded to 1.2879910891359685
10330 / 16637 rounded to 3.220769662969868
10331 / 16637 rounded to 3.2751293830660204
10332 / 16637 rounded to 2.2156108057456745
10333 / 16637 rounded to 4.886223810217992
10334 / 16637 rounded to 2.5688726314543318
10335 / 16637 rounded to 2.410496299751754
10336 / 16637 rounded to 2.347521884905479
10337 / 16637 rounded to 2.19612532196677
10338 / 16637 rounded to 2.8997592008972957
10339 / 16637 rounded to 17.606346383900462
10340 / 16637 rounded to 2.0441487881360305
10341 / 16637 rounded to 51.070327546038015
10342 / 16637 rounded to 1.2887601439699157
10343 / 16637 rounded to 1.51347350346857
10344 / 16637 rounded to 2.4200136715134732
10345 / 16637 rounded to 2.448249018226236
10346 / 16637 rounded to 2.1173699403253092
10347 / 16637 rounded to 2.4157911077136305
10348 / 16637 rounded to 2.4966306973329915
10349 / 16637 rounded to 2.4367815849631644
10350 / 16637 rounded to 2.2806067367469143
10351 / 16637 rounded to 2.10830916134705
10352 / 16637 rounded to 2.9683549256776134
10353 / 16637 rounded to 3.7019749495688816
10354 / 16637 rounded to 2.8218457304522144
10355 / 16637 rounded to 1.9684151689783178
10356 / 16637 rounded to 2.532207818869471
10357 / 16637 rounded to 2.562271373447073
10358 / 16637 rounded to 3.214069791154272
10359 / 16637 rounded to 2.535909218684202
10360 / 16637 rounded to 2.2979827610341204
10361 / 16637 rounded to 1.730517037127784
10362 / 16637 rounded to 2.975013586828434
10363 / 16637 rounded to 2.3295952780548435
10364 / 16637 rounded to 1.6236731998712737
10365 / 16637 rounded to 7.481648539633452
10366 / 16637 rounded to 2.141727517839653
10367 / 16637 rounded to 2.486402625635029
10368 / 16637 rounded to 2.2475931749049214
10369 / 16637 rounded to 1.4951630203351665
10370 / 16637 rounded to 2.3069191053419416
10371 / 16637 rounded to 2.598705379058884
10372 / 16637 rounded to 2.2974479380877466
10373 / 16637 rounded to 5.086681968648228
10374 / 16637 rounded to 1.9241865905498625
10375 / 16637 rounded to 2.1101365882802656
10376 / 16637 rounded to 1.2915125761937152
10377 / 16637 rounded to 2.4734573167773375
10378 / 16637 rounded to 2.556529753271697
10379 / 16637 rounded to 1.9938106431143081
10380 / 16637 rounded to 2.3302204935411384
10381 / 16637 rounded to 2.7504049990008026
10382 / 16637 rounded to 2.376587604800491
10383 / 16637 rounded to 2.527806272221757
10384 / 16637 rounded to 2.3531632008127374
10385 / 16637 rounded to 2.545556892343393
10386 / 16637 rounded to 2.970433738645876
10387 / 16637 rounded to 2.8929894440810187
10388 / 16637 rounded to 2.2921712186403327
10389 / 16637 rounded to 2.1563021634849746
10390 / 16637 rounded to 31.835402094979873
10391 / 16637 rounded to 2.4204511146862666
10392 / 16637 rounded to 2.9215798396733956
10393 / 16637 rounded to 3.464137487124762
10394 / 16637 rounded to 2.5672361624366773
10395 / 16637 rounded to 2.0253625283129164
10396 / 16637 rounded to 2.2220681198686743
10397 / 16637 rounded to 3.620417224806411
10398 / 16637 rounded to 4.051325465543783
10399 / 16637 rounded to 1.4727965890770334
10400 / 16637 rounded to 12.925303795181787
10401 / 16637 rounded to 1.878734560173779
10402 / 16637 rounded to 2.3414228239807344
10403 / 16637 rounded to 2.6113411616982503
10404 / 16637 rounded to 2.4776791423909783
10405 / 16637 rounded to 2.434477006196424
10406 / 16637 rounded to 1.2881834273587072
10407 / 16637 rounded to 34.32160776646152
10408 / 16637 rounded to 2.306292645897824
10409 / 16637 rounded to 2.580502021564651
10410 / 16637 rounded to 3.1120746180040095
10411 / 16637 rounded to 2.428287251115446
10412 / 16637 rounded to 2.7277025300351716
10413 / 16637 rounded to 3.207361519784915
10414 / 16637 rounded to 2.0566617764017026
10415 / 16637 rounded to 2.590167213496519
10416 / 16637 rounded to 2.2565418415233056
10417 / 16637 rounded to 2.216517670611015
10418 / 16637 rounded to 1.2881299641807846
10419 / 16637 rounded to 2.59413572087664
10420 / 16637 rounded to 2.5271790379120196
10421 / 16637 rounded to 2.4607911052050744
10422 / 16637 rounded to 15.057490347048942
10423 / 16637 rounded to 1.290925114350627
10424 / 16637 rounded to 1.3297656660226254
10425 / 16637 rounded to 2.3685483295372762
10426 / 16637 rounded to 2.3304428463051265
10427 / 16637 rounded to 3.7957899733342018
10428 / 16637 rounded to 2.572870698562993
10429 / 16637 rounded to 2.2416507648272224
10430 / 16637 rounded to 2.5312416506596143
10431 / 16637 rounded to 2.665401564965063
10432 / 16637 rounded to 2.352358081451528
10433 / 16637 rounded to 1.986939232525599
10434 / 16637 rounded to 2.890180944160312
10435 / 16637 rounded to 2.0994449331683263
10436 / 16637 rounded to 2.4369551239668183
10437 / 16637 rounded to 1.5079827995000998
10438 / 16637 rounded to 2.4479382412465442
10439 / 16637 rounded to 1.8976523788009583
10440 / 16637 rounded to 2.2731331327012003
10441 / 16637 rounded to 2.648315535526989
10442 / 16637 rounded to 2.4751708353565833
10443 / 16637 rounded to 6.715142355809841
10444 / 16637 rounded to 2.3526372107722833
10445 / 16637 rounded to 2.6312683816395763
10446 / 16637 rounded to 1.8997282449665158
10447 / 16637 rounded to 1.724055703402719
10448 / 16637 rounded to 1.2878722800591333
10449 / 16637 rounded to 2.7655294444689886
10450 / 16637 rounded to 2.283822178219093
10451 / 16637 rounded to 4.160233545061856
10452 / 16637 rounded to 1.7171117620755079
10453 / 16637 rounded to 1.4478605752755418
10454 / 16637 rounded to 1.403898951415234
10455 / 16637 rounded to 2.4378660956958034
10456 / 16637 rounded to 3.6328692350539646
10457 / 16637 rounded to 1.3434401126583815
10458 / 16637 rounded to 2.684636642930607
10459 / 16637 rounded to 1.9811926438809846
10460 / 16637 rounded to 2.652310036973692
10461 / 16637 rounded to 3.262251086721085
10462 / 16637 rounded to 2.4153828750882043
10463 / 16637 rounded to 2.4484327969521837
10464 / 16637 rounded to 2.513200097991391
10465 / 16637 rounded to 1.673734152618324
10466 / 16637 rounded to 2.2228678359301184
10467 / 16637 rounded to 2.770599477583923
10468 / 16637 rounded to 2.2583303294920443
10469 / 16637 rounded to 2.1772508825636137
10470 / 16637 rounded to 2.3517487387421774
10471 / 16637 rounded to 2.325562773736923
10472 / 16637 rounded to 2.0498251730917048
10473 / 16637 rounded to 2.460398006540212
10474 / 16637 rounded to 1.8872133508828497
10475 / 16637 rounded to 2.4503271571996996
10476 / 16637 rounded to 2.3621597790220754
10477 / 16637 rounded to 2.9217403029489524
10478 / 16637 rounded to 2.713584476026294
10479 / 16637 rounded to 2.457799374613959
10480 / 16637 rounded to 1.8624109110050016
10481 / 16637 rounded to 2.603690785397203
10482 / 16637 rounded to 18.158169768343782
10483 / 16637 rounded to 2.3856740998610024
10484 / 16637 rounded to 2.23779753347538
10485 / 16637 rounded to 1.378977304397374
10486 / 16637 rounded to 5.738049455692214
10487 / 16637 rounded to 3.0872118006562514
10488 / 16637 rounded to 2.4641441668436874
10489 / 16637 rounded to 2.625329059100778
10490 / 16637 rounded to 2.483459706310899
10491 / 16637 rounded to 2.819254170011792
10492 / 16637 rounded to 2.840764754365425
10493 / 16637 rounded to 2.0801165669166544
10494 / 16637 rounded to 1.3944040967764135
10495 / 16637 rounded to 1.3076581359472563
10496 / 16637 rounded to 2.79861324793707
10497 / 16637 rounded to 2.540700528409527
10498 / 16637 rounded to 2.5674666010818292
10499 / 16637 rounded to 2.4154825404275226
10500 / 16637 rounded to 2.202914538908179
10501 / 16637 rounded to 2.657268743982287
10502 / 16637 rounded to 3.4838827454388945
10503 / 16637 rounded to 3.112574817271295
10504 / 16637 rounded to 2.6453838239034484
10505 / 16637 rounded to 2.338760759998494
10506 / 16637 rounded to 1.7335139136662447
10507 / 16637 rounded to 2.3456690752293428
10508 / 16637 rounded to 2.3644010585541566
10509 / 16637 rounded to 2.477446678086747
10510 / 16637 rounded to 2.5541507537770807
10511 / 16637 rounded to 1.435040215955161
10512 / 16637 rounded to 2.4678261690221257
10513 / 16637 rounded to 2.214215873751061
10514 / 16637 rounded to 1.7486951257399113
10515 / 16637 rounded to 2.616359830695852
10516 / 16637 rounded to 2.3712779020774746
10517 / 16637 rounded to 3.408595461412103
10518 / 16637 rounded to 2.395927442231609
10519 / 16637 rounded to 1.576197380140566
10520 / 16637 rounded to 2.4492512675337146
10521 / 16637 rounded to 2.4414400552625017
10522 / 16637 rounded to 2.4350649277044636
10523 / 16637 rounded to 2.4380937345432714
10524 / 16637 rounded to 1.289469928733819
10525 / 16637 rounded to 1.882235634335373
10526 / 16637 rounded to 3.5933694640330267
10527 / 16637 rounded to 1.4199275196429075
10528 / 16637 rounded to 2.774554936188962
10529 / 16637 rounded to 1.9825453004549634
10530 / 16637 rounded to 2.133818813838459
10531 / 16637 rounded to 2.1117837214594473
10532 / 16637 rounded to 3.752587726635092
10533 / 16637 rounded to 2.1105612510964082
10534 / 16637 rounded to 1.6695997507011828
10535 / 16637 rounded to 1.290094414707499
10536 / 16637 rounded to 7.260872274304522
10537 / 16637 rounded to 2.876389244797145
10538 / 16637 rounded to 2.2555778424257964
10539 / 16637 rounded to 2.5557053660372224
10540 / 16637 rounded to 1.7140291374526235
10541 / 16637 rounded to 1.2880550801843464
10542 / 16637 rounded to 2.4827112172328647
10543 / 16637 rounded to 3.0522127217843704
10544 / 16637 rounded to 2.293598518064428
10545 / 16637 rounded to 2.2018068896406775
10546 / 16637 rounded to 2.848315145635314
10547 / 16637 rounded to 2.7738141925144006
10548 / 16637 rounded to 2.1763896520220283
10549 / 16637 rounded to 2.8501852895063684
10550 / 16637 rounded to 1.4355889346790796
10551 / 16637 rounded to 1.2877813613660902
10552 / 16637 rounded to 3.0732404344561743
10553 / 16637 rounded to 1.3792979852922864
10554 / 16637 rounded to 2.2600752328859444
10555 / 16637 rounded to 2.7084906391332955
10556 / 16637 rounded to 1.294594428327392
10557 / 16637 rounded to 2.4802713334699122
10558 / 16637 rounded to 2.747397204813344
10559 / 16637 rounded to 2.67688082397336
10560 / 16637 rounded to 1.334761663590038
10561 / 16637 rounded to 2.3585061408339967
10562 / 16637 rounded to 2.496341176705515
10563 / 16637 rounded to 3.052622823547633
10564 / 16637 rounded to 2.2290466339549773
10565 / 16637 rounded to 2.319527162097537
10566 / 16637 rounded to 1.6953447597746487
10567 / 16637 rounded to 5.535746797976377
10568 / 16637 rounded to 27.780060104591858
10569 / 16637 rounded to 5.68987391440058
10570 / 16637 rounded to 2.204032513090008
10571 / 16637 rounded to 2.4097219528696696
10572 / 16637 rounded to 1.3304144955011932
10573 / 16637 rounded to 2.479205257163479
10574 / 16637 rounded to 2.6770921748142724
10575 / 16637 rounded to 2.332359172523882
10576 / 16637 rounded to 2.4693752417088928
10577 / 16637 rounded to 2.4384098776437413
10578 / 16637 rounded to 1.3180228481665763
10579 / 16637 rounded to 2.5030868178401797
10580 / 16637 rounded to 14.126042271394796
10581 / 16637 rounded to 2.3611121410413616
10582 / 16637 rounded to 2.3290115044949182
10583 / 16637 rounded to 2.350402001756294
10584 / 16637 rounded to 1.312848815978526
10585 / 16637 rounded to 1.4838289945183507
10586 / 16637 rounded to 2.213714941174234
10587 / 16637 rounded to 1.495750565500517
10588 / 16637 rounded to 2.4063605937232375
10589 / 16637 rounded to 2.3122510614007687
10590 / 16637 rounded to 1.48714507780726
10591 / 16637 rounded to 9.051379021875421
10592 / 16637 rounded to 3.092100368848566
10593 / 16637 rounded to 1.6672633208097234
10594 / 16637 rounded to 2.456444863631447
10595 / 16637 rounded to 5.956634331837919
10596 / 16637 rounded to 2.4540063030126786
10597 / 16637 rounded to 3.7841623844891648
10598 / 16637 rounded to 2.890229416749719
10599 / 16637 rounded to 2.3814364516876805
10600 / 16637 rounded to 2.584343715853105
10601 / 16637 rounded to 5.218112178709859
10602 / 16637 rounded to 2.3570763217023964
10603 / 16637 rounded to 1.5698414450907106
10604 / 16637 rounded to 2.6351434903814304
10605 / 16637 rounded to 1.4299833572362137
10606 / 16637 rounded to 3.1768901257482844
10607 / 16637 rounded to 2.304663228496999
10608 / 16637 rounded to 8.720994467579553
10609 / 16637 rounded to 2.29403588496695
10610 / 16637 rounded to 2.397580973158425
10611 / 16637 rounded to 1.5443550841906821
10612 / 16637 rounded to 2.025556146603509
10613 / 16637 rounded to 1.3989695801739135
10614 / 16637 rounded to 2.658512137033326
10615 / 16637 rounded to 2.4315457926144264
10616 / 16637 rounded to 2.1759886085708096
10617 / 16637 rounded to 1.290044931104248
10618 / 16637 rounded to 1.4589249106145985
10619 / 16637 rounded to 1.3456542298572198
10620 / 16637 rounded to 2.4226306160095987
10621 / 16637 rounded to 2.0052709810966935
10622 / 16637 rounded to 2.3353585309178166
10623 / 16637 rounded to 2.0218818911282535
10624 / 16637 rounded to 2.4234302400224776
10625 / 16637 rounded to 1.7959705194040703
10626 / 16637 rounded to 2.392703520893256
10627 / 16637 rounded to 5.683603499832719
10628 / 16637 rounded to 1.5087104838842544
10629 / 16637 rounded to 1.2876913852746468
10630 / 16637 rounded to 3.4714679735191654
10631 / 16637 rounded to 2.6346833352462085
10632 / 16637 rounded to 2.123281519546387
10633 / 16637 rounded to 2.4102149040865366
10634 / 16637 rounded to 1.2879763854161317
10635 / 16637 rounded to 1.9285838838485019
10636 / 16637 rounded to 2.9463917097299555
10637 / 16637 rounded to 3.277902281415794
10638 / 16637 rounded to 2.509473034053236
10639 / 16637 rounded to 1.5194820747476938
10640 / 16637 rounded to 2.6291419026484064
10641 / 16637 rounded to 2.0450380684434593
10642 / 16637 rounded to 2.8993029476899532
10643 / 16637 rounded to 1.4182011849700944
10644 / 16637 rounded to 2.4554193175512267
10645 / 16637 rounded to 2.9646398127565625
10646 / 16637 rounded to 8.432657528648418
10647 / 16637 rounded to 2.9403126393231602
10648 / 16637 rounded to 1.376120816668671
10649 / 16637 rounded to 2.2994951483784263
10650 / 16637 rounded to 1.313335665224099
10651 / 16637 rounded to 1.579245285694482
10652 / 16637 rounded to 2.389295269436388
10653 / 16637 rounded to 1.4412657317297755
10654 / 16637 rounded to 2.3597155905269953
10655 / 16637 rounded to 2.3303543913304394
10656 / 16637 rounded to 1.36304992998129
10657 / 16637 rounded to 2.606587408566285
10658 / 16637 rounded to 2.039900202947206
10659 / 16637 rounded to 1.9958866954914034
10660 / 16637 rounded to 1.909836261829382
10661 / 16637 rounded to 2.119719502297178
10662 / 16637 rounded to 2.5219943817974446
10663 / 16637 rounded to 3.1019177452223863
10664 / 16637 rounded to 5.430771839337107
10665 / 16637 rounded to 1.8152705028333942
10666 / 16637 rounded to 3.009281124329965
10667 / 16637 rounded to 4.651658281570168
10668 / 16637 rounded to 2.338318999694789
10669 / 16637 rounded to 2.2942802410541496
10670 / 16637 rounded to 2.227860981105954
10671 / 16637 rounded to 2.1889428380757474
10672 / 16637 rounded to 1.8778777974211747
10673 / 16637 rounded to 2.4556266409362033
10674 / 16637 rounded to 2.38440148968191
10675 / 16637 rounded to 2.6133393643721115
10676 / 16637 rounded to 1.7988187549872998
10677 / 16637 rounded to 2.5731674236115
10678 / 16637 rounded to 2.308260827576096
10679 / 16637 rounded to 3.7434492576068523
10680 / 16637 rounded to 1.4063651616885549
10681 / 16637 rounded to 2.369582420996443
10682 / 16637 rounded to 2.2715692076782075
10683 / 16637 rounded to 6.108660820233395
10684 / 16637 rounded to 12.27884384711453
10685 / 16637 rounded to 2.605952170690096
10686 / 16637 rounded to 2.185732066626524
10687 / 16637 rounded to 2.415372898371764
10688 / 16637 rounded to 2.316767241603532
10689 / 16637 rounded to 2.9152265144895595
10690 / 16637 rounded to 2.7479096210655483
10691 / 16637 rounded to 2.5533740936729488
10692 / 16637 rounded to 2.682975727486028
10693 / 16637 rounded to 2.345052730506385
10694 / 16637 rounded to 1.2876742738769824
10695 / 16637 rounded to 1.2880105374887554
10696 / 16637 rounded to 2.375195815938312
10697 / 16637 rounded to 3.550134949265652
10698 / 16637 rounded to 1.3956771739162277
10699 / 16637 rounded to 2.790366398115925
10700 / 16637 rounded to 1.8226561568814754
10701 / 16637 rounded to 2.389623257367726
10702 / 16637 rounded to 1.6285541036700215
10703 / 16637 rounded to 2.635240308136431
10704 / 16637 rounded to 2.2956761443650384
10705 / 16637 rounded to 9.964233190865416
10706 / 16637 rounded to 76.69605914564112
10707 / 16637 rounded to 3.829529360019635
10708 / 16637 rounded to 2.3207684379399818
10709 / 16637 rounded to 2.896564287339267
10710 / 16637 rounded to 16.256423168020667
10711 / 16637 rounded to 4.970684394064494
10712 / 16637 rounded to 2.534567150980809
10713 / 16637 rounded to 2.7386797532261844
10714 / 16637 rounded to 2.11939316978171
10715 / 16637 rounded to 48.83116040293044
10716 / 16637 rounded to 1.3619910739393908
10717 / 16637 rounded to 5.459303549219513
10718 / 16637 rounded to 2.478290425270836
10719 / 16637 rounded to 2.2947181475340597
10720 / 16637 rounded to 2.5786913478246385
10721 / 16637 rounded to 19.02572802774532
10722 / 16637 rounded to 1.2876868996723925
10723 / 16637 rounded to 2.3090611086543014
10724 / 16637 rounded to 1.8631872721333482
10725 / 16637 rounded to 1.3553407602489662
10726 / 16637 rounded to 3.2094950273448286
10727 / 16637 rounded to 2.3155626938611205
10728 / 16637 rounded to 2.552728054299761
10729 / 16637 rounded to 1.2981968029454851
10730 / 16637 rounded to 1.989336991476383
10731 / 16637 rounded to 2.673853693732659
10732 / 16637 rounded to 1.303700927121542
10733 / 16637 rounded to 4.4399849202783255
10734 / 16637 rounded to 1.4473711857680371
10735 / 16637 rounded to 2.5677730815076565
10736 / 16637 rounded to 1.4934291687127363
10737 / 16637 rounded to 1.433527348243657
10738 / 16637 rounded to 1.28772126460121
10739 / 16637 rounded to 2.6714594949438957
10740 / 16637 rounded to 2.490379469517886
10741 / 16637 rounded to 2.081948570139359
10742 / 16637 rounded to 2.3958459635276426
10743 / 16637 rounded to 16.15205949105064
10744 / 16637 rounded to 2.3945942945139587
10745 / 16637 rounded to 1.684273831556443
10746 / 16637 rounded to 2.292167498797666
10747 / 16637 rounded to 1.3378432886545046
10748 / 16637 rounded to 2.0530564329346026
10749 / 16637 rounded to 2.4237852989857545
10750 / 16637 rounded to 2.4977927744206774
10751 / 16637 rounded to 2.7858411433299852
10752 / 16637 rounded to 2.5276893791469903
10753 / 16637 rounded to 2.368150463082579
10754 / 16637 rounded to 2.3213025711821844
10755 / 16637 rounded to 2.354181425317502
10756 / 16637 rounded to 2.398164138625792
10757 / 16637 rounded to 5.415788124607624
10758 / 16637 rounded to 2.706401749293905
10759 / 16637 rounded to 1.422619444874954
10760 / 16637 rounded to 2.3910764771936135
10761 / 16637 rounded to 2.1854988138597116
10762 / 16637 rounded to 2.4790405789164818
10763 / 16637 rounded to 2.475623526096167
10764 / 16637 rounded to 13.746378014001895
10765 / 16637 rounded to 2.449811681898905
10766 / 16637 rounded to 2.590995452109205
10767 / 16637 rounded to 91.17811288941748
10768 / 16637 rounded to 1.642302145259618
10769 / 16637 rounded to 2.0685409057971236
10770 / 16637 rounded to 2.242837090818298
10771 / 16637 rounded to 2.3309596922497087
10772 / 16637 rounded to 2.1089171061254284
10773 / 16637 rounded to 2.344086570805022
10774 / 16637 rounded to 1.9612079962817093
10775 / 16637 rounded to 2.3380478212742104
10776 / 16637 rounded to 1.639782822627072
10777 / 16637 rounded to 5.763743372917067
10778 / 16637 rounded to 1.7470777856620479
10779 / 16637 rounded to 2.3855831088396755
10780 / 16637 rounded to 2.425628021550884
10781 / 16637 rounded to 2.9342733680835855
10782 / 16637 rounded to 2.351555464971491
10783 / 16637 rounded to 1.7907373844574102
10784 / 16637 rounded to 2.1795565450576437
10785 / 16637 rounded to 1.3677285030747688
10786 / 16637 rounded to 2.2534486476610343
10787 / 16637 rounded to 1.8866090485418885
10788 / 16637 rounded to 1.3555486909031305
10789 / 16637 rounded to 14.048320346813664
10790 / 16637 rounded to 2.1746934142075984
10791 / 16637 rounded to 2.092667756803448
10792 / 16637 rounded to 2.5665642534462756
10793 / 16637 rounded to 2.6347725320976245
10794 / 16637 rounded to 1.7346256621913645
10795 / 16637 rounded to 2.163437701098616
10796 / 16637 rounded to 2.38326194319299
10797 / 16637 rounded to 2.8730147934669756
10798 / 16637 rounded to 2.424425422530993
10799 / 16637 rounded to 1.4696061410733343
10800 / 16637 rounded to 1.3794660289096432
10801 / 16637 rounded to 1.7676793709842047
10802 / 16637 rounded to 2.5015546471353205
10803 / 16637 rounded to 14.293213340409233
10804 / 16637 rounded to 1.8283342709718027
10805 / 16637 rounded to 3.10613871097307
10806 / 16637 rounded to 1.3445386695951598
10807 / 16637 rounded to 2.017160003650766
10808 / 16637 rounded to 1.2877988035435206
10809 / 16637 rounded to 68.47622901394638
10810 / 16637 rounded to 1.298853364904659
10811 / 16637 rounded to 54.710720151405226
10812 / 16637 rounded to 1.4008761267630958
10813 / 16637 rounded to 2.2675413424268522
10814 / 16637 rounded to 2.9695939779060967
10815 / 16637 rounded to 2.1335476483137326
10816 / 16637 rounded to 2.6305765578056213
10817 / 16637 rounded to 2.4612159756211196
10818 / 16637 rounded to 1.6850753904267646
10819 / 16637 rounded to 2.6525458442834204
10820 / 16637 rounded to 1.3603783983630497
10821 / 16637 rounded to 2.4052101124964445
10822 / 16637 rounded to 2.4981868413902855
10823 / 16637 rounded to 2.6463384894680297
10824 / 16637 rounded to 4.47727036867355
10825 / 16637 rounded to 3.344834215865177
10826 / 16637 rounded to 1.712698093444988
10827 / 16637 rounded to 2.309277276457961
10828 / 16637 rounded to 1.2878222436988478
10829 / 16637 rounded to 2.505113965984787
10830 / 16637 rounded to 1.8097450046137282
10831 / 16637 rounded to 1.3075648088253262
10832 / 16637 rounded to 1.9663344620619125
10833 / 16637 rounded to 2.393268014975964
10834 / 16637 rounded to 2.079201167385643
10835 / 16637 rounded to 2.791559972490124
10836 / 16637 rounded to 2.428528215765364
10837 / 16637 rounded to 2.111895556104847
10838 / 16637 rounded to 3.647843826437957
10839 / 16637 rounded to 2.551675284814441
10840 / 16637 rounded to 2.0983257867689478
10841 / 16637 rounded to 2.6806385661257446
10842 / 16637 rounded to 1.2877754594051432
10843 / 16637 rounded to 1.287854787059177
10844 / 16637 rounded to 7.545215897542435
10845 / 16637 rounded to 2.278556883575305
10846 / 16637 rounded to 2.531566038852017
10847 / 16637 rounded to 10.481542125888394
10848 / 16637 rounded to 3.0451161882707494
10849 / 16637 rounded to 1.2883796362719415
10850 / 16637 rounded to 2.265497733926497
10851 / 16637 rounded to 1.2937140142142685
10852 / 16637 rounded to 2.798968070938785
10853 / 16637 rounded to 2.526180761840052
10854 / 16637 rounded to 2.286752145125505
10855 / 16637 rounded to 2.9194799411460712
10856 / 16637 rounded to 3.619813778974799
10857 / 16637 rounded to 2.7528554918883166
10858 / 16637 rounded to 3.018183805944116
10859 / 16637 rounded to 2.6506727654126485
10860 / 16637 rounded to 1.8788020105769316
10861 / 16637 rounded to 1.3885373077469108
10862 / 16637 rounded to 2.793955148325307
10863 / 16637 rounded to 2.021247947597929
10864 / 16637 rounded to 3.229044397355843
10865 / 16637 rounded to 2.47866915275822
10866 / 16637 rounded to 2.3321895472505423
10867 / 16637 rounded to 3.231521381462019
10868 / 16637 rounded to 2.5810568817617465
10869 / 16637 rounded to 1.3755181910076975
10870 / 16637 rounded to 2.1889780662172944
10871 / 16637 rounded to 43.08368735838144
10872 / 16637 rounded to 2.145164308651544
10873 / 16637 rounded to 2.0381933572296878
10874 / 16637 rounded to 2.904845650781617
10875 / 16637 rounded to 2.3424639304403443
10876 / 16637 rounded to 2.288205923075361
10877 / 16637 rounded to 8.225611316724022
10878 / 16637 rounded to 2.665427741518792
10879 / 16637 rounded to 1.6551643648891896
10880 / 16637 rounded to 2.604619887432196
10881 / 16637 rounded to 1.2877522991323074
10882 / 16637 rounded to 2.296030453672072
10883 / 16637 rounded to 1.706760319909933
10884 / 16637 rounded to 2.04300899013981
10885 / 16637 rounded to 2.909226284818644
10886 / 16637 rounded to 2.219473049845587
10887 / 16637 rounded to 2.279007489058302
10888 / 16637 rounded to 2.4157075258685325
10889 / 16637 rounded to 2.6849139758802387
10890 / 16637 rounded to 2.337586903743638
10891 / 16637 rounded to 1.6008927230066623
10892 / 16637 rounded to 2.4430025989219177
10893 / 16637 rounded to 2.4633450555953997
10894 / 16637 rounded to 2.4004484330648226
10895 / 16637 rounded to 2.328621896604912
10896 / 16637 rounded to 2.5126178245383235
10897 / 16637 rounded to 2.396900384924322
10898 / 16637 rounded to 21.946463971727272
10899 / 16637 rounded to 2.4009910950934525
10900 / 16637 rounded to 1.539814463868162
10901 / 16637 rounded to 2.6902032748900875
10902 / 16637 rounded to 2.553192552193001
10903 / 16637 rounded to 2.654169483046627
10904 / 16637 rounded to 2.216445551676933
10905 / 16637 rounded to 2.478745372778377
10906 / 16637 rounded to 2.8340049687302873
10907 / 16637 rounded to 2.30627130079104
10908 / 16637 rounded to 2.8223490252166363
10909 / 16637 rounded to 1.905753001167831
10910 / 16637 rounded to 1.4480991398370013
10911 / 16637 rounded to 2.132821928308826
10912 / 16637 rounded to 2.227104263216171
10913 / 16637 rounded to 7.246125630490975
10914 / 16637 rounded to 3.2625304914928357
10915 / 16637 rounded to 2.635004158372204
10916 / 16637 rounded to 2.8326718241264737
10917 / 16637 rounded to 4.742652857739374
10918 / 16637 rounded to 2.254301416817248
10919 / 16637 rounded to 2.17518220745782
10920 / 16637 rounded to 1.7529545970268636
10921 / 16637 rounded to 2.4892902363875398
10922 / 16637 rounded to 2.308307047768842
10923 / 16637 rounded to 3.0056886250280384
10924 / 16637 rounded to 4.79219787679838
10925 / 16637 rounded to 1.332189187158679
10926 / 16637 rounded to 2.518883471368451
10927 / 16637 rounded to 1.3570494221543417
10928 / 16637 rounded to 1.460851492171188
10929 / 16637 rounded to 2.1688767093830115
10930 / 16637 rounded to 1.9812385341671968
10931 / 16637 rounded to 2.2426093453489417
10932 / 16637 rounded to 1.7712642499064857
10933 / 16637 rounded to 1.7108434876399818
10934 / 16637 rounded to 36.253421827221715
10935 / 16637 rounded to 1.3071615027476582
10936 / 16637 rounded to 2.336592724595371
10937 / 16637 rounded to 2.6997814342856
10938 / 16637 rounded to 2.3069734673104594
10939 / 16637 rounded to 7.037275553768554
10940 / 16637 rounded to 2.88609542593549
10941 / 16637 rounded to 2.774380339866042
10942 / 16637 rounded to 2.7595638359984194
10943 / 16637 rounded to 2.628684932574868
10944 / 16637 rounded to 2.9563824895086017
10945 / 16637 rounded to 2.3358693742386563
10946 / 16637 rounded to 2.0516640961165185
10947 / 16637 rounded to 1.2885799593263683
10948 / 16637 rounded to 1.3038590290023762
10949 / 16637 rounded to 2.380680356516234
10950 / 16637 rounded to 2.561653222737506
10951 / 16637 rounded to 2.553072544830489
10952 / 16637 rounded to 2.4880760568865012
10953 / 16637 rounded to 9.094947677234027
10954 / 16637 rounded to 1.3568878001759657
10955 / 16637 rounded to 2.458933933894697
10956 / 16637 rounded to 2.6451124062292797
10957 / 16637 rounded to 2.416764568329722
10958 / 16637 rounded to 1.669604611572497
10959 / 16637 rounded to 2.7031944851660272
10960 / 16637 rounded to 2.153169415704434
10961 / 16637 rounded to 3.1309906916394574
10962 / 16637 rounded to 6.41834858880096
10963 / 16637 rounded to 2.4540878446349645
10964 / 16637 rounded to 2.3473451798042753
10965 / 16637 rounded to 1.2878897281696788
10966 / 16637 rounded to 1.83353681702217
10967 / 16637 rounded to 1.3892374252209407
10968 / 16637 rounded to 27.129030822611046
10969 / 16637 rounded to 52.57937108315976
10970 / 16637 rounded to 1.2897919251109684
10971 / 16637 rounded to 2.59893697144175
10972 / 16637 rounded to 1.30910769601669
10973 / 16637 rounded to 2.504514917736343
10974 / 16637 rounded to 2.4994574306992883
10975 / 16637 rounded to 6.47276761616442
10976 / 16637 rounded to 2.017106149977072
10977 / 16637 rounded to 2.562812440639798
10978 / 16637 rounded to 3.1146687437844194
10979 / 16637 rounded to 14.582994482631637
10980 / 16637 rounded to 1.308743453506602
10981 / 16637 rounded to 2.1107154681453593
10982 / 16637 rounded to 1.8654156705213083
10983 / 16637 rounded to 23.555888851633433
10984 / 16637 rounded to 1.7183387176679152
10985 / 16637 rounded to 2.2987385351689373
10986 / 16637 rounded to 1.3617218515880185
10987 / 16637 rounded to 2.4721495270384404
10988 / 16637 rounded to 2.5886829918276484
10989 / 16637 rounded to 3.0323287035790765
10990 / 16637 rounded to 3.8984598372179176
10991 / 16637 rounded to 2.6424881150468
10992 / 16637 rounded to 1.3203024863877917
10993 / 16637 rounded to 2.4910281973673607
10994 / 16637 rounded to 2.5386368166130358
10995 / 16637 rounded to 2.3397415964252812
10996 / 16637 rounded to 1.692176644667675
10997 / 16637 rounded to 2.3737406433351516
10998 / 16637 rounded to 1.353748818459008
10999 / 16637 rounded to 2.4629759090600594
11000 / 16637 rounded to 1.776173621100343
11001 / 16637 rounded to 1.520422524818933
11002 / 16637 rounded to 2.664810766339542
11003 / 16637 rounded to 2.7929767211546457
11004 / 16637 rounded to 8.04013473403723
11005 / 16637 rounded to 3.3442415520714506
11006 / 16637 rounded to 2.45497477180044
11007 / 16637 rounded to 3.464077921839148
11008 / 16637 rounded to 21.06172269805837
11009 / 16637 rounded to 48.392550431651436
11010 / 16637 rounded to 2.102802705683126
11011 / 16637 rounded to 2.568092451152108
11012 / 16637 rounded to 1.2877229016648333
11013 / 16637 rounded to 2.3233704042069365
11014 / 16637 rounded to 2.2033595662855605
11015 / 16637 rounded to 2.0770067733332427
11016 / 16637 rounded to 2.8204538877079277
11017 / 16637 rounded to 2.520377493226712
11018 / 16637 rounded to 2.8268450552561
11019 / 16637 rounded to 2.467211908094664
11020 / 16637 rounded to 7.98443935669868
11021 / 16637 rounded to 3.2096306636892638
11022 / 16637 rounded to 2.3731794326974662
11023 / 16637 rounded to 1.81751500926829
11024 / 16637 rounded to 3.3704612018081126
11025 / 16637 rounded to 3.127391471820946
11026 / 16637 rounded to 2.4401192386552615
11027 / 16637 rounded to 2.0730712240340865
11028 / 16637 rounded to 2.5756862907059603
11029 / 16637 rounded to 2.3456187283138297
11030 / 16637 rounded to 2.243301215063313
11031 / 16637 rounded to 2.4006719234466947
11032 / 16637 rounded to 2.298685141054328
11033 / 16637 rounded to 21.323579999259074
11034 / 16637 rounded to 3.4391831545397986
11035 / 16637 rounded to 3.1914232161371
11036 / 16637 rounded to 1.4900779230783192
11037 / 16637 rounded to 2.479933767496085
11038 / 16637 rounded to 2.2729115567437264
11039 / 16637 rounded to 2.533358873636949
11040 / 16637 rounded to 1.508051346117171
11041 / 16637 rounded to 1.5705021338102891
11042 / 16637 rounded to 2.3675152044441927
11043 / 16637 rounded to 8.450953366466639
11044 / 16637 rounded to 4.75696581098055
11045 / 16637 rounded to 2.6047283842171134
11046 / 16637 rounded to 2.4127026111520764
11047 / 16637 rounded to 1.2960822613879088
11048 / 16637 rounded to 2.6627892612058592
11049 / 16637 rounded to 2.7648357373922523
11050 / 16637 rounded to 1.5967861453924457
11051 / 16637 rounded to 1.503169286739654
11052 / 16637 rounded to 1.74326860673998
11053 / 16637 rounded to 1.291497152539305
11054 / 16637 rounded to 2.728421487556838
11055 / 16637 rounded to 2.3750852080983664
11056 / 16637 rounded to 2.032882937607703
11057 / 16637 rounded to 2.5063576798217038
11058 / 16637 rounded to 1.7460108028368642
11059 / 16637 rounded to 1.9785986659554098
11060 / 16637 rounded to 1.8990206691599985
11061 / 16637 rounded to 2.598252339448834
11062 / 16637 rounded to 3.623624556538707
11063 / 16637 rounded to 2.1595851719390198
11064 / 16637 rounded to 2.55863016029292
11065 / 16637 rounded to 1.812902700438194
11066 / 16637 rounded to 3.210829243098021
11067 / 16637 rounded to 1.3486754074205207
11068 / 16637 rounded to 3.2283436475747416
11069 / 16637 rounded to 2.7319461985667504
11070 / 16637 rounded to 1.4160246621897676
11071 / 16637 rounded to 2.52199954051894
11072 / 16637 rounded to 2.5027514197224154
11073 / 16637 rounded to 2.1087225994235994
11074 / 16637 rounded to 2.057031701628708
11075 / 16637 rounded to 2.28638208977303
11076 / 16637 rounded to 2.5203753621760954
11077 / 16637 rounded to 2.797367735323761
11078 / 16637 rounded to 4.677238309979486
11079 / 16637 rounded to 2.6778675701409242
11080 / 16637 rounded to 5.133148025167059
11081 / 16637 rounded to 2.942246675168737
11082 / 16637 rounded to 1.9814062253760913
11083 / 16637 rounded to 2.216718641809694
11084 / 16637 rounded to 2.447321826910497
11085 / 16637 rounded to 1.2938131201018859
11086 / 16637 rounded to 2.1984605524141
11087 / 16637 rounded to 2.389658485671956
11088 / 16637 rounded to 1.4320671719966718
11089 / 16637 rounded to 2.3570823530646394
11090 / 16637 rounded to 1.5830579269154927
11091 / 16637 rounded to 2.384490796785173
11092 / 16637 rounded to 2.571603929296058
11093 / 16637 rounded to 2.303570153166156
11094 / 16637 rounded to 2.354956437578292
11095 / 16637 rounded to 2.2858406454745257
11096 / 16637 rounded to 2.136555021626307
11097 / 16637 rounded to 2.4576301303629036
11098 / 16637 rounded to 2.5100939405320495
11099 / 16637 rounded to 2.3452505038138525
11100 / 16637 rounded to 2.342114915539962
11101 / 16637 rounded to 2.6458847860723167
11102 / 16637 rounded to 2.1059610117594603
11103 / 16637 rounded to 1.404146168021049
11104 / 16637 rounded to 1.2912939154438408
11105 / 16637 rounded to 2.5783771687904804
11106 / 16637 rounded to 2.3215340259694224
11107 / 16637 rounded to 4.587799268006173
11108 / 16637 rounded to 2.207616929719949
11109 / 16637 rounded to 2.042814174953714
11110 / 16637 rounded to 2.4391415836962165
11111 / 16637 rounded to 2.45719572502898
11112 / 16637 rounded to 2.001255239935389
11113 / 16637 rounded to 2.5935985158734236
11114 / 16637 rounded to 2.4215856803072215
11115 / 16637 rounded to 1.2876728061103808
11116 / 16637 rounded to 2.544635980097457
11117 / 16637 rounded to 2.6146145707934147
11118 / 16637 rounded to 2.0522704901464404
11119 / 16637 rounded to 2.33107466178852
11120 / 16637 rounded to 1.4661982552952273
11121 / 16637 rounded to 2.7588342021031735
11122 / 16637 rounded to 21.59064759983537
11123 / 16637 rounded to 14.468342347725107
11124 / 16637 rounded to 2.6881722632984197
11125 / 16637 rounded to 1.9019793213287406
11126 / 16637 rounded to 2.287826803326331
11127 / 16637 rounded to 3.0729987485577297
11128 / 16637 rounded to 2.9593239382886325
11129 / 16637 rounded to 2.6230319410143133
11130 / 16637 rounded to 1.2992578305721403
11131 / 16637 rounded to 2.5844632172288473
11132 / 16637 rounded to 2.9090925566281816
11133 / 16637 rounded to 2.518220533124683
11134 / 16637 rounded to 2.526073309168529
11135 / 16637 rounded to 1.347259450921473
11136 / 16637 rounded to 2.30745824240594
11137 / 16637 rounded to 1.827207630049388
11138 / 16637 rounded to 9.886846369031122
11139 / 16637 rounded to 2.168312373385704
11140 / 16637 rounded to 2.1713334953839936
11141 / 16637 rounded to 2.1186927256364974
11142 / 16637 rounded to 2.2576443333449645
11143 / 16637 rounded to 2.4377351608118887
11144 / 16637 rounded to 1.495296103837509
11145 / 16637 rounded to 2.237178157832305
11146 / 16637 rounded to 2.5314968629562693
11147 / 16637 rounded to 2.271007341669907
11148 / 16637 rounded to 2.422312987114618
11149 / 16637 rounded to 2.4166990915475046
11150 / 16637 rounded to 2.472976578731769
11151 / 16637 rounded to 2.3549109843763176
11152 / 16637 rounded to 6.221986786771072
11153 / 16637 rounded to 2.373079264205568
11154 / 16637 rounded to 5.891759950363345
11155 / 16637 rounded to 1.2999502283125626
11156 / 16637 rounded to 16.389655629302663
11157 / 16637 rounded to 2.0775814226480858
11158 / 16637 rounded to 2.3623815656454
11159 / 16637 rounded to 1.5862480032245594
11160 / 16637 rounded to 1.371483861673441
11161 / 16637 rounded to 1.2876896851711934
11162 / 16637 rounded to 1.2876726127254248
11163 / 16637 rounded to 2.3674000119052256
11164 / 16637 rounded to 2.7270250897110744
11165 / 16637 rounded to 2.4286885587986484
11166 / 16637 rounded to 2.504457942070297
11167 / 16637 rounded to 2.6309549935447714
11168 / 16637 rounded to 2.4268224813519645
11169 / 16637 rounded to 1.9793110803047527
11170 / 16637 rounded to 1.2922449507337421
11171 / 16637 rounded to 1.855356265387084
11172 / 16637 rounded to 3.2908060972655453
11173 / 16637 rounded to 2.710693701348525
11174 / 16637 rounded to 2.591868733148335
11175 / 16637 rounded to 1.409244737890082
11176 / 16637 rounded to 2.2603171403263786
11177 / 16637 rounded to 4.6343418173887425
11178 / 16637 rounded to 2.4062900007963393
11179 / 16637 rounded to 1.9284145225640046
11180 / 16637 rounded to 2.2742033117256057
11181 / 16637 rounded to 2.7095794233966677
11182 / 16637 rounded to 2.361324577189978
11183 / 16637 rounded to 2.5150157983242045
11184 / 16637 rounded to 84.86785875760775
11185 / 16637 rounded to 1.292391750951893
11186 / 16637 rounded to 1.3264259562875331
11187 / 16637 rounded to 2.459169100583069
11188 / 16637 rounded to 2.358373851952382
11189 / 16637 rounded to 6.859012693304291
11190 / 16637 rounded to 2.224104010758796
11191 / 16637 rounded to 3.0066208027371673
11192 / 16637 rounded to 3.3024244964164007
11193 / 16637 rounded to 2.26036654144069
11194 / 16637 rounded to 2.5972775878171235
11195 / 16637 rounded to 2.426068258607053
11196 / 16637 rounded to 2.717896160878563
11197 / 16637 rounded to 2.235325220534123
11198 / 16637 rounded to 1.4609016188805033
11199 / 16637 rounded to 2.4501963385509606
11200 / 16637 rounded to 1.361170909587999
11201 / 16637 rounded to 2.543599395838369
11202 / 16637 rounded to 3.3910454972449786
11203 / 16637 rounded to 5.69745855184934
11204 / 16637 rounded to 2.0765596653718212
11205 / 16637 rounded to 1.7928293736968701
11206 / 16637 rounded to 1.3245362189122616
11207 / 16637 rounded to 2.519391797736948
11208 / 16637 rounded to 8.989715738910757
11209 / 16637 rounded to 3.6861105410092847
11210 / 16637 rounded to 2.3281007886648553
11211 / 16637 rounded to 4.991967447503117
11212 / 16637 rounded to 2.6207282121013007
11213 / 16637 rounded to 2.700788448577699
11214 / 16637 rounded to 2.5345164270664737
11215 / 16637 rounded to 2.1541633028820124
11216 / 16637 rounded to 3.1836329622406505
11217 / 16637 rounded to 2.157005080361673
11218 / 16637 rounded to 2.3306388944915333
11219 / 16637 rounded to 3.8365711016143758
11220 / 16637 rounded to 15.979824114703169
11221 / 16637 rounded to 1.984620943883485
11222 / 16637 rounded to 2.822612986463011
11223 / 16637 rounded to 2.58144157440836
11224 / 16637 rounded to 1.4094864178745254
11225 / 16637 rounded to 36.55997088512978
11226 / 16637 rounded to 2.0875370274491933
11227 / 16637 rounded to 2.6181354672398665
11228 / 16637 rounded to 2.018322659672577
11229 / 16637 rounded to 2.570972101410205
11230 / 16637 rounded to 2.0711056201995235
11231 / 16637 rounded to 7.081359131581972
11232 / 16637 rounded to 1.294296925092299
11233 / 16637 rounded to 2.391488050780341
11234 / 16637 rounded to 1.6937067008370372
11235 / 16637 rounded to 2.2662791427516655
11236 / 16637 rounded to 2.4874313111804662
11237 / 16637 rounded to 1.9499643336840529
11238 / 16637 rounded to 2.3793235903789283
11239 / 16637 rounded to 2.543736619399206
11240 / 16637 rounded to 1.4631998512235032
11241 / 16637 rounded to 3.8004391478390653
11242 / 16637 rounded to 1.9614801269649076
11243 / 16637 rounded to 2.8505117972414555
11244 / 16637 rounded to 2.4133109196053932
11245 / 16637 rounded to 2.91985055619703
11246 / 16637 rounded to 1.4166989627049527
11247 / 16637 rounded to 3.450534602444708
11248 / 16637 rounded to 2.5366495300585687
11249 / 16637 rounded to 2.260588959484918
11250 / 16637 rounded to 2.5064763811604203
11251 / 16637 rounded to 2.1816415720622166
11252 / 16637 rounded to 2.1474572060041055
11253 / 16637 rounded to 2.5557209505680585
11254 / 16637 rounded to 2.5037918936549692
11255 / 16637 rounded to 2.592758786239938
11256 / 16637 rounded to 3.4629087700957766
11257 / 16637 rounded to 1.2905392903345594
11258 / 16637 rounded to 12.008532073443305
11259 / 16637 rounded to 1.9749888738133765
11260 / 16637 rounded to 3.795948848057136
11261 / 16637 rounded to 2.8951294752431367
11262 / 16637 rounded to 2.8799110504519403
11263 / 16637 rounded to 2.482499948715858
11264 / 16637 rounded to 14.709240968355557
11265 / 16637 rounded to 2.689305553406752
11266 / 16637 rounded to 3.400184813894359
11267 / 16637 rounded to 2.4754885551582224
11268 / 16637 rounded to 2.576316190687875
11269 / 16637 rounded to 2.761963907904579
11270 / 16637 rounded to 2.196968288604717
11271 / 16637 rounded to 2.8424438774913683
11272 / 16637 rounded to 2.519440369531918
11273 / 16637 rounded to 1.4299404042683437
11274 / 16637 rounded to 3.750972440198748
11275 / 16637 rounded to 1.4169343077142398
11276 / 16637 rounded to 2.358167572994214
11277 / 16637 rounded to 2.568522889716579
11278 / 16637 rounded to 1.9576765000596674
11279 / 16637 rounded to 3.2014834330948863
11280 / 16637 rounded to 2.5620803299409376
11281 / 16637 rounded to 2.4596367808416066
11282 / 16637 rounded to 2.157030024285282
11283 / 16637 rounded to 2.6730384496599435
11284 / 16637 rounded to 3.368108816105163
11285 / 16637 rounded to 2.782057304532409
11286 / 16637 rounded to 2.484819171796764
11287 / 16637 rounded to 2.1859661930990537
11288 / 16637 rounded to 2.8142795371466347
11289 / 16637 rounded to 2.399549369171035
11290 / 16637 rounded to 103.32133897198365
11291 / 16637 rounded to 3.396915813515334
11292 / 16637 rounded to 2.4420168856205384
11293 / 16637 rounded to 1.7703068030045068
11294 / 16637 rounded to 2.5648296143392186
11295 / 16637 rounded to 2.2285367751247227
11296 / 16637 rounded to 2.102313217525571
11297 / 16637 rounded to 21.84511015662011
11298 / 16637 rounded to 15.948185270368725
11299 / 16637 rounded to 4.248775858172346
11300 / 16637 rounded to 1.293546747706637
11301 / 16637 rounded to 12.25735875194421
11302 / 16637 rounded to 1.5618095103142393
11303 / 16637 rounded to 3.0457674677706086
11304 / 16637 rounded to 1.2892019927371876
11305 / 16637 rounded to 3.6461743321414923
11306 / 16637 rounded to 2.3688908301424063
11307 / 16637 rounded to 1.2883431011199762
11308 / 16637 rounded to 2.8405608117144032
11309 / 16637 rounded to 1.6219393196599179
11310 / 16637 rounded to 1.3832426683614532
11311 / 16637 rounded to 1.9483519291117788
11312 / 16637 rounded to 2.3575802425394072
11313 / 16637 rounded to 2.3274867195147437
11314 / 16637 rounded to 2.265031182650983
11315 / 16637 rounded to 2.235510575327486
11316 / 16637 rounded to 1.9543904122670703
11317 / 16637 rounded to 2.6483430522953637
11318 / 16637 rounded to 2.6760959517616185
11319 / 16637 rounded to 1.4560393787866321
11320 / 16637 rounded to 2.216005315887966
11321 / 16637 rounded to 1.3207007902492
11322 / 16637 rounded to 2.6228646511634786
11323 / 16637 rounded to 2.493826931374388
11324 / 16637 rounded to 2.2149629253526095
11325 / 16637 rounded to 2.6570944306799764
11326 / 16637 rounded to 2.7150114785609043
11327 / 16637 rounded to 3.23275652969651
11328 / 16637 rounded to 2.296341932378968
11329 / 16637 rounded to 2.3706671498563314
11330 / 16637 rounded to 2.3146283090656548
11331 / 16637 rounded to 2.1561425710660047
11332 / 16637 rounded to 2.474915920768332
11333 / 16637 rounded to 2.248526160509526
11334 / 16637 rounded to 2.277030832631996
11335 / 16637 rounded to 1.2893491575891518
11336 / 16637 rounded to 1.7424417651507031
11337 / 16637 rounded to 1.5084235420168635
11338 / 16637 rounded to 2.8088630725159454
11339 / 16637 rounded to 1.429394713048458
11340 / 16637 rounded to 8.08424738263879
11341 / 16637 rounded to 3.1813280956973755
11342 / 16637 rounded to 2.5579339753230323
11343 / 16637 rounded to 2.116348133867663
11344 / 16637 rounded to 2.437544041230498
11345 / 16637 rounded to 5.32172062363074
11346 / 16637 rounded to 1.5728410972200102
11347 / 16637 rounded to 4.618402840524004
11348 / 16637 rounded to 2.3941498295501775
11349 / 16637 rounded to 2.365962033220196
11350 / 16637 rounded to 3.391210813521297
11351 / 16637 rounded to 2.8173425032151593
11352 / 16637 rounded to 5.033136409396472
11353 / 16637 rounded to 2.1885443508407927
11354 / 16637 rounded to 2.857089325775811
11355 / 16637 rounded to 2.381400693377649
11356 / 16637 rounded to 1.6210945818964397
11357 / 16637 rounded to 1.5762366875467089
11358 / 16637 rounded to 1.328679446001796
11359 / 16637 rounded to 2.1331864493219164
11360 / 16637 rounded to 2.4552678438399163
11361 / 16637 rounded to 2.5886322878840446
11362 / 16637 rounded to 2.753323699514104
11363 / 16637 rounded to 2.365109393481787
11364 / 16637 rounded to 2.850658276666446
11365 / 16637 rounded to 2.7562741627030034
11366 / 16637 rounded to 2.493544425586184
11367 / 16637 rounded to 2.7087335990947814
11368 / 16637 rounded to 1.9908622746860765
11369 / 16637 rounded to 2.3029949798656384
11370 / 16637 rounded to 2.2164046920634815
11371 / 16637 rounded to 2.450658277866535
11372 / 16637 rounded to 2.124599705677473
11373 / 16637 rounded to 1.377848469279583
11374 / 16637 rounded to 2.845117310359505
11375 / 16637 rounded to 1.4566376429145524
11376 / 16637 rounded to 2.31293941367955
11377 / 16637 rounded to 1.8007362036155319
11378 / 16637 rounded to 2.162563664447988
11379 / 16637 rounded to 19.839415231188465
11380 / 16637 rounded to 2.6323525289678003
11381 / 16637 rounded to 5.1700396511374676
11382 / 16637 rounded to 9.100166472280955
11383 / 16637 rounded to 2.4034600719537127
11384 / 16637 rounded to 3.5266887142014065
11385 / 16637 rounded to 3.861956777445511
11386 / 16637 rounded to 5.127136722572636
11387 / 16637 rounded to 1.929051684952474
11388 / 16637 rounded to 1.2877902046453578
11389 / 16637 rounded to 2.3081113864935325
11390 / 16637 rounded to 2.279046713277507
11391 / 16637 rounded to 2.0040729596244757
11392 / 16637 rounded to 2.7792575757000058
11393 / 16637 rounded to 2.9103101618370646
11394 / 16637 rounded to 2.7626340195979493
11395 / 16637 rounded to 1.891352053580994
11396 / 16637 rounded to 2.4486106084469244
11397 / 16637 rounded to 6.17686641329749
11398 / 16637 rounded to 2.0512451420374997
11399 / 16637 rounded to 2.1300524892546737
11400 / 16637 rounded to 4.924827248355773
11401 / 16637 rounded to 9.378189665122761
11402 / 16637 rounded to 2.5741707510286167
11403 / 16637 rounded to 2.5333814332368605
11404 / 16637 rounded to 1.3045197425333048
11405 / 16637 rounded to 4.113144296616001
11406 / 16637 rounded to 3.1305231760656698
11407 / 16637 rounded to 2.444830493381493
11408 / 16637 rounded to 2.5130567573622216
11409 / 16637 rounded to 2.168449321260021
11410 / 16637 rounded to 2.271132966241886
11411 / 16637 rounded to 18.190187033467428
11412 / 16637 rounded to 2.5164150606250666
11413 / 16637 rounded to 6.8654893990213965
11414 / 16637 rounded to 15.176651626610498
11415 / 16637 rounded to 1.6643455836260348
11416 / 16637 rounded to 1.4256633741221372
11417 / 16637 rounded to 2.2658295219456615
11418 / 16637 rounded to 2.2078155781083773
11419 / 16637 rounded to 2.3723235935651235
11420 / 16637 rounded to 7.45843082030705
11421 / 16637 rounded to 1.2876715026772625
11422 / 16637 rounded to 1.9497527526738738
11423 / 16637 rounded to 1.3931036664963123
11424 / 16637 rounded to 1.410258162701384
11425 / 16637 rounded to 1.3147721088090782
11426 / 16637 rounded to 2.2371722471155535
11427 / 16637 rounded to 2.4539866008735296
11428 / 16637 rounded to 2.19403075069602
11429 / 16637 rounded to 5.387328745984201
11430 / 16637 rounded to 2.198049666025313
11431 / 16637 rounded to 2.1453336295879586
11432 / 16637 rounded to 2.203074579697575
11433 / 16637 rounded to 2.080365841523854
11434 / 16637 rounded to 2.321411679054112
11435 / 16637 rounded to 16.934437240051263
11436 / 16637 rounded to 3.3954718480128525
11437 / 16637 rounded to 3.1280283619596214
11438 / 16637 rounded to 2.3445547915973637
11439 / 16637 rounded to 2.2174840206613715
11440 / 16637 rounded to 2.3669095906366873
11441 / 16637 rounded to 3.7722511804410708
11442 / 16637 rounded to 2.179581968619406
11443 / 16637 rounded to 2.1684592696963776
11444 / 16637 rounded to 2.2254304853208486
11445 / 16637 rounded to 1.5050889281757898
11446 / 16637 rounded to 2.5129447441119543
11447 / 16637 rounded to 3.136332027516763
11448 / 16637 rounded to 3.904252227119762
11449 / 16637 rounded to 2.72299856794251
11450 / 16637 rounded to 2.992008600132899
11451 / 16637 rounded to 1.7912024884575335
11452 / 16637 rounded to 1.6236405091593373
11453 / 16637 rounded to 2.3477868274065945
11454 / 16637 rounded to 1.847808920532323
11455 / 16637 rounded to 1.5340511746250078
11456 / 16637 rounded to 2.358555291026995
11457 / 16637 rounded to 2.100182708219147
11458 / 16637 rounded to 2.3502427721278636
11459 / 16637 rounded to 2.3269133642536066
11460 / 16637 rounded to 2.959535952858169
11461 / 16637 rounded to 2.151976169842689
11462 / 16637 rounded to 2.356389794376794
11463 / 16637 rounded to 3.052061974130805
11464 / 16637 rounded to 2.535638445664811
11465 / 16637 rounded to 2.3398688437884063
11466 / 16637 rounded to 1.8473194158792823
11467 / 16637 rounded to 2.786943756339995
11468 / 16637 rounded to 2.2379967193449195
11469 / 16637 rounded to 1.3308112941631123
11470 / 16637 rounded to 2.6911532678835948
11471 / 16637 rounded to 32.9474844552554
11472 / 16637 rounded to 1.461917137380823
11473 / 16637 rounded to 1.8021570696484652
11474 / 16637 rounded to 2.4388562215685616
11475 / 16637 rounded to 1.2884264715332605
11476 / 16637 rounded to 2.3080184808290034
11477 / 16637 rounded to 1.5859985067266908
11478 / 16637 rounded to 1.4316029935350607
11479 / 16637 rounded to 6.213113216126804
11480 / 16637 rounded to 1.4926939552869636
11481 / 16637 rounded to 2.1531004341403763
11482 / 16637 rounded to 2.411439416723664
11483 / 16637 rounded to 2.0437512480152313
11484 / 16637 rounded to 1.6095502743976902
11485 / 16637 rounded to 2.38443450859451
11486 / 16637 rounded to 2.497135504885135
11487 / 16637 rounded to 1.5640682942305033
11488 / 16637 rounded to 2.3942138976211633
11489 / 16637 rounded to 1.2884711015112007
11490 / 16637 rounded to 1.2884100966947352
11491 / 16637 rounded to 7.791892976532084
11492 / 16637 rounded to 2.3563647472312623
11493 / 16637 rounded to 1.354020447653456
11494 / 16637 rounded to 2.533835508756833
11495 / 16637 rounded to 2.3996292351027115
11496 / 16637 rounded to 2.586128594835729
11497 / 16637 rounded to 2.199439729903083
11498 / 16637 rounded to 1.4318092249050942
11499 / 16637 rounded to 2.6582076297452084
11500 / 16637 rounded to 2.571496587247292
11501 / 16637 rounded to 2.314560093849669
11502 / 16637 rounded to 2.261285893536142
11503 / 16637 rounded to 1.6449815790994176
11504 / 16637 rounded to 2.3388747959786644
11505 / 16637 rounded to 2.358773197375304
11506 / 16637 rounded to 2.3578760532589556
11507 / 16637 rounded to 2.646538471968492
11508 / 16637 rounded to 2.817661771757799
11509 / 16637 rounded to 2.426819014982699
11510 / 16637 rounded to 2.4198692627633833
11511 / 16637 rounded to 2.601061290815905
11512 / 16637 rounded to 1.9680573657554796
11513 / 16637 rounded to 2.2589584611639304
11514 / 16637 rounded to 3.413198760493468
11515 / 16637 rounded to 1.6346564875627436
11516 / 16637 rounded to 1.4617888728169972
11517 / 16637 rounded to 1.5325492843625235
11518 / 16637 rounded to 1.2926327295975708
11519 / 16637 rounded to 1.5943014346368367
11520 / 16637 rounded to 2.0900590389009404
11521 / 16637 rounded to 1.2877773081238146
11522 / 16637 rounded to 2.7633362049913974
11523 / 16637 rounded to 3.088118799944692
11524 / 16637 rounded to 2.282724889404746
11525 / 16637 rounded to 1.4047898452282184
11526 / 16637 rounded to 2.29618888483731
11527 / 16637 rounded to 2.8427908888469244
11528 / 16637 rounded to 2.576357508002917
11529 / 16637 rounded to 1.7117278381151702
11530 / 16637 rounded to 2.4474864516194352
11531 / 16637 rounded to 2.5643810548763133
11532 / 16637 rounded to 2.191334029542753
11533 / 16637 rounded to 3.1616358328394396
11534 / 16637 rounded to 2.053853959965853
11535 / 16637 rounded to 2.6522198648924973
11536 / 16637 rounded to 11.347267670746348
11537 / 16637 rounded to 2.0345510875871367
11538 / 16637 rounded to 1.8776870405452148
11539 / 16637 rounded to 2.1492777528949625
11540 / 16637 rounded to 3.467546034389361
11541 / 16637 rounded to 2.633388426029039
11542 / 16637 rounded to 2.29174189005553
11543 / 16637 rounded to 2.043250633505129
11544 / 16637 rounded to 2.3441197785376713
11545 / 16637 rounded to 2.3244121849867865
11546 / 16637 rounded to 2.4967051946337584
11547 / 16637 rounded to 1.3001272874336378
11548 / 16637 rounded to 2.444578437997875
11549 / 16637 rounded to 2.248514070936022
11550 / 16637 rounded to 2.272373900688958
11551 / 16637 rounded to 19.838030012157088
11552 / 16637 rounded to 2.2805491223095506
11553 / 16637 rounded to 2.917877605483735
11554 / 16637 rounded to 2.505021500793009
11555 / 16637 rounded to 2.8963026405198526
11556 / 16637 rounded to 1.3041184367784617
11557 / 16637 rounded to 2.332622891595171
11558 / 16637 rounded to 2.583109851756896
11559 / 16637 rounded to 1.2821200938308348
11560 / 16637 rounded to 2.1734738797882165
11561 / 16637 rounded to 1.9908674386928833
11562 / 16637 rounded to 1.8753042776091264
11563 / 16637 rounded to 2.4002376139039803
11564 / 16637 rounded to 42.832014692074644
11565 / 16637 rounded to 2.005783385190767
11566 / 16637 rounded to 2.419803323102656
11567 / 16637 rounded to 1.3937098414994458
11568 / 16637 rounded to 9.977985615178193
11569 / 16637 rounded to 2.3635253371877014
11570 / 16637 rounded to 2.0692895024725755
11571 / 16637 rounded to 2.759071232500495
11572 / 16637 rounded to 2.916861643503165
11573 / 16637 rounded to 3.8707519178538656
11574 / 16637 rounded to 2.8555989001464503
11575 / 16637 rounded to 2.653659287878356
11576 / 16637 rounded to 2.957316294845655
11577 / 16637 rounded to 4.050805420826007
11578 / 16637 rounded to 2.797871165788586
11579 / 16637 rounded to 5.439213115865653
11580 / 16637 rounded to 2.041110471996008
11581 / 16637 rounded to 2.152148845122691
11582 / 16637 rounded to 1.6676932862475218
11583 / 16637 rounded to 2.9664767507230883
11584 / 16637 rounded to 1.2878366976482771
11585 / 16637 rounded to 2.692821260411172
11586 / 16637 rounded to 1.6671418417034014
11587 / 16637 rounded to 1.3562687305496028
11588 / 16637 rounded to 1.7680210139637418
11589 / 16637 rounded to 2.420027298796269
11590 / 16637 rounded to 3.1722433829973826
11591 / 16637 rounded to 1.2986609910112534
11592 / 16637 rounded to 2.4564789819941493
11593 / 16637 rounded to 2.2532971125956434
11594 / 16637 rounded to 2.7011648543210427
11595 / 16637 rounded to 1.7548235313197835
11596 / 16637 rounded to 3.106793832494763
11597 / 16637 rounded to 2.338154597072876
11598 / 16637 rounded to 2.062490441070098
11599 / 16637 rounded to 2.5701897500288964
11600 / 16637 rounded to 2.3635603191956336
11601 / 16637 rounded to 2.5165778398635736
11602 / 16637 rounded to 2.4145060713009405
11603 / 16637 rounded to 1.8976303816858529
11604 / 16637 rounded to 2.3276252848056065
11605 / 16637 rounded to 2.657501508819775
11606 / 16637 rounded to 2.573650083186055
11607 / 16637 rounded to 3.3890608529912774
11608 / 16637 rounded to 2.020231624976519
11609 / 16637 rounded to 2.478439592048313
11610 / 16637 rounded to 3.189434984379222
11611 / 16637 rounded to 2.264601928358014
11612 / 16637 rounded to 1.3212421065598785
11613 / 16637 rounded to 3.385121541111381
11614 / 16637 rounded to 2.7013329023699084
11615 / 16637 rounded to 2.567489658182765
11616 / 16637 rounded to 2.315068800891074
11617 / 16637 rounded to 2.2833484467011465
11618 / 16637 rounded to 1.2836626954479384
11619 / 16637 rounded to 2.4715836518058336
11620 / 16637 rounded to 2.3002422360718158
11621 / 16637 rounded to 2.550294054445836
11622 / 16637 rounded to 19.17016218342877
11623 / 16637 rounded to 2.2827405197719055
11624 / 16637 rounded to 1.710827763452267
11625 / 16637 rounded to 1.6641487115277946
11626 / 16637 rounded to 4.851809188455048
11627 / 16637 rounded to 2.5886123074086513
11628 / 16637 rounded to 2.5242703492314322
11629 / 16637 rounded to 2.240788282367946
11630 / 16637 rounded to 1.4029092413039712
11631 / 16637 rounded to 2.52984754990676
11632 / 16637 rounded to 2.469834682553985
11633 / 16637 rounded to 2.5362277821633064
11634 / 16637 rounded to 2.398122774725008
11635 / 16637 rounded to 2.7949252750318934
11636 / 16637 rounded to 2.4198730065158345
11637 / 16637 rounded to 7.586039315054416
11638 / 16637 rounded to 2.342070231347162
11639 / 16637 rounded to 1.9359540669843383
11640 / 16637 rounded to 2.184887659972633
11641 / 16637 rounded to 3.48901800074675
11642 / 16637 rounded to 6.103723286118751
11643 / 16637 rounded to 2.206924253816799
11644 / 16637 rounded to 2.3317448606028433
11645 / 16637 rounded to 3.1572500727417783
11646 / 16637 rounded to 8.571840209116623
11647 / 16637 rounded to 1.9910291145162478
11648 / 16637 rounded to 2.510208505760283
11649 / 16637 rounded to 15.685013538065324
11650 / 16637 rounded to 2.842846470573688
11651 / 16637 rounded to 2.4591920152764977
11652 / 16637 rounded to 2.5523221877381297
11653 / 16637 rounded to 1.5563571919234327
11654 / 16637 rounded to 2.243472332612138
11655 / 16637 rounded to 2.362124784112269
11656 / 16637 rounded to 2.5573232425851677
11657 / 16637 rounded to 3.065470657136987
11658 / 16637 rounded to 1.9145779120146942
11659 / 16637 rounded to 2.340444928307164
11660 / 16637 rounded to 2.9914440939465434
11661 / 16637 rounded to 2.5504660623955857
11662 / 16637 rounded to 2.740207568267477
11663 / 16637 rounded to 29.512061749019782
11664 / 16637 rounded to 3.6845821192187596
11665 / 16637 rounded to 1.826122923800936
11666 / 16637 rounded to 2.2836656913619118
11667 / 16637 rounded to 2.7263961260719407
11668 / 16637 rounded to 3.0397057965590526
11669 / 16637 rounded to 2.4066059248286087
11670 / 16637 rounded to 2.2836117228147073
11671 / 16637 rounded to 1.564957725544065
11672 / 16637 rounded to 1.8551560532433629
11673 / 16637 rounded to 2.6218275560141246
11674 / 16637 rounded to 2.861259339380556
11675 / 16637 rounded to 3.0554622561162774
11676 / 16637 rounded to 2.5065989722659863
11677 / 16637 rounded to 1.8027077558386788
11678 / 16637 rounded to 1.3130067195586148
11679 / 16637 rounded to 2.938280699530128
11680 / 16637 rounded to 2.2514710395974262
11681 / 16637 rounded to 2.310079792183562
11682 / 16637 rounded to 2.556086709819351
11683 / 16637 rounded to 3.4536763468811205
11684 / 16637 rounded to 2.910287325847599
11685 / 16637 rounded to 2.837507290898096
11686 / 16637 rounded to 2.567633332110588
11687 / 16637 rounded to 3.910165610602921
11688 / 16637 rounded to 2.363478131444637
11689 / 16637 rounded to 2.6929714556480424
11690 / 16637 rounded to 1.5004220961294148
11691 / 16637 rounded to 2.9101487315965513
11692 / 16637 rounded to 1.6446479866543
11693 / 16637 rounded to 2.2967667763973134
11694 / 16637 rounded to 2.320507214222799
11695 / 16637 rounded to 2.5217296893849963
11696 / 16637 rounded to 1.3322110524464985
11697 / 16637 rounded to 2.387076053403483
11698 / 16637 rounded to 2.4857203960553247
11699 / 16637 rounded to 2.231486760620014
11700 / 16637 rounded to 2.5486270934052206
11701 / 16637 rounded to 2.44878884981864
11702 / 16637 rounded to 2.3579133925754303
11703 / 16637 rounded to 3.0220515222467204
11704 / 16637 rounded to 1.5410951860424735
11705 / 16637 rounded to 2.4860713120364157
11706 / 16637 rounded to 1.8072545165671288
11707 / 16637 rounded to 2.5496686134595747
11708 / 16637 rounded to 2.4499676349652844
11709 / 16637 rounded to 2.5055495090566757
11710 / 16637 rounded to 2.456635283487007
11711 / 16637 rounded to 2.499525404989775
11712 / 16637 rounded to 1.7893818035277393
11713 / 16637 rounded to 2.5452660176369206
11714 / 16637 rounded to 2.575339351655022
11715 / 16637 rounded to 2.348262624155712
11716 / 16637 rounded to 2.0231305104066406
11717 / 16637 rounded to 1.7803803816727155
11718 / 16637 rounded to 2.390827472465781
11719 / 16637 rounded to 2.3471163245960094
11720 / 16637 rounded to 1.29556244049068
11721 / 16637 rounded to 2.384073804769233
11722 / 16637 rounded to 26.213521904392614
11723 / 16637 rounded to 1.7243170042292797
11724 / 16637 rounded to 3.010782371512423
11725 / 16637 rounded to 2.756115101673831
11726 / 16637 rounded to 2.306421024521747
11727 / 16637 rounded to 2.9145293528626963
11728 / 16637 rounded to 2.4030486492639653
11729 / 16637 rounded to 2.5648791595677314
11730 / 16637 rounded to 2.041649756026841
11731 / 16637 rounded to 2.546637711297913
11732 / 16637 rounded to 2.330910738217125
11733 / 16637 rounded to 2.5648707049604837
11734 / 16637 rounded to 1.3873054356718801
11735 / 16637 rounded to 2.262618401096276
11736 / 16637 rounded to 2.1512444895556166
11737 / 16637 rounded to 1.9545979701856624
11738 / 16637 rounded to 8.83641104415568
11739 / 16637 rounded to 2.482782547087863
11740 / 16637 rounded to 2.2099435070878646
11741 / 16637 rounded to 3.771080877089467
11742 / 16637 rounded to 1.9820559179575195
11743 / 16637 rounded to 2.703013016048239
11744 / 16637 rounded to 2.395169276169018
11745 / 16637 rounded to 1.3011216265718435
11746 / 16637 rounded to 3.4476677928707917
11747 / 16637 rounded to 2.399689777049278
11748 / 16637 rounded to 2.669790093588078
11749 / 16637 rounded to 1.9690187154405518
11750 / 16637 rounded to 2.0339583018393688
11751 / 16637 rounded to 1.947819441747524
11752 / 16637 rounded to 2.4467291915442053
11753 / 16637 rounded to 1.9001380188354648
11754 / 16637 rounded to 2.4888152724149797
11755 / 16637 rounded to 1.7183742135070614
11756 / 16637 rounded to 2.293550090480562
11757 / 16637 rounded to 1.516704517984531
11758 / 16637 rounded to 2.392395102417325
11759 / 16637 rounded to 17.37457741672493
11760 / 16637 rounded to 32.22136852282541
11761 / 16637 rounded to 1.5740502930431546
11762 / 16637 rounded to 1.9700048710531508
11763 / 16637 rounded to 2.424300199899991
11764 / 16637 rounded to 2.066111984017131
11765 / 16637 rounded to 2.4848886567376605
11766 / 16637 rounded to 2.469707738821362
11767 / 16637 rounded to 1.3393097911506666
11768 / 16637 rounded to 1.7299148745182982
11769 / 16637 rounded to 2.4613001652969833
11770 / 16637 rounded to 3.656068609259169
11771 / 16637 rounded to 1.8457811087474705
11772 / 16637 rounded to 2.3142302023981633
11773 / 16637 rounded to 2.868255128053181
11774 / 16637 rounded to 2.123695637468364
11775 / 16637 rounded to 2.7512388092233846
11776 / 16637 rounded to 3.168982142692755
11777 / 16637 rounded to 2.3810262621997906
11778 / 16637 rounded to 2.671759624443069
11779 / 16637 rounded to 2.7918754328916906
11780 / 16637 rounded to 2.3731897512440234
11781 / 16637 rounded to 1.9888555654978954
11782 / 16637 rounded to 4.216067786050085
11783 / 16637 rounded to 2.5981014038996277
11784 / 16637 rounded to 2.4846648802480518
11785 / 16637 rounded to 2.5188052948322857
11786 / 16637 rounded to 4.69555255485158
11787 / 16637 rounded to 2.4186991287195254
11788 / 16637 rounded to 1.7517957471110965
11789 / 16637 rounded to 2.597092443344977
11790 / 16637 rounded to 2.6278927259161438
11791 / 16637 rounded to 2.352515424147793
11792 / 16637 rounded to 2.4850226608483625
11793 / 16637 rounded to 3.035217036713289
11794 / 16637 rounded to 2.557717718286308
11795 / 16637 rounded to 2.7752918165728375
11796 / 16637 rounded to 2.833395281313994
11797 / 16637 rounded to 3.4658838833623107
11798 / 16637 rounded to 3.211867429572871
11799 / 16637 rounded to 2.7925193334253393
11800 / 16637 rounded to 19.80819528424316
11801 / 16637 rounded to 2.532871024199532
11802 / 16637 rounded to 2.5799431968642224
11803 / 16637 rounded to 2.614697166274372
11804 / 16637 rounded to 2.4525584659928055
11805 / 16637 rounded to 2.5659321567276288
11806 / 16637 rounded to 1.5933747321506373
11807 / 16637 rounded to 2.654982797497921
11808 / 16637 rounded to 1.2894121206315565
11809 / 16637 rounded to 28.159200842448165
11810 / 16637 rounded to 2.8544288653814536
11811 / 16637 rounded to 2.5682663305801827
11812 / 16637 rounded to 2.005911167534692
11813 / 16637 rounded to 2.3149255028314206
11814 / 16637 rounded to 2.3549796560315497
11815 / 16637 rounded to 2.286791688432508
11816 / 16637 rounded to 2.3447081207543414
11817 / 16637 rounded to 2.9652256280609053
11818 / 16637 rounded to 2.4599630851425958
11819 / 16637 rounded to 2.5293287514419176
11820 / 16637 rounded to 1.2894953034782657
11821 / 16637 rounded to 2.406958782622316
11822 / 16637 rounded to 2.1987904076164004
11823 / 16637 rounded to 2.647995224582431
11824 / 16637 rounded to 2.103026714065051
11825 / 16637 rounded to 2.2992378708657464
11826 / 16637 rounded to 1.4361545560412743
11827 / 16637 rounded to 2.620306564634746
11828 / 16637 rounded to 1.7345200983675562
11829 / 16637 rounded to 2.1953170702853138
11830 / 16637 rounded to 2.459802988071057
11831 / 16637 rounded to 2.136840974267354
11832 / 16637 rounded to 1.798163703404681
11833 / 16637 rounded to 6.800991735398857
11834 / 16637 rounded to 2.4045291336305787
11835 / 16637 rounded to 2.783671429354186
11836 / 16637 rounded to 2.403925467844687
11837 / 16637 rounded to 2.9471841896574493
11838 / 16637 rounded to 2.8104052057314073
11839 / 16637 rounded to 1.4957586890288082
11840 / 16637 rounded to 2.5574168443569034
11841 / 16637 rounded to 2.823120548027291
11842 / 16637 rounded to 2.5031524357557506
11843 / 16637 rounded to 2.075120634275996
11844 / 16637 rounded to 2.9020810805385895
11845 / 16637 rounded to 2.40969077087454
11846 / 16637 rounded to 2.249255279805587
11847 / 16637 rounded to 2.050879736368341
11848 / 16637 rounded to 2.633745097241261
11849 / 16637 rounded to 3.1611818520388195
11850 / 16637 rounded to 23.315889727902764
11851 / 16637 rounded to 7.278507159565288
11852 / 16637 rounded to 2.1744468451741734
11853 / 16637 rounded to 1.3225897475011228
11854 / 16637 rounded to 2.2697360126158794
11855 / 16637 rounded to 2.859918441135652
11856 / 16637 rounded to 1.28799839251146
11857 / 16637 rounded to 41.72695757721438
11858 / 16637 rounded to 2.3225911257262544
11859 / 16637 rounded to 2.6649800676680324
11860 / 16637 rounded to 1.32220851725411
11861 / 16637 rounded to 2.179079286779496
11862 / 16637 rounded to 2.917659497471367
11863 / 16637 rounded to 2.4470688681682193
11864 / 16637 rounded to 2.162002580905555
11865 / 16637 rounded to 2.196770889684231
11866 / 16637 rounded to 2.318590146990423
11867 / 16637 rounded to 2.0052915872631503
11868 / 16637 rounded to 2.7955625282530012
11869 / 16637 rounded to 2.4912854675629967
11870 / 16637 rounded to 2.306381249279005
11871 / 16637 rounded to 2.198841142304164
11872 / 16637 rounded to 2.4481691258789344
11873 / 16637 rounded to 2.512659281995099
11874 / 16637 rounded to 3.361889486101013
11875 / 16637 rounded to 2.2839687053329727
11876 / 16637 rounded to 2.3891075202153425
11877 / 16637 rounded to 2.274939285924169
11878 / 16637 rounded to 2.2954077583416153
11879 / 16637 rounded to 2.129745553966846
11880 / 16637 rounded to 2.557508997143542
11881 / 16637 rounded to 2.956799574780347
11882 / 16637 rounded to 1.2943744538402115
11883 / 16637 rounded to 3.2014080717024256
11884 / 16637 rounded to 18.958238431878783
11885 / 16637 rounded to 2.4969228018075844
11886 / 16637 rounded to 1.7351700546489155
11887 / 16637 rounded to 74.0569054144365
11888 / 16637 rounded to 2.510019652723429
11889 / 16637 rounded to 2.4207460205828526
11890 / 16637 rounded to 2.4545708230391345
11891 / 16637 rounded to 2.0095532967059677
11892 / 16637 rounded to 2.376323313210666
11893 / 16637 rounded to 2.4010161493071167
11894 / 16637 rounded to 2.4093363502107255
11895 / 16637 rounded to 2.721081476809339
11896 / 16637 rounded to 2.166181175938308
11897 / 16637 rounded to 2.461111833635632
11898 / 16637 rounded to 1.315792784061114
11899 / 16637 rounded to 1.6638788298921263
11900 / 16637 rounded to 1.4378607114059203
11901 / 16637 rounded to 2.4190476515224724
11902 / 16637 rounded to 3.098462418252125
11903 / 16637 rounded to 2.955896179066354
11904 / 16637 rounded to 2.365557132080745
11905 / 16637 rounded to 2.7620008067036808
11906 / 16637 rounded to 2.5108799887784565
11907 / 16637 rounded to 2.02662271428345
11908 / 16637 rounded to 2.250890183397962
11909 / 16637 rounded to 2.1582299947119274
11910 / 16637 rounded to 1.9999248386750472
11911 / 16637 rounded to 2.2583108463022907
11912 / 16637 rounded to 2.3513708952062524
11913 / 16637 rounded to 1.3866265488347802
11914 / 16637 rounded to 2.663474656001468
11915 / 16637 rounded to 2.343599075317221
11916 / 16637 rounded to 2.333781930269469
11917 / 16637 rounded to 2.3825150164880213
11918 / 16637 rounded to 2.6046843643466837
11919 / 16637 rounded to 2.598439795356628
11920 / 16637 rounded to 11.566394139331411
11921 / 16637 rounded to 1.7373358717661989
11922 / 16637 rounded to 2.1386317512463173
11923 / 16637 rounded to 2.4307992858394054
11924 / 16637 rounded to 2.655378456097864
11925 / 16637 rounded to 1.9920744146155938
11926 / 16637 rounded to 2.531146885146382
11927 / 16637 rounded to 3.0629206647628244
11928 / 16637 rounded to 2.3300223783335565
11929 / 16637 rounded to 2.618188688341284
11930 / 16637 rounded to 2.6851106002530747
11931 / 16637 rounded to 1.7783076503322999
11932 / 16637 rounded to 1.5626147305800535
11933 / 16637 rounded to 2.7432548999717588
11934 / 16637 rounded to 2.532461916475591
11935 / 16637 rounded to 2.36622951928135
11936 / 16637 rounded to 2.43345158364828
11937 / 16637 rounded to 1.603888572757739
11938 / 16637 rounded to 2.384209335567896
11939 / 16637 rounded to 2.735659297563941
11940 / 16637 rounded to 1.4022226299243497
11941 / 16637 rounded to 1.9358974719554838
11942 / 16637 rounded to 1.643626531030757
11943 / 16637 rounded to 48.908404476945016
11944 / 16637 rounded to 2.78632926025418
11945 / 16637 rounded to 2.55785316867822
11946 / 16637 rounded to 2.4606475113753126
11947 / 16637 rounded to 49.0599889188032
11948 / 16637 rounded to 2.622485926596042
11949 / 16637 rounded to 2.3261934891137535
11950 / 16637 rounded to 2.3800833526292244
11951 / 16637 rounded to 2.7030855388545736
11952 / 16637 rounded to 2.544813376855609
11953 / 16637 rounded to 2.1822357000108625
11954 / 16637 rounded to 2.2756168933129386
11955 / 16637 rounded to 2.8238581225577315
11956 / 16637 rounded to 2.374057588632629
11957 / 16637 rounded to 2.167830110567786
11958 / 16637 rounded to 2.7782840863009026
11959 / 16637 rounded to 2.2733536411860493
11960 / 16637 rounded to 2.5405373944802117
11961 / 16637 rounded to 2.54416302837086
11962 / 16637 rounded to 2.7698851615082316
11963 / 16637 rounded to 2.097112417295467
11964 / 16637 rounded to 1.416555913800968
11965 / 16637 rounded to 2.7931890936742048
11966 / 16637 rounded to 3.168493280017793
11967 / 16637 rounded to 2.3497542398529094
11968 / 16637 rounded to 2.060565332102096
11969 / 16637 rounded to 2.5334474033106256
11970 / 16637 rounded to 2.523319588382016
11971 / 16637 rounded to 65.02195232362298
11972 / 16637 rounded to 2.665806175795253
11973 / 16637 rounded to 2.6487695751731937
11974 / 16637 rounded to 2.784562566107804
11975 / 16637 rounded to 2.8914909540785625
11976 / 16637 rounded to 1.8292689230127075
11977 / 16637 rounded to 2.020140733078843
11978 / 16637 rounded to 7.071814017720702
11979 / 16637 rounded to 1.4657607125490677
11980 / 16637 rounded to 2.257181229435417
11981 / 16637 rounded to 2.3757591306427996
11982 / 16637 rounded to 1.2894238235331639
11983 / 16637 rounded to 13.121366210462659
11984 / 16637 rounded to 1.9630243031353518
11985 / 16637 rounded to 2.2523517990156714
11986 / 16637 rounded to 1.466549811868423
11987 / 16637 rounded to 1.7900825368911435
11988 / 16637 rounded to 2.868702854314528
11989 / 16637 rounded to 1.5586700277451084
11990 / 16637 rounded to 2.0481175411327452
11991 / 16637 rounded to 4.587836917735897
11992 / 16637 rounded to 2.3615625981472634
11993 / 16637 rounded to 65.28710677869961
11994 / 16637 rounded to 19.251571645173726
11995 / 16637 rounded to 2.669354783749358
11996 / 16637 rounded to 2.2634552024599084
11997 / 16637 rounded to 70.92843351975112
11998 / 16637 rounded to 2.466869833079805
11999 / 16637 rounded to 2.3095142948696146
12000 / 16637 rounded to 18.763488142795488
12001 / 16637 rounded to 2.028925105835334
12002 / 16637 rounded to 2.6100334288718154
12003 / 16637 rounded to 1.289789331960759
12004 / 16637 rounded to 2.3638041936722467
12005 / 16637 rounded to 2.2905763030237734
12006 / 16637 rounded to 17.05219335879761
12007 / 16637 rounded to 1.4387762507624011
12008 / 16637 rounded to 2.1377782245975174
12009 / 16637 rounded to 2.330082724194299
12010 / 16637 rounded to 3.1072890023424766
12011 / 16637 rounded to 1.6336730150819923
12012 / 16637 rounded to 3.2486548540049873
12013 / 16637 rounded to 2.1985419568705353
12014 / 16637 rounded to 1.5677401992094884
12015 / 16637 rounded to 1.3113538488465764
12016 / 16637 rounded to 54.743592341598635
12017 / 16637 rounded to 2.4186004849005416
12018 / 16637 rounded to 2.5930706794190583
12019 / 16637 rounded to 2.8842427049904997
12020 / 16637 rounded to 2.9321593986399352
12021 / 16637 rounded to 2.4069473630765574
12022 / 16637 rounded to 2.497279480305644
12023 / 16637 rounded to 2.4797223922902645
12024 / 16637 rounded to 1.287673345979954
12025 / 16637 rounded to 2.325402931119424
12026 / 16637 rounded to 2.683271345973381
12027 / 16637 rounded to 2.137938638874463
12028 / 16637 rounded to 3.1972787118670105
12029 / 16637 rounded to 9.115996142447084
12030 / 16637 rounded to 1.3973075098557006
12031 / 16637 rounded to 2.8981816482598375
12032 / 16637 rounded to 2.3362066976582625
12033 / 16637 rounded to 3.490313178387904
12034 / 16637 rounded to 2.875892281311046
12035 / 16637 rounded to 1.756011883954534
12036 / 16637 rounded to 2.7251107580875087
12037 / 16637 rounded to 6.773445403531588
12038 / 16637 rounded to 2.4368640852827204
12039 / 16637 rounded to 1.7225487984112462
12040 / 16637 rounded to 2.348725806161052
12041 / 16637 rounded to 1.8352511025053282
12042 / 16637 rounded to 2.5038648552836227
12043 / 16637 rounded to 2.5810146480419154
12044 / 16637 rounded to 2.672959104790492
12045 / 16637 rounded to 1.618276787385717
12046 / 16637 rounded to 2.726482381648584
12047 / 16637 rounded to 2.360868402007263
12048 / 16637 rounded to 2.398812959542702
12049 / 16637 rounded to 2.4664042407971456
12050 / 16637 rounded to 2.3537366883505197
12051 / 16637 rounded to 2.499850932389434
12052 / 16637 rounded to 2.1261660198968206
12053 / 16637 rounded to 19.852252791631923
12054 / 16637 rounded to 3.5134498644674843
12055 / 16637 rounded to 1.968170758060468
12056 / 16637 rounded to 2.9555782203385728
12057 / 16637 rounded to 1.9116674988670705
12058 / 16637 rounded to 2.4164991651112895
12059 / 16637 rounded to 2.7291288215733855
12060 / 16637 rounded to 2.4087758639769286
12061 / 16637 rounded to 2.453712016496759
12062 / 16637 rounded to 2.604844060922525
12063 / 16637 rounded to 2.432628358576286
12064 / 16637 rounded to 2.569110134487498
12065 / 16637 rounded to 1.7188389779115896
12066 / 16637 rounded to 3.408274411245734
12067 / 16637 rounded to 2.6647948572065445
12068 / 16637 rounded to 2.6600588430987613
12069 / 16637 rounded to 2.064177796176352
12070 / 16637 rounded to 10.798174753251866
12071 / 16637 rounded to 1.2950413999743289
12072 / 16637 rounded to 2.982991350432548
12073 / 16637 rounded to 2.6450038966802474
12074 / 16637 rounded to 1.344511951044659
12075 / 16637 rounded to 2.1163027563001333
12076 / 16637 rounded to 2.0959215341582254
12077 / 16637 rounded to 2.7252072597868895
12078 / 16637 rounded to 2.344103456432361
12079 / 16637 rounded to 2.4666909733708864
12080 / 16637 rounded to 2.420097121813427
12081 / 16637 rounded to 2.286409217460513
12082 / 16637 rounded to 10.4553537997033
12083 / 16637 rounded to 2.4011638143103817
12084 / 16637 rounded to 2.331820167063758
12085 / 16637 rounded to 1.7289934992485285
12086 / 16637 rounded to 3.196553764283274
12087 / 16637 rounded to 2.2489377943502347
12088 / 16637 rounded to 2.5720882723368668
12089 / 16637 rounded to 2.502218272220969
12090 / 16637 rounded to 22.954156278282372
12091 / 16637 rounded to 1.6526550607017971
12092 / 16637 rounded to 2.214955071680587
12093 / 16637 rounded to 2.6613152957196378
12094 / 16637 rounded to 2.5853208114605586
12095 / 16637 rounded to 2.183696292910283
12096 / 16637 rounded to 2.719656372221702
12097 / 16637 rounded to 2.788188985037845
12098 / 16637 rounded to 2.696140396731719
12099 / 16637 rounded to 2.791490463861156
12100 / 16637 rounded to 2.169810893530617
12101 / 16637 rounded to 2.7864773118206903
12102 / 16637 rounded to 2.2287443059631338
12103 / 16637 rounded to 2.6715922622516817
12104 / 16637 rounded to 2.2400240045912985
12105 / 16637 rounded to 2.6031797962169505
12106 / 16637 rounded to 2.233027829098677
12107 / 16637 rounded to 1.8128116306980193
12108 / 16637 rounded to 1.978436522668942
12109 / 16637 rounded to 2.492067052290578
12110 / 16637 rounded to 3.2147273659280193
12111 / 16637 rounded to 4.981760613803409
12112 / 16637 rounded to 2.4270358409156136
12113 / 16637 rounded to 2.9497394871334066
12114 / 16637 rounded to 2.5280149688784777
12115 / 16637 rounded to 1.610528447386635
12116 / 16637 rounded to 1.3397981904178244
12117 / 16637 rounded to 3.1833956290491168
12118 / 16637 rounded to 3.795038939947252
12119 / 16637 rounded to 2.114341463275749
12120 / 16637 rounded to 2.606111820733513
12121 / 16637 rounded to 2.3599032989151887
12122 / 16637 rounded to 17.38066846226671
12123 / 16637 rounded to 1.3602767701671572
12124 / 16637 rounded to 2.4140000936025774
12125 / 16637 rounded to 30.199137302312426
12126 / 16637 rounded to 2.8157509009161967
12127 / 16637 rounded to 1.8888716075707435
12128 / 16637 rounded to 2.6108388501761404
12129 / 16637 rounded to 2.836666875553511
12130 / 16637 rounded to 1.3410042099037294
12131 / 16637 rounded to 2.3786786660004346
12132 / 16637 rounded to 1.4573932953495177
12133 / 16637 rounded to 2.1385523553683554
12134 / 16637 rounded to 1.50338993400552
12135 / 16637 rounded to 4.796823549974372
12136 / 16637 rounded to 2.1714148089525325
12137 / 16637 rounded to 2.5208604671816524
12138 / 16637 rounded to 8.049129547076305
12139 / 16637 rounded to 2.128768580964841
12140 / 16637 rounded to 2.237191813677704
12141 / 16637 rounded to 2.87426363679705
12142 / 16637 rounded to 2.355537134395782
12143 / 16637 rounded to 28.53202664963044
12144 / 16637 rounded to 1.4279928843877623
12145 / 16637 rounded to 25.649236121708704
12146 / 16637 rounded to 3.000708103776152
12147 / 16637 rounded to 2.461319717621786
12148 / 16637 rounded to 1.2881550941953024
12149 / 16637 rounded to 2.0519907088974
12150 / 16637 rounded to 2.304205513570723
12151 / 16637 rounded to 24.233421926533147
12152 / 16637 rounded to 1.8498572254487649
12153 / 16637 rounded to 1.2917805125420105
12154 / 16637 rounded to 2.673358823983901
12155 / 16637 rounded to 10.231552557600608
12156 / 16637 rounded to 1.2876726090978396
12157 / 16637 rounded to 2.4694913191168273
12158 / 16637 rounded to 2.4715378105914287
12159 / 16637 rounded to 2.0482077281405826
12160 / 16637 rounded to 2.7278120424950454
12161 / 16637 rounded to 1.5931056367297107
12162 / 16637 rounded to 2.4361404275102485
12163 / 16637 rounded to 2.1284888551909944
12164 / 16637 rounded to 1.8281011028438614
12165 / 16637 rounded to 2.613082561787412
12166 / 16637 rounded to 2.2844911184195413
12167 / 16637 rounded to 2.3586128789045935
12168 / 16637 rounded to 2.496257818804985
12169 / 16637 rounded to 22.25265598320588
12170 / 16637 rounded to 1.2877493897015593
12171 / 16637 rounded to 2.127909149850347
12172 / 16637 rounded to 2.41764766729209
12173 / 16637 rounded to 2.639045070636464
12174 / 16637 rounded to 1.8869073101581189
12175 / 16637 rounded to 2.293512047466552
12176 / 16637 rounded to 2.3126896550512197
12177 / 16637 rounded to 2.5643490480983817
12178 / 16637 rounded to 2.51071659060547
12179 / 16637 rounded to 2.8423819337172023
12180 / 16637 rounded to 6.320128640113927
12181 / 16637 rounded to 2.2796204923689034
12182 / 16637 rounded to 2.401960356502827
12183 / 16637 rounded to 2.7947594312380404
12184 / 16637 rounded to 1.2880356828627004
12185 / 16637 rounded to 2.4491762326151423
12186 / 16637 rounded to 3.0639634564174885
12187 / 16637 rounded to 5.400191811643638
12188 / 16637 rounded to 3.040928492993838
12189 / 16637 rounded to 3.2740665795850665
12190 / 16637 rounded to 11.146793825320982
12191 / 16637 rounded to 3.3933505490599267
12192 / 16637 rounded to 1.341451728469691
12193 / 16637 rounded to 3.6813904233650336
12194 / 16637 rounded to 2.346415766362907
12195 / 16637 rounded to 1.2876746720425185
12196 / 16637 rounded to 5.6872925927372275
12197 / 16637 rounded to 1.2877654027119174
12198 / 16637 rounded to 8.856252916033986
12199 / 16637 rounded to 2.4149529173657283
12200 / 16637 rounded to 1.4033124810622883
12201 / 16637 rounded to 2.15731782686956
12202 / 16637 rounded to 8.11023419368822
12203 / 16637 rounded to 1.4796036100944998
12204 / 16637 rounded to 1.2876725904527864
12205 / 16637 rounded to 2.397661277762638
12206 / 16637 rounded to 2.3870219214637984
12207 / 16637 rounded to 2.181064708557454
12208 / 16637 rounded to 2.743424974384531
12209 / 16637 rounded to 2.2917032284212455
12210 / 16637 rounded to 2.228757979139069
12211 / 16637 rounded to 1.2876741122924142
12212 / 16637 rounded to 1.2918483365424733
12213 / 16637 rounded to 2.3879431965329436
12214 / 16637 rounded to 2.7100449776873825
12215 / 16637 rounded to 2.494515659160765
12216 / 16637 rounded to 1.9943518493941284
12217 / 16637 rounded to 2.0980746689196796
12218 / 16637 rounded to 1.3592197826325296
12219 / 16637 rounded to 2.4471016342429928
12220 / 16637 rounded to 15.51874658067874
12221 / 16637 rounded to 2.24831053624703
12222 / 16637 rounded to 1.5986826376858048
12223 / 16637 rounded to 2.7711431103951014
12224 / 16637 rounded to 2.274193324248153
12225 / 16637 rounded to 2.4168367946056115
12226 / 16637 rounded to 1.34755066430781
12227 / 16637 rounded to 2.4587047300980314
12228 / 16637 rounded to 1.667126283055199
12229 / 16637 rounded to 2.9480491031014746
12230 / 16637 rounded to 1.9598173076199152
12231 / 16637 rounded to 3.296158325419244
12232 / 16637 rounded to 1.2876779704286583
12233 / 16637 rounded to 2.397662931674874
12234 / 16637 rounded to 2.4682080157952613
12235 / 16637 rounded to 2.5116029761647325
12236 / 16637 rounded to 1.808427858944316
12237 / 16637 rounded to 2.537430796589118
12238 / 16637 rounded to 5.7660178100229755
12239 / 16637 rounded to 2.442026870799199
12240 / 16637 rounded to 2.6559215683860735
12241 / 16637 rounded to 1.2876945864571037
12242 / 16637 rounded to 2.3449831701986734
12243 / 16637 rounded to 1.287727440861619
12244 / 16637 rounded to 2.298618441601428
12245 / 16637 rounded to 1.5010141312199006
12246 / 16637 rounded to 1.7444333852988538
12247 / 16637 rounded to 26.23518012831431
12248 / 16637 rounded to 2.303375420239626
12249 / 16637 rounded to 1.2891697256524262
12250 / 16637 rounded to 2.537778960069645
12251 / 16637 rounded to 1.6137731426452824
12252 / 16637 rounded to 2.656603825001604
12253 / 16637 rounded to 2.2227905772534142
12254 / 16637 rounded to 2.3246303628125355
12255 / 16637 rounded to 1.3766301638389684
12256 / 16637 rounded to 2.608132524944789
12257 / 16637 rounded to 38.45201357237631
12258 / 16637 rounded to 1.2984579417713291
12259 / 16637 rounded to 2.789838741385044
12260 / 16637 rounded to 1.4434930429936732
12261 / 16637 rounded to 2.2683464160729785
12262 / 16637 rounded to 2.5869169863719312
12263 / 16637 rounded to 2.322096101190565
12264 / 16637 rounded to 31.636097079842727
12265 / 16637 rounded to 12.040929178019633
12266 / 16637 rounded to 1.3342183657792752
12267 / 16637 rounded to 1.2886851401027826
12268 / 16637 rounded to 2.708616964187747
12269 / 16637 rounded to 2.2909094503156746
12270 / 16637 rounded to 2.040992721978049
12271 / 16637 rounded to 1.8178793385023375
12272 / 16637 rounded to 2.9449441510571854
12273 / 16637 rounded to 2.667901666444962
12274 / 16637 rounded to 2.6237980370197036
12275 / 16637 rounded to 2.1596347076979727
12276 / 16637 rounded to 2.38605820802314
12277 / 16637 rounded to 2.925296953762866
12278 / 16637 rounded to 2.2573448108832808
12279 / 16637 rounded to 2.5983570610833007
12280 / 16637 rounded to 5.05315111966008
12281 / 16637 rounded to 1.2877449743099783
12282 / 16637 rounded to 10.085140825911116
12283 / 16637 rounded to 5.2616766695808765
12284 / 16637 rounded to 2.538291813504543
12285 / 16637 rounded to 1.5230407406611548
12286 / 16637 rounded to 2.59579998169029
12287 / 16637 rounded to 40.76206502856201
12288 / 16637 rounded to 1.2900073711877156
12289 / 16637 rounded to 2.769441664121193
12290 / 16637 rounded to 2.5706329688630816
12291 / 16637 rounded to 1.8692270487036349
12292 / 16637 rounded to 2.269927455487913
12293 / 16637 rounded to 1.76546543681406
12294 / 16637 rounded to 1.4865809417990394
12295 / 16637 rounded to 1.38004235735951
12296 / 16637 rounded to 2.2891831443018544
12297 / 16637 rounded to 2.3893192621591166
12298 / 16637 rounded to 2.4052465296890113
12299 / 16637 rounded to 2.7202804859520233
12300 / 16637 rounded to 2.2339992608683823
12301 / 16637 rounded to 1.2882358356731687
12302 / 16637 rounded to 2.663366533669809
12303 / 16637 rounded to 3.6988855608344116
12304 / 16637 rounded to 1.287718281731996
12305 / 16637 rounded to 1.8651191428386877
12306 / 16637 rounded to 2.5892151732021516
12307 / 16637 rounded to 2.661379522418067
12308 / 16637 rounded to 1.2896072291487233
12309 / 16637 rounded to 1.3244227047489179
12310 / 16637 rounded to 1.2876680822673943
12311 / 16637 rounded to 2.106874218284358
12312 / 16637 rounded to 1.7243209197684755
12313 / 16637 rounded to 2.463747511737026
12314 / 16637 rounded to 1.8257203761129366
12315 / 16637 rounded to 2.778077659336725
12316 / 16637 rounded to 2.412849005208372
12317 / 16637 rounded to 2.3249400851484863
12318 / 16637 rounded to 2.5022534873093383
12319 / 16637 rounded to 2.378692971666102
12320 / 16637 rounded to 2.6226313807735857
12321 / 16637 rounded to 2.323816984624558
12322 / 16637 rounded to 1.2876751990010216
12323 / 16637 rounded to 2.3278931288739764
12324 / 16637 rounded to 2.6425920097864943
12325 / 16637 rounded to 2.218431537507566
12326 / 16637 rounded to 1.290330715977936
12327 / 16637 rounded to 2.723262131560758
12328 / 16637 rounded to 2.6150000169814507
12329 / 16637 rounded to 2.272674039342548
12330 / 16637 rounded to 2.1436484155905147
12331 / 16637 rounded to 2.1457525931922277
12332 / 16637 rounded to 8.020517109271042
12333 / 16637 rounded to 2.299316914132007
12334 / 16637 rounded to 2.3354428162040386
12335 / 16637 rounded to 2.5385079487969007
12336 / 16637 rounded to 2.6755284474057968
12337 / 16637 rounded to 2.2887578798719876
12338 / 16637 rounded to 1.9548459097079607
12339 / 16637 rounded to 2.3714909826823445
12340 / 16637 rounded to 2.4883783804048627
12341 / 16637 rounded to 2.728751668995623
12342 / 16637 rounded to 2.3535426778777966
12343 / 16637 rounded to 2.4241374131406555
12344 / 16637 rounded to 2.8483061739462556
12345 / 16637 rounded to 8.805735236339258
12346 / 16637 rounded to 2.0568572305422057
12347 / 16637 rounded to 2.3069052308492504
12348 / 16637 rounded to 2.4667476590884863
12349 / 16637 rounded to 2.379775038646819
12350 / 16637 rounded to 2.4320414314367773
12351 / 16637 rounded to 3.0493848212273664
12352 / 16637 rounded to 2.2711784173941867
12353 / 16637 rounded to 2.154948972323283
12354 / 16637 rounded to 2.514938817450524
12355 / 16637 rounded to 1.559474541854989
12356 / 16637 rounded to 1.2900560021027414
12357 / 16637 rounded to 2.435033644977218
12358 / 16637 rounded to 17.878960641079313
12359 / 16637 rounded to 5.809971254663943
12360 / 16637 rounded to 2.057669247973686
12361 / 16637 rounded to 2.9531391383227508
12362 / 16637 rounded to 2.3921610469145023
12363 / 16637 rounded to 2.303572629492799
12364 / 16637 rounded to 3.8545205285311526
12365 / 16637 rounded to 2.3345149370586733
12366 / 16637 rounded to 1.2880475014079542
12367 / 16637 rounded to 1.6401785263764992
12368 / 16637 rounded to 2.374521917212931
12369 / 16637 rounded to 2.136746459366847
12370 / 16637 rounded to 1.287948566737132
12371 / 16637 rounded to 2.577672304045265
12372 / 16637 rounded to 2.574389303252833
12373 / 16637 rounded to 3.527088920903832
12374 / 16637 rounded to 2.6865049455419725
12375 / 16637 rounded to 2.121067469375567
12376 / 16637 rounded to 1.2894265807837335
12377 / 16637 rounded to 2.376954730047223
12378 / 16637 rounded to 3.8437168997805893
12379 / 16637 rounded to 2.586455426942952
12380 / 16637 rounded to 2.9026735753067414
12381 / 16637 rounded to 1.2876726113157155
12382 / 16637 rounded to 2.337559807781187
12383 / 16637 rounded to 2.407147328664308
12384 / 16637 rounded to 2.351125888157912
12385 / 16637 rounded to 2.4056145066822596
12386 / 16637 rounded to 2.4744325644276968
12387 / 16637 rounded to 4.017028817227854
12388 / 16637 rounded to 2.196266984734416
12389 / 16637 rounded to 1.2895665290325338
12390 / 16637 rounded to 2.7516953713525263
12391 / 16637 rounded to 2.686503495318005
12392 / 16637 rounded to 2.356976396582355
12393 / 16637 rounded to 2.5334333835082883
12394 / 16637 rounded to 8.207957727200931
12395 / 16637 rounded to 1.6392654275750291
12396 / 16637 rounded to 2.9579989550792027
12397 / 16637 rounded to 2.0154600430950835
12398 / 16637 rounded to 2.544773825967506
12399 / 16637 rounded to 2.1649671226273832
12400 / 16637 rounded to 2.3583142524062395
12401 / 16637 rounded to 2.418087643157856
12402 / 16637 rounded to 1.3159744881736504
12403 / 16637 rounded to 1.7740321365313283
12404 / 16637 rounded to 1.9648682655352487
12405 / 16637 rounded to 2.838685302179338
12406 / 16637 rounded to 3.0881390095722487
12407 / 16637 rounded to 1.3174070502620918
12408 / 16637 rounded to 1.3095923189802734
12409 / 16637 rounded to 2.2691315439075104
12410 / 16637 rounded to 2.660641772982587
12411 / 16637 rounded to 13.134674235644935
12412 / 16637 rounded to 2.4254317524808036
12413 / 16637 rounded to 2.3307533143381276
12414 / 16637 rounded to 2.5144068484936177
12415 / 16637 rounded to 1.2883460072368014
12416 / 16637 rounded to 2.5435728808413542
12417 / 16637 rounded to 2.97335788526892
12418 / 16637 rounded to 3.89600299555239
12419 / 16637 rounded to 2.1791461590133583
12420 / 16637 rounded to 3.1398706010408746
12421 / 16637 rounded to 2.512397326584842
12422 / 16637 rounded to 2.3646949369961487
12423 / 16637 rounded to 1.2878814465126902
12424 / 16637 rounded to 2.0744816365981102
12425 / 16637 rounded to 2.6882405737880544
12426 / 16637 rounded to 2.771390781856
12427 / 16637 rounded to 3.0664836438687857
12428 / 16637 rounded to 1.2877158428552906
12429 / 16637 rounded to 1.2876726213339484
12430 / 16637 rounded to 2.781708421946502
12431 / 16637 rounded to 2.431705629471055
12432 / 16637 rounded to 4.281379671145037
12433 / 16637 rounded to 2.4446899640971833
12434 / 16637 rounded to 2.0207021414928152
12435 / 16637 rounded to 2.937924643093663
12436 / 16637 rounded to 2.3470940154807383
12437 / 16637 rounded to 2.4861549068943027
12438 / 16637 rounded to 3.203811899737502
12439 / 16637 rounded to 2.3176103600783278
12440 / 16637 rounded to 1.7235507966794976
12441 / 16637 rounded to 1.3019354602789925
12442 / 16637 rounded to 2.3544167349623235
12443 / 16637 rounded to 2.623540836050843
12444 / 16637 rounded to 2.6367388449948495
12445 / 16637 rounded to 2.6765427287278705
12446 / 16637 rounded to 5.114267221587289
12447 / 16637 rounded to 2.1999349792296066
12448 / 16637 rounded to 2.2123821001495036
12449 / 16637 rounded to 3.650663738608017
12450 / 16637 rounded to 2.059725845940489
12451 / 16637 rounded to 2.427058787785461
12452 / 16637 rounded to 2.5683351327164874
12453 / 16637 rounded to 2.1840570461728723
12454 / 16637 rounded to 2.531595402478963
12455 / 16637 rounded to 2.7152495975548545
12456 / 16637 rounded to 2.539686371052173
12457 / 16637 rounded to 5.046421509451862
12458 / 16637 rounded to 3.507995099870591
12459 / 16637 rounded to 1.390407381991719
12460 / 16637 rounded to 1.290976725519616
12461 / 16637 rounded to 2.891952176582305
12462 / 16637 rounded to 17.084137639842826
12463 / 16637 rounded to 2.273507285257573
12464 / 16637 rounded to 2.2164213063191878
12465 / 16637 rounded to 1.5728769954534798
12466 / 16637 rounded to 2.4524325950645287
12467 / 16637 rounded to 1.7154145262713365
12468 / 16637 rounded to 2.143219029634165
12469 / 16637 rounded to 1.7049260812398987
12470 / 16637 rounded to 3.3416196555766144
12471 / 16637 rounded to 2.8229911370975187
12472 / 16637 rounded to 2.2892561685577353
12473 / 16637 rounded to 1.28768366503069
12474 / 16637 rounded to 2.6534559015188224
12475 / 16637 rounded to 2.3961274821946725
12476 / 16637 rounded to 3.562247307881467
12477 / 16637 rounded to 2.543105643576166
12478 / 16637 rounded to 2.65884377143099
12479 / 16637 rounded to 2.553550806415297
12480 / 16637 rounded to 1.3100115565391879
12481 / 16637 rounded to 2.343054227695229
12482 / 16637 rounded to 2.3917162287799303
12483 / 16637 rounded to 16.85053126165985
12484 / 16637 rounded to 2.6803705378142846
12485 / 16637 rounded to 3.006525153537845
12486 / 16637 rounded to 2.9005690173834853
12487 / 16637 rounded to 2.6797619600858598
12488 / 16637 rounded to 2.6418910023534963
12489 / 16637 rounded to 1.9319560786783025
12490 / 16637 rounded to 2.6028349774376482
12491 / 16637 rounded to 2.18512904397695
12492 / 16637 rounded to 2.279035767718619
12493 / 16637 rounded to 2.1245314363588905
12494 / 16637 rounded to 2.5629523895971302
12495 / 16637 rounded to 2.6316969772880694
12496 / 16637 rounded to 2.5475117554266906
12497 / 16637 rounded to 2.2632530687694365
12498 / 16637 rounded to 2.4428097783670224
12499 / 16637 rounded to 2.9070481553059895
12500 / 16637 rounded to 1.3565557323957795
12501 / 16637 rounded to 1.3910318884618837
12502 / 16637 rounded to 2.602088524095167
12503 / 16637 rounded to 6.039488047884128
12504 / 16637 rounded to 2.158270814329719
12505 / 16637 rounded to 2.377685056250841
12506 / 16637 rounded to 2.53618043894287
12507 / 16637 rounded to 2.85776528730609
12508 / 16637 rounded to 1.3758960416179231
12509 / 16637 rounded to 2.1072740296506955
12510 / 16637 rounded to 2.237804925328182
12511 / 16637 rounded to 2.3232848999188964
12512 / 16637 rounded to 2.4188533029765544
12513 / 16637 rounded to 2.749788037853411
12514 / 16637 rounded to 2.35119852416116
12515 / 16637 rounded to 2.637188673798215
12516 / 16637 rounded to 2.2858864109683807
12517 / 16637 rounded to 2.792377403743832
12518 / 16637 rounded to 2.1419029801800975
12519 / 16637 rounded to 2.385213686561156
12520 / 16637 rounded to 2.5174195960763432
12521 / 16637 rounded to 2.2908252292695193
12522 / 16637 rounded to 5.402275563296044
12523 / 16637 rounded to 2.1203354598023654
12524 / 16637 rounded to 2.0290349737425997
12525 / 16637 rounded to 2.197254366070354
12526 / 16637 rounded to 1.4973869718685344
12527 / 16637 rounded to 2.346157628352066
12528 / 16637 rounded to 2.3460740994628977
12529 / 16637 rounded to 2.543999575088349
12530 / 16637 rounded to 2.93350599784484
12531 / 16637 rounded to 2.3207909180569453
12532 / 16637 rounded to 1.7886873092380622
12533 / 16637 rounded to 1.2887650364040828
12534 / 16637 rounded to 2.391573407420122
12535 / 16637 rounded to 2.8676306769836652
12536 / 16637 rounded to 1.4371845954581886
12537 / 16637 rounded to 2.286711277618419
12538 / 16637 rounded to 3.396012771143279
12539 / 16637 rounded to 1.2876982396135974
12540 / 16637 rounded to 2.7310868951665404
12541 / 16637 rounded to 2.3628120064741873
12542 / 16637 rounded to 2.372141236706496
12543 / 16637 rounded to 3.286836161882738
12544 / 16637 rounded to 2.8255252618334254
12545 / 16637 rounded to 2.4737218348956467
12546 / 16637 rounded to 2.467885431528621
12547 / 16637 rounded to 4.661714118589651
12548 / 16637 rounded to 1.3882004619254669
12549 / 16637 rounded to 2.4767221267158233
12550 / 16637 rounded to 1.444852682113747
12551 / 16637 rounded to 2.3563644611114483
12552 / 16637 rounded to 2.7247473631031798
12553 / 16637 rounded to 2.339222267386639
12554 / 16637 rounded to 2.5226960191569816
12555 / 16637 rounded to 2.294641552429145
12556 / 16637 rounded to 2.2620221895655908
12557 / 16637 rounded to 2.7072926556270103
12558 / 16637 rounded to 2.421035963849348
12559 / 16637 rounded to 2.5226361770875343
12560 / 16637 rounded to 6.920787218845224
12561 / 16637 rounded to 2.6567848224143433
12562 / 16637 rounded to 1.8164838438965965
12563 / 16637 rounded to 2.8777501438188366
12564 / 16637 rounded to 2.9605333458460055
12565 / 16637 rounded to 30.82577944550772
12566 / 16637 rounded to 2.6907961541756333
12567 / 16637 rounded to 2.4037045482427426
12568 / 16637 rounded to 2.574185328791281
12569 / 16637 rounded to 2.1006137748300833
12570 / 16637 rounded to 1.2901486402152709
12571 / 16637 rounded to 2.4562317632270516
12572 / 16637 rounded to 2.1172858409499713
12573 / 16637 rounded to 6.450864730817043
12574 / 16637 rounded to 3.3180488133105777
12575 / 16637 rounded to 2.6241976884381115
12576 / 16637 rounded to 2.453946640033123
12577 / 16637 rounded to 2.2163509270988992
12578 / 16637 rounded to 2.8806385341508745
12579 / 16637 rounded to 2.6447325794948844
12580 / 16637 rounded to 3.0947236014411006
12581 / 16637 rounded to 2.6734241633989195
12582 / 16637 rounded to 2.714301376487828
12583 / 16637 rounded to 1.2888068211133568
12584 / 16637 rounded to 2.3866786918048453
12585 / 16637 rounded to 2.220747490576516
12586 / 16637 rounded to 2.9322098702964783
12587 / 16637 rounded to 1.84069308654967
12588 / 16637 rounded to 2.4885545150325434
12589 / 16637 rounded to 10.12142588577789
12590 / 16637 rounded to 1.5375353874434805
12591 / 16637 rounded to 1.8602605845729723
12592 / 16637 rounded to 2.4119046214982918
12593 / 16637 rounded to 2.824624209940171
12594 / 16637 rounded to 1.9847873123063542
12595 / 16637 rounded to 2.3422170936506004
12596 / 16637 rounded to 2.721474780127674
12597 / 16637 rounded to 2.2666315620322477
12598 / 16637 rounded to 2.048357808346139
12599 / 16637 rounded to 1.3458914021204755
12600 / 16637 rounded to 2.3494067346612084
12601 / 16637 rounded to 1.7657990974829196
12602 / 16637 rounded to 2.399197323419729
12603 / 16637 rounded to 1.2877815464714426
12604 / 16637 rounded to 2.5506888951984665
12605 / 16637 rounded to 2.224096515538778
12606 / 16637 rounded to 1.9972101316727215
12607 / 16637 rounded to 1.9377496914968992
12608 / 16637 rounded to 2.3218341253170083
12609 / 16637 rounded to 1.6611378599812472
12610 / 16637 rounded to 2.4147186336851165
12611 / 16637 rounded to 1.2876943724449847
12612 / 16637 rounded to 2.6462203599598957
12613 / 16637 rounded to 2.693801470080652
12614 / 16637 rounded to 2.4817235632668444
12615 / 16637 rounded to 2.5807952332229864
12616 / 16637 rounded to 2.435738593375778
12617 / 16637 rounded to 1.287745863673731
12618 / 16637 rounded to 2.608845860494943
12619 / 16637 rounded to 2.539478158697066
12620 / 16637 rounded to 2.8303600943245177
12621 / 16637 rounded to 1.745411496370396
12622 / 16637 rounded to 2.599173037552156
12623 / 16637 rounded to 2.3841994425912363
12624 / 16637 rounded to 1.995196600211901
12625 / 16637 rounded to 17.58085450917822
12626 / 16637 rounded to 2.5005404311631323
12627 / 16637 rounded to 1.733775501999456
12628 / 16637 rounded to 3.301858912460013
12629 / 16637 rounded to 2.3820824243565624
12630 / 16637 rounded to 2.445977826937138
12631 / 16637 rounded to 1.300582483863239
12632 / 16637 rounded to 2.8236362083076005
12633 / 16637 rounded to 1.2932295102123894
12634 / 16637 rounded to 2.230525125715303
12635 / 16637 rounded to 2.546442568781677
12636 / 16637 rounded to 2.38354149721449
12637 / 16637 rounded to 2.982717406808141
12638 / 16637 rounded to 2.0891940831094105
12639 / 16637 rounded to 1.4174240797622863
12640 / 16637 rounded to 8.786550641740542
12641 / 16637 rounded to 2.5960992364477327
12642 / 16637 rounded to 2.432079369616291
12643 / 16637 rounded to 2.3685756031853265
12644 / 16637 rounded to 2.3456949373702902
12645 / 16637 rounded to 1.507006214770255
12646 / 16637 rounded to 2.4124317536985034
12647 / 16637 rounded to 2.995445657057598
12648 / 16637 rounded to 1.4186635570464943
12649 / 16637 rounded to 1.4218662994180842
12650 / 16637 rounded to 4.429775455192573
12651 / 16637 rounded to 9.012716397907964
12652 / 16637 rounded to 2.4696528730837715
12653 / 16637 rounded to 1.2912370966375903
12654 / 16637 rounded to 3.0905046534706746
12655 / 16637 rounded to 7.424277181477157
12656 / 16637 rounded to 1.3069758165330423
12657 / 16637 rounded to 2.9002187128772654
12658 / 16637 rounded to 2.4363689347905533
12659 / 16637 rounded to 2.7283106360104803
12660 / 16637 rounded to 2.170231129425249
12661 / 16637 rounded to 2.695871684255097
12662 / 16637 rounded to 2.0975018284662896
12663 / 16637 rounded to 2.65634678349716
12664 / 16637 rounded to 3.2666103065898624
12665 / 16637 rounded to 2.177586646725682
12666 / 16637 rounded to 2.4810018628440402
12667 / 16637 rounded to 1.5771953620785102
12668 / 16637 rounded to 1.990299661925986
12669 / 16637 rounded to 2.789834141094873
12670 / 16637 rounded to 2.6318889925502797
12671 / 16637 rounded to 2.6851122064449737
12672 / 16637 rounded to 2.224342302873007
12673 / 16637 rounded to 3.281039520612764
12674 / 16637 rounded to 22.20186875002883
12675 / 16637 rounded to 1.8922003140710566
12676 / 16637 rounded to 2.1704813673355003
12677 / 16637 rounded to 1.7895358335236795
12678 / 16637 rounded to 9.348212047081935
12679 / 16637 rounded to 2.517595896521745
12680 / 16637 rounded to 2.0283516170654705
12681 / 16637 rounded to 3.482351725309265
12682 / 16637 rounded to 2.5928695096760506
12683 / 16637 rounded to 2.363093258639363
12684 / 16637 rounded to 3.214610922292676
12685 / 16637 rounded to 4.146155577509112
12686 / 16637 rounded to 2.008131527740663
12687 / 16637 rounded to 2.3174233178296135
12688 / 16637 rounded to 2.460756544888618
12689 / 16637 rounded to 2.2985085681123834
12690 / 16637 rounded to 1.2883386588051966
12691 / 16637 rounded to 2.311960279396705
12692 / 16637 rounded to 2.354967220856684
12693 / 16637 rounded to 1.8995521833866786
12694 / 16637 rounded to 9.497902266914776
12695 / 16637 rounded to 1.2913702708808643
12696 / 16637 rounded to 1.2881473689138816
12697 / 16637 rounded to 2.1034924644151554
12698 / 16637 rounded to 3.030795864713165
12699 / 16637 rounded to 2.695193043066819
12700 / 16637 rounded to 2.3329152650629723
12701 / 16637 rounded to 14.692722751080678
12702 / 16637 rounded to 25.52656415717043
12703 / 16637 rounded to 2.8273176893683147
12704 / 16637 rounded to 1.6866897581594422
12705 / 16637 rounded to 2.685314453208726
12706 / 16637 rounded to 2.3520427141098494
12707 / 16637 rounded to 2.6968719234061425
12708 / 16637 rounded to 1.9863345585138903
12709 / 16637 rounded to 2.477108583087884
12710 / 16637 rounded to 2.2850312181920858
12711 / 16637 rounded to 2.4952240856946095
12712 / 16637 rounded to 1.2921974435159533
12713 / 16637 rounded to 2.0706602719568195
12714 / 16637 rounded to 2.4098110903357464
12715 / 16637 rounded to 2.2376466677972555
12716 / 16637 rounded to 2.2551980557739713
12717 / 16637 rounded to 2.358602900228067
12718 / 16637 rounded to 2.487673386060744
12719 / 16637 rounded to 1.3095567413272182
12720 / 16637 rounded to 2.368675477785999
12721 / 16637 rounded to 2.2364425994745245
12722 / 16637 rounded to 1.993161789716595
12723 / 16637 rounded to 2.233838541875192
12724 / 16637 rounded to 2.7564656402852195
12725 / 16637 rounded to 2.887167914217374
12726 / 16637 rounded to 2.3375200432865704
12727 / 16637 rounded to 1.477120603006753
12728 / 16637 rounded to 2.470195515911637
12729 / 16637 rounded to 2.070293436376972
12730 / 16637 rounded to 3.4056368144536147
12731 / 16637 rounded to 2.523995226502381
12732 / 16637 rounded to 3.2864847168058766
12733 / 16637 rounded to 1.2918978184028096
12734 / 16637 rounded to 3.226911424704163
12735 / 16637 rounded to 1.9876831830611195
12736 / 16637 rounded to 2.0812814478661066
12737 / 16637 rounded to 3.5002041591107758
12738 / 16637 rounded to 2.2936828187552467
12739 / 16637 rounded to 5.409915413520422
12740 / 16637 rounded to 2.891880274605309
12741 / 16637 rounded to 2.695390125943405
12742 / 16637 rounded to 2.378046375511216
12743 / 16637 rounded to 1.287922170028324
12744 / 16637 rounded to 2.723937913579513
12745 / 16637 rounded to 3.353874947916695
12746 / 16637 rounded to 7.8297116863379035
12747 / 16637 rounded to 3.6972300942192637
12748 / 16637 rounded to 2.612245021545575
12749 / 16637 rounded to 1.8702318101061441
12750 / 16637 rounded to 109.07947657822021
12751 / 16637 rounded to 2.6077939983725265
12752 / 16637 rounded to 2.5566676035401636
12753 / 16637 rounded to 2.3408224221787335
12754 / 16637 rounded to 1.889373406539124
12755 / 16637 rounded to 2.2990010099582734
12756 / 16637 rounded to 2.2713834457439583
12757 / 16637 rounded to 2.2506395100274372
12758 / 16637 rounded to 2.4990890216370403
12759 / 16637 rounded to 2.528428135239681
12760 / 16637 rounded to 8.50499764224488
12761 / 16637 rounded to 3.299815116370227
12762 / 16637 rounded to 2.556776321748153
12763 / 16637 rounded to 1.380917097572258
12764 / 16637 rounded to 2.1814446138859287
12765 / 16637 rounded to 2.6606969270622463
12766 / 16637 rounded to 1.9519435567820798
12767 / 16637 rounded to 3.9222356114893597
12768 / 16637 rounded to 1.6264078657448473
12769 / 16637 rounded to 3.8893991070112635
12770 / 16637 rounded to 2.3738287901749464
12771 / 16637 rounded to 3.048843683967648
12772 / 16637 rounded to 25.36337339764739
12773 / 16637 rounded to 2.4792385330099647
12774 / 16637 rounded to 2.0561682450230805
12775 / 16637 rounded to 11.789997939674176
12776 / 16637 rounded to 2.348082140963562
12777 / 16637 rounded to 1.739363852582051
12778 / 16637 rounded to 2.4566578267780983
12779 / 16637 rounded to 2.302996771950948
12780 / 16637 rounded to 2.0481338759108034
12781 / 16637 rounded to 3.465428038567372
12782 / 16637 rounded to 2.7982388705465207
12783 / 16637 rounded to 2.6917019884907423
12784 / 16637 rounded to 3.9737407513828913
12785 / 16637 rounded to 2.7821714775927466
12786 / 16637 rounded to 3.0824662380270516
12787 / 16637 rounded to 2.1584815058057623
12788 / 16637 rounded to 1.8764256666907648
12789 / 16637 rounded to 2.1337864261157558
12790 / 16637 rounded to 2.2652607923923846
12791 / 16637 rounded to 2.453053763274617
12792 / 16637 rounded to 8.692874326524132
12793 / 16637 rounded to 2.0807498513388123
12794 / 16637 rounded to 2.471098769111829
12795 / 16637 rounded to 2.833647327356009
12796 / 16637 rounded to 1.380788373065034
12797 / 16637 rounded to 1.6094026219633941
12798 / 16637 rounded to 4.09046271002951
12799 / 16637 rounded to 2.4185186606100095
12800 / 16637 rounded to 2.269313735930319
12801 / 16637 rounded to 2.379609016592299
12802 / 16637 rounded to 2.0478324962075725
12803 / 16637 rounded to 1.3418655956324221
12804 / 16637 rounded to 2.2839908800164124
12805 / 16637 rounded to 1.3039250201509829
12806 / 16637 rounded to 2.493607520562615
12807 / 16637 rounded to 1.5239492210090817
12808 / 16637 rounded to 2.4930181820902275
12809 / 16637 rounded to 3.0640496102081842
12810 / 16637 rounded to 1.402859082612251
12811 / 16637 rounded to 2.2466779090707574
12812 / 16637 rounded to 2.4367978745517624
12813 / 16637 rounded to 2.9679491528472073
12814 / 16637 rounded to 3.138809825918641
12815 / 16637 rounded to 2.2898497169221765
12816 / 16637 rounded to 2.312718800478072
12817 / 16637 rounded to 1.2885032841848643
12818 / 16637 rounded to 2.2362319852386934
12819 / 16637 rounded to 1.515406086867577
12820 / 16637 rounded to 3.4864367982600553
12821 / 16637 rounded to 2.009739128798521
12822 / 16637 rounded to 1.8814004354228888
12823 / 16637 rounded to 2.615665416581227
12824 / 16637 rounded to 3.3613644172520916
12825 / 16637 rounded to 2.924043907808149
12826 / 16637 rounded to 2.1779806558478727
12827 / 16637 rounded to 12.07145146499594
12828 / 16637 rounded to 2.338732431392671
12829 / 16637 rounded to 2.5025415574727368
12830 / 16637 rounded to 2.4834117467609604
12831 / 16637 rounded to 1.5970286125574102
12832 / 16637 rounded to 2.35633818750566
12833 / 16637 rounded to 2.7938697904786993
12834 / 16637 rounded to 2.2530377452826564
12835 / 16637 rounded to 4.214791428978505
12836 / 16637 rounded to 2.8518805474028013
12837 / 16637 rounded to 2.076549441582721
12838 / 16637 rounded to 24.907975195651375
12839 / 16637 rounded to 2.8392376874053435
12840 / 16637 rounded to 4.244350933611874
12841 / 16637 rounded to 2.5667494454098843
12842 / 16637 rounded to 2.3821396243290622
12843 / 16637 rounded to 2.885350639277529
12844 / 16637 rounded to 2.457752359503626
12845 / 16637 rounded to 2.3530577918743747
12846 / 16637 rounded to 1.6375447716199858
12847 / 16637 rounded to 2.6257389727706046
12848 / 16637 rounded to 2.0040769471007485
12849 / 16637 rounded to 2.125085296344236
12850 / 16637 rounded to 16.32662166606924
12851 / 16637 rounded to 2.32672923715822
12852 / 16637 rounded to 2.818549509441611
12853 / 16637 rounded to 2.305778082938901
12854 / 16637 rounded to 8.210467365404174
12855 / 16637 rounded to 3.3570442839571757
12856 / 16637 rounded to 2.3699012275552627
12857 / 16637 rounded to 3.3479179081855195
12858 / 16637 rounded to 2.0176942334463477
12859 / 16637 rounded to 1.981979477650808
12860 / 16637 rounded to 2.412915299079784
12861 / 16637 rounded to 5.143678420020265
12862 / 16637 rounded to 2.430566969549587
12863 / 16637 rounded to 3.2436395403402876
12864 / 16637 rounded to 2.3522727685695166
12865 / 16637 rounded to 4.8559124388812265
12866 / 16637 rounded to 1.824406639441921
12867 / 16637 rounded to 2.59694508008523
12868 / 16637 rounded to 2.342787383221078
12869 / 16637 rounded to 2.090185700045661
12870 / 16637 rounded to 1.8682001169522304
12871 / 16637 rounded to 2.4824636437978187
12872 / 16637 rounded to 5.9973078432555855
12873 / 16637 rounded to 2.2994936906460355
12874 / 16637 rounded to 2.549567622980866
12875 / 16637 rounded to 2.1912169562571133
12876 / 16637 rounded to 2.479796851982105
12877 / 16637 rounded to 1.4772655663062633
12878 / 16637 rounded to 25.305627514929707
12879 / 16637 rounded to 1.3925343410957223
12880 / 16637 rounded to 2.569852820749827
12881 / 16637 rounded to 1.772135231569625
12882 / 16637 rounded to 14.281750609319866
12883 / 16637 rounded to 2.0872226251141286
12884 / 16637 rounded to 1.680400535548382
12885 / 16637 rounded to 2.9635182960311086
12886 / 16637 rounded to 2.41286019116541
12887 / 16637 rounded to 1.5677421584664712
12888 / 16637 rounded to 2.8944424325303184
12889 / 16637 rounded to 2.6967735996281386
12890 / 16637 rounded to 2.548212784614385
12891 / 16637 rounded to 2.3794258566668796
12892 / 16637 rounded to 2.371660969940834
12893 / 16637 rounded to 1.3345493287560586
12894 / 16637 rounded to 1.7601274516980385
12895 / 16637 rounded to 2.5093027542143713
12896 / 16637 rounded to 1.9301669284605565
12897 / 16637 rounded to 2.392366480326543
12898 / 16637 rounded to 2.325792756605829
12899 / 16637 rounded to 2.3330250760480182
12900 / 16637 rounded to 3.13162397746814
12901 / 16637 rounded to 3.0580909679787203
12902 / 16637 rounded to 2.3651995411729776
12903 / 16637 rounded to 1.8381511712732337
12904 / 16637 rounded to 3.4725590101338
12905 / 16637 rounded to 2.222139646411312
12906 / 16637 rounded to 3.3821875898550138
12907 / 16637 rounded to 2.5217031121593254
12908 / 16637 rounded to 108.05672308810209
12909 / 16637 rounded to 2.0636824858385507
12910 / 16637 rounded to 2.5070572024474913
12911 / 16637 rounded to 3.2437624738366444
12912 / 16637 rounded to 2.5639348833903997
12913 / 16637 rounded to 1.6115556311533223
12914 / 16637 rounded to 1.3012228754205475
12915 / 16637 rounded to 2.3056393105270994
12916 / 16637 rounded to 2.079564894589169
12917 / 16637 rounded to 2.40062150551908
12918 / 16637 rounded to 3.0069652914708653
12919 / 16637 rounded to 2.5670487824327894
12920 / 16637 rounded to 1.739093981792624
12921 / 16637 rounded to 1.6893494589336124
12922 / 16637 rounded to 2.345514663778215
12923 / 16637 rounded to 2.4899712235558034
12924 / 16637 rounded to 3.2769331227171015
12925 / 16637 rounded to 2.2480994045829568
12926 / 16637 rounded to 2.524266728223948
12927 / 16637 rounded to 2.75679391407063
12928 / 16637 rounded to 2.790340497188722
12929 / 16637 rounded to 2.8959524094268465
12930 / 16637 rounded to 2.5076217074015794
12931 / 16637 rounded to 4.864593566990233
12932 / 16637 rounded to 1.930987772879821
12933 / 16637 rounded to 2.3683142332681024
12934 / 16637 rounded to 3.4567472199092104
12935 / 16637 rounded to 2.202608337528374
12936 / 16637 rounded to 2.5683092127624403
12937 / 16637 rounded to 4.320276729647811
12938 / 16637 rounded to 2.678687440333789
12939 / 16637 rounded to 2.5844208643979707
12940 / 16637 rounded to 2.552801022129362
12941 / 16637 rounded to 2.4035059304730386
12942 / 16637 rounded to 1.893740508458698
12943 / 16637 rounded to 3.065020580196311
12944 / 16637 rounded to 3.205193125807269
12945 / 16637 rounded to 3.224787342665837
12946 / 16637 rounded to 2.3937266831051183
12947 / 16637 rounded to 2.2468468448310492
12948 / 16637 rounded to 1.9305220169995632
12949 / 16637 rounded to 2.3072767589004264
12950 / 16637 rounded to 2.5293051935253392
12951 / 16637 rounded to 3.5289955466737584
12952 / 16637 rounded to 2.321784132482773
12953 / 16637 rounded to 2.452461455754641
12954 / 16637 rounded to 2.5332775452726928
12955 / 16637 rounded to 4.770921856574108
12956 / 16637 rounded to 2.341693943978922
12957 / 16637 rounded to 2.865541467244261
12958 / 16637 rounded to 2.714888302538597
12959 / 16637 rounded to 2.500196546567655
12960 / 16637 rounded to 2.764009242799521
12961 / 16637 rounded to 2.3174735719745647
12962 / 16637 rounded to 2.6186734658060695
12963 / 16637 rounded to 2.2881258480673763
12964 / 16637 rounded to 2.4125578561772145
12965 / 16637 rounded to 2.6807726006924173
12966 / 16637 rounded to 2.4307852227191376
12967 / 16637 rounded to 1.2891192111083059
12968 / 16637 rounded to 1.4366743112265021
12969 / 16637 rounded to 2.452378224223627
12970 / 16637 rounded to 2.474583894615702
12971 / 16637 rounded to 3.452115597379666
12972 / 16637 rounded to 2.396516128497265
12973 / 16637 rounded to 2.5777773914852555
12974 / 16637 rounded to 2.508758184003399
12975 / 16637 rounded to 2.536235138923469
12976 / 16637 rounded to 2.219244862027291
12977 / 16637 rounded to 2.3603443956352237
12978 / 16637 rounded to 2.415552008863456
12979 / 16637 rounded to 2.538822004215772
12980 / 16637 rounded to 2.7246804451128805
12981 / 16637 rounded to 2.318046173035103
12982 / 16637 rounded to 2.2496171281149557
12983 / 16637 rounded to 1.341461943926152
12984 / 16637 rounded to 2.222780604769347
12985 / 16637 rounded to 2.494780905212632
12986 / 16637 rounded to 2.3064408601446345
12987 / 16637 rounded to 2.1509301750870335
12988 / 16637 rounded to 2.4857804797627465
12989 / 16637 rounded to 3.2994567041220613
12990 / 16637 rounded to 2.439405903734275
12991 / 16637 rounded to 2.3667471288961934
12992 / 16637 rounded to 2.3677338963939456
12993 / 16637 rounded to 3.214765667861557
12994 / 16637 rounded to 2.409700554810209
12995 / 16637 rounded to 1.760913390862635
12996 / 16637 rounded to 1.399198776456552
12997 / 16637 rounded to 1.3110747808693204
12998 / 16637 rounded to 1.3349514042659867
12999 / 16637 rounded to 1.289505015589168
13000 / 16637 rounded to 2.2711888575326604
13001 / 16637 rounded to 2.216219504522395
13002 / 16637 rounded to 2.524275672056196
13003 / 16637 rounded to 2.2776305463454602
13004 / 16637 rounded to 2.5423392343886317
13005 / 16637 rounded to 3.097671165673597
13006 / 16637 rounded to 2.454808761715556
13007 / 16637 rounded to 2.006016586013394
13008 / 16637 rounded to 1.2917985132163146
13009 / 16637 rounded to 2.2469203048402453
13010 / 16637 rounded to 2.785943679648498
13011 / 16637 rounded to 2.507138369150392
13012 / 16637 rounded to 2.4376633534070757
13013 / 16637 rounded to 2.520202308410105
13014 / 16637 rounded to 5.205961590353694
13015 / 16637 rounded to 2.65853654094125
13016 / 16637 rounded to 2.1978029294082044
13017 / 16637 rounded to 2.290652636067008
13018 / 16637 rounded to 2.2291983874130934
13019 / 16637 rounded to 1.7267430895784954
13020 / 16637 rounded to 2.5897829653016764
13021 / 16637 rounded to 1.352574114938786
13022 / 16637 rounded to 1.5650324262387412
13023 / 16637 rounded to 2.230530504911896
13024 / 16637 rounded to 2.3084144420567596
13025 / 16637 rounded to 1.5994162603859368
13026 / 16637 rounded to 2.64138171976925
13027 / 16637 rounded to 2.333813695420063
13028 / 16637 rounded to 3.0709521163369007
13029 / 16637 rounded to 2.196518096696637
13030 / 16637 rounded to 2.4531285148642
13031 / 16637 rounded to 14.157593359349292
13032 / 16637 rounded to 2.829959078151109
13033 / 16637 rounded to 2.475677533249868
13034 / 16637 rounded to 2.390993366704383
13035 / 16637 rounded to 3.086365158358982
13036 / 16637 rounded to 2.2805104382373775
13037 / 16637 rounded to 1.2877751128263104
13038 / 16637 rounded to 4.245717141570793
13039 / 16637 rounded to 1.477140102548016
13040 / 16637 rounded to 1.2880647273068677
13041 / 16637 rounded to 2.248282735367301
13042 / 16637 rounded to 2.4403156030684054
13043 / 16637 rounded to 2.8313500704206858
13044 / 16637 rounded to 1.340708214443121
13045 / 16637 rounded to 1.3346470805311021
13046 / 16637 rounded to 2.3199265040795134
13047 / 16637 rounded to 3.0202256156826572
13048 / 16637 rounded to 4.911355634953648
13049 / 16637 rounded to 1.7429353965158234
13050 / 16637 rounded to 2.004811837602957
13051 / 16637 rounded to 3.139852211493331
13052 / 16637 rounded to 2.172360975146742
13053 / 16637 rounded to 2.8653872998685572
13054 / 16637 rounded to 2.7244251459268938
13055 / 16637 rounded to 2.475407152019735
13056 / 16637 rounded to 1.9875615622958382
13057 / 16637 rounded to 2.6353567109084013
13058 / 16637 rounded to 2.548159459176843
13059 / 16637 rounded to 2.633352235499791
13060 / 16637 rounded to 2.1477357099671033
13061 / 16637 rounded to 2.5787923249479734
13062 / 16637 rounded to 1.7484033824515832
13063 / 16637 rounded to 2.521528707013168
13064 / 16637 rounded to 1.2882724032511377
13065 / 16637 rounded to 2.8910184301717696
13066 / 16637 rounded to 2.6034932522636276
13067 / 16637 rounded to 2.6510331096572317
13068 / 16637 rounded to 2.488301564800895
13069 / 16637 rounded to 1.3549577722789612
13070 / 16637 rounded to 1.3691201569687335
13071 / 16637 rounded to 1.4822203918936148
13072 / 16637 rounded to 2.4055520372420576
13073 / 16637 rounded to 2.5849376175591083
13074 / 16637 rounded to 4.473689790091659
13075 / 16637 rounded to 1.5301602456577605
13076 / 16637 rounded to 2.2812287612964908
13077 / 16637 rounded to 3.1492439187765626
13078 / 16637 rounded to 2.2308928248938567
13079 / 16637 rounded to 2.589234213719343
13080 / 16637 rounded to 2.410435243782941
13081 / 16637 rounded to 2.454761699791408
13082 / 16637 rounded to 2.528955717415182
13083 / 16637 rounded to 2.2796234877165857
13084 / 16637 rounded to 1.3111934831111278
13085 / 16637 rounded to 1.7804920723342144
13086 / 16637 rounded to 2.4639823921484028
13087 / 16637 rounded to 2.4455620626738943
13088 / 16637 rounded to 2.626508414499266
13089 / 16637 rounded to 1.9924463033626318
13090 / 16637 rounded to 2.649095545217776
13091 / 16637 rounded to 2.293580997739049
13092 / 16637 rounded to 2.5674029776843676
13093 / 16637 rounded to 2.3959204868690165
13094 / 16637 rounded to 2.8753071900516445
13095 / 16637 rounded to 2.5223455506342125
13096 / 16637 rounded to 3.7242514600158176
13097 / 16637 rounded to 1.5307758389507267
13098 / 16637 rounded to 2.5845591136604456
13099 / 16637 rounded to 22.21067123824067
13100 / 16637 rounded to 2.6509595366018135
13101 / 16637 rounded to 1.5724423089498358
13102 / 16637 rounded to 6.292416491298414
13103 / 16637 rounded to 2.425544015611986
13104 / 16637 rounded to 1.8281451789509635
13105 / 16637 rounded to 1.9774616667482448
13106 / 16637 rounded to 2.6843644968069853
13107 / 16637 rounded to 2.456768551202372
13108 / 16637 rounded to 2.428563969436414
13109 / 16637 rounded to 2.091218035863139
13110 / 16637 rounded to 2.6108027975967616
13111 / 16637 rounded to 1.287708540360312
13112 / 16637 rounded to 9.139893370468604
13113 / 16637 rounded to 2.0957578927086327
13114 / 16637 rounded to 2.221319350545795
13115 / 16637 rounded to 31.57624764942883
13116 / 16637 rounded to 2.4453731861339003
13117 / 16637 rounded to 13.887567569873639
13118 / 16637 rounded to 2.98450040377911
13119 / 16637 rounded to 1.6984979909049496
13120 / 16637 rounded to 2.364720742461999
13121 / 16637 rounded to 2.457007586558291
13122 / 16637 rounded to 1.976691942087152
13123 / 16637 rounded to 2.558985282598345
13124 / 16637 rounded to 3.0928594873604593
13125 / 16637 rounded to 3.7379504506040884
13126 / 16637 rounded to 34.86357444946704
13127 / 16637 rounded to 2.301348657978441
13128 / 16637 rounded to 2.3509956974928166
13129 / 16637 rounded to 1.2878420820539918
13130 / 16637 rounded to 2.0469640043705337
13131 / 16637 rounded to 2.1276746823632964
13132 / 16637 rounded to 3.0682460821202526
13133 / 16637 rounded to 1.9929566866333475
13134 / 16637 rounded to 3.2879314484215487
13135 / 16637 rounded to 2.8284527959003434
13136 / 16637 rounded to 1.9376859674946243
13137 / 16637 rounded to 1.920561037873385
13138 / 16637 rounded to 2.3147371475000367
13139 / 16637 rounded to 3.181839268840662
13140 / 16637 rounded to 2.4624955884849733
13141 / 16637 rounded to 2.665047740597277
13142 / 16637 rounded to 2.4237180245311865
13143 / 16637 rounded to 1.5453698471303894
13144 / 16637 rounded to 2.643799429643967
13145 / 16637 rounded to 3.3593563583893014
13146 / 16637 rounded to 2.205326771204878
13147 / 16637 rounded to 2.7544316209273165
13148 / 16637 rounded to 1.2878439816623126
13149 / 16637 rounded to 2.3735148424305033
13150 / 16637 rounded to 2.467651852241995
13151 / 16637 rounded to 2.5031767273413763
13152 / 16637 rounded to 2.363607849009291
13153 / 16637 rounded to 4.389465810686552
13154 / 16637 rounded to 2.469504922593154
13155 / 16637 rounded to 2.5423513939432114
13156 / 16637 rounded to 2.0099960032482476
13157 / 16637 rounded to 2.521647423818074
13158 / 16637 rounded to 2.406026721624713
13159 / 16637 rounded to 2.306421230095146
13160 / 16637 rounded to 2.418278891132236
13161 / 16637 rounded to 3.000397394921604
13162 / 16637 rounded to 2.632791213125498
13163 / 16637 rounded to 2.203974372638332
13164 / 16637 rounded to 2.6328880364225675
13165 / 16637 rounded to 2.315137269360272
13166 / 16637 rounded to 1.4329704427098817
13167 / 16637 rounded to 2.6068102230737105
13168 / 16637 rounded to 36.51479943590233
13169 / 16637 rounded to 2.82240930668929
13170 / 16637 rounded to 3.148513860744941
13171 / 16637 rounded to 2.1056464030611695
13172 / 16637 rounded to 2.625930362509385
13173 / 16637 rounded to 2.4297563432753058
13174 / 16637 rounded to 1.5455693839581683
13175 / 16637 rounded to 2.5988953507186188
13176 / 16637 rounded to 2.7088319348964744
13177 / 16637 rounded to 2.071506816349261
13178 / 16637 rounded to 2.394974846140078
13179 / 16637 rounded to 3.1720622874775635
13180 / 16637 rounded to 2.453750366681413
13181 / 16637 rounded to 2.261626825438838
13182 / 16637 rounded to 3.837588642283106
13183 / 16637 rounded to 4.026745343594036
13184 / 16637 rounded to 3.058255782924955
13185 / 16637 rounded to 2.6343295088590954
13186 / 16637 rounded to 2.7749470560683602
13187 / 16637 rounded to 3.552428694013142
13188 / 16637 rounded to 3.3776952140005485
13189 / 16637 rounded to 2.1890262392224553
13190 / 16637 rounded to 2.53467599371319
13191 / 16637 rounded to 1.765846939563818
13192 / 16637 rounded to 2.2633484256494585
13193 / 16637 rounded to 2.3745620264154215
13194 / 16637 rounded to 2.458377710429984
13195 / 16637 rounded to 2.207870574818915
13196 / 16637 rounded to 2.55349065032879
13197 / 16637 rounded to 2.5498051809630966
13198 / 16637 rounded to 3.3386864012381574
13199 / 16637 rounded to 1.9633293659594113
13200 / 16637 rounded to 3.3593455344466396
13201 / 16637 rounded to 4.237167241731787
13202 / 16637 rounded to 2.1358142742009663
13203 / 16637 rounded to 6.534826723634132
13204 / 16637 rounded to 2.476763849933058
13205 / 16637 rounded to 2.0348687282775844
13206 / 16637 rounded to 1.3234620061574724
13207 / 16637 rounded to 2.571788180883183
13208 / 16637 rounded to 2.1710672638237027
13209 / 16637 rounded to 2.4663266569826425
13210 / 16637 rounded to 1.3469651736850667
13211 / 16637 rounded to 2.663040391524395
13212 / 16637 rounded to 2.0545328564346
13213 / 16637 rounded to 2.636073387259948
13214 / 16637 rounded to 2.963985783519268
13215 / 16637 rounded to 2.7729207059603147
13216 / 16637 rounded to 2.8669535032304134
13217 / 16637 rounded to 1.728728678522403
13218 / 16637 rounded to 2.4137169265609115
13219 / 16637 rounded to 2.4436218120279425
13220 / 16637 rounded to 2.386850893487839
13221 / 16637 rounded to 2.150213707671102
13222 / 16637 rounded to 2.3590756370151524
13223 / 16637 rounded to 50.53575101547107
13224 / 16637 rounded to 4.080532452702804
13225 / 16637 rounded to 2.427301842818929
13226 / 16637 rounded to 2.5322240914428136
13227 / 16637 rounded to 1.2881928647393208
13228 / 16637 rounded to 2.356081881336184
13229 / 16637 rounded to 3.0511381401658655
13230 / 16637 rounded to 1.8693896374533778
13231 / 16637 rounded to 2.3375879319937
13232 / 16637 rounded to 1.7853061723570254
13233 / 16637 rounded to 2.4906920621920245
13234 / 16637 rounded to 2.4135015418415935
13235 / 16637 rounded to 2.400760635620199
13236 / 16637 rounded to 2.332784412418269
13237 / 16637 rounded to 2.1686265927492103
13238 / 16637 rounded to 2.7599571310365687
13239 / 16637 rounded to 3.309393916860091
13240 / 16637 rounded to 2.4232663622760313
13241 / 16637 rounded to 6.282841904984842
13242 / 16637 rounded to 4.209702100048534
13243 / 16637 rounded to 2.014155717381761
13244 / 16637 rounded to 2.3101761730137764
13245 / 16637 rounded to 2.6244696774831175
13246 / 16637 rounded to 2.130797932424666
13247 / 16637 rounded to 1.4956039384097986
13248 / 16637 rounded to 2.5770274106643747
13249 / 16637 rounded to 8.456249829023632
13250 / 16637 rounded to 2.362561335467508
13251 / 16637 rounded to 3.148393157389754
13252 / 16637 rounded to 3.827731039714326
13253 / 16637 rounded to 1.2888316526561197
13254 / 16637 rounded to 3.439198936044203
13255 / 16637 rounded to 2.3462058412343323
13256 / 16637 rounded to 2.6210311754022584
13257 / 16637 rounded to 3.0685256582380718
13258 / 16637 rounded to 2.3939664829431706
13259 / 16637 rounded to 1.2878481774307422
13260 / 16637 rounded to 2.5499962632240534
13261 / 16637 rounded to 2.0253666373896353
13262 / 16637 rounded to 1.9247211382330005
13263 / 16637 rounded to 1.8724624196541595
13264 / 16637 rounded to 2.504731733727041
13265 / 16637 rounded to 4.145646755300409
13266 / 16637 rounded to 2.282725783562321
13267 / 16637 rounded to 2.419959970803886
13268 / 16637 rounded to 2.4935568797678265
13269 / 16637 rounded to 2.4134732668945738
13270 / 16637 rounded to 3.879458579816581
13271 / 16637 rounded to 2.4834285338494246
13272 / 16637 rounded to 2.718060284045566
13273 / 16637 rounded to 2.07386661659809
13274 / 16637 rounded to 2.299270392380726
13275 / 16637 rounded to 1.597059781372971
13276 / 16637 rounded to 2.8798670818108394
13277 / 16637 rounded to 2.493950815748583
13278 / 16637 rounded to 2.037222613379971
13279 / 16637 rounded to 19.385098595067117
13280 / 16637 rounded to 2.7445323563420168
13281 / 16637 rounded to 2.3387383255128174
13282 / 16637 rounded to 4.365133095109425
13283 / 16637 rounded to 2.2441560344517604
13284 / 16637 rounded to 2.5891796886531497
13285 / 16637 rounded to 3.128553179511393
13286 / 16637 rounded to 6.030180312053836
13287 / 16637 rounded to 1.2895186765845355
13288 / 16637 rounded to 1.287770149895297
13289 / 16637 rounded to 2.4712733230545125
13290 / 16637 rounded to 2.3260097260571198
13291 / 16637 rounded to 2.5594532515791153
13292 / 16637 rounded to 2.334572097281611
13293 / 16637 rounded to 2.9393041386913343
13294 / 16637 rounded to 3.289193416279683
13295 / 16637 rounded to 2.7136125282538
13296 / 16637 rounded to 2.405768209624683
13297 / 16637 rounded to 6.718738772957605
13298 / 16637 rounded to 1.6490531429700621
13299 / 16637 rounded to 2.5945050282541193
13300 / 16637 rounded to 1.4339356570845763
13301 / 16637 rounded to 2.975044339001246
13302 / 16637 rounded to 3.4384844660894074
13303 / 16637 rounded to 2.8335721545746937
13304 / 16637 rounded to 2.457761691862388
13305 / 16637 rounded to 2.614547388373456
13306 / 16637 rounded to 3.875640538031657
13307 / 16637 rounded to 2.269843176250578
13308 / 16637 rounded to 1.8611125386317495
13309 / 16637 rounded to 2.159024839387339
13310 / 16637 rounded to 10.991182257889326
13311 / 16637 rounded to 3.0314139944381315
13312 / 16637 rounded to 3.7195154237018717
13313 / 16637 rounded to 2.24645421382671
13314 / 16637 rounded to 2.459990218603102
13315 / 16637 rounded to 2.105060961197784
13316 / 16637 rounded to 2.689104789875507
13317 / 16637 rounded to 3.1675239582701984
13318 / 16637 rounded to 6.357693014236942
13319 / 16637 rounded to 2.2681674518373742
13320 / 16637 rounded to 2.4300897897904856
13321 / 16637 rounded to 2.3186151367300942
13322 / 16637 rounded to 2.794807772856148
13323 / 16637 rounded to 2.533424529141516
13324 / 16637 rounded to 1.9752517204312052
13325 / 16637 rounded to 2.350335827793758
13326 / 16637 rounded to 1.9986121638876668
13327 / 16637 rounded to 16.029725938627795
13328 / 16637 rounded to 2.327584561730668
13329 / 16637 rounded to 2.1601521886801587
13330 / 16637 rounded to 4.38834303674286
13331 / 16637 rounded to 2.6968813016035362
13332 / 16637 rounded to 2.6912806559930296
13333 / 16637 rounded to 2.3161504226372283
13334 / 16637 rounded to 3.1530842284689307
13335 / 16637 rounded to 3.7825712282902844
13336 / 16637 rounded to 2.650631561914935
13337 / 16637 rounded to 4.576119724999688
13338 / 16637 rounded to 2.7262738082506948
13339 / 16637 rounded to 1.7316617467131148
13340 / 16637 rounded to 2.440004692196287
13341 / 16637 rounded to 1.301146524931104
13342 / 16637 rounded to 2.673835998090476
13343 / 16637 rounded to 2.1508227438269794
13344 / 16637 rounded to 2.886773708233161
13345 / 16637 rounded to 2.3037985909805623
13346 / 16637 rounded to 1.819840204802029
13347 / 16637 rounded to 10.587845621489132
13348 / 16637 rounded to 2.455573068029382
13349 / 16637 rounded to 2.452539268814486
13350 / 16637 rounded to 2.404574470654797
13351 / 16637 rounded to 3.0159729484116427
13352 / 16637 rounded to 2.738014543432725
13353 / 16637 rounded to 1.5748705455614103
13354 / 16637 rounded to 2.4580080777674413
13355 / 16637 rounded to 1.8938988737355478
13356 / 16637 rounded to 2.125690196024631
13357 / 16637 rounded to 2.0290309655674514
13358 / 16637 rounded to 18.86466144010515
13359 / 16637 rounded to 2.3140347017856335
13360 / 16637 rounded to 1.8630010889166417
13361 / 16637 rounded to 2.4002400694552004
13362 / 16637 rounded to 2.5891648323476035
13363 / 16637 rounded to 1.484158897381221
13364 / 16637 rounded to 1.7250143850069726
13365 / 16637 rounded to 2.62643508321857
13366 / 16637 rounded to 1.3173555798311407
13367 / 16637 rounded to 2.1440047021153665
13368 / 16637 rounded to 2.7184632854374913
13369 / 16637 rounded to 2.501530020869404
13370 / 16637 rounded to 2.4381780611531716
13371 / 16637 rounded to 2.8138144873293376
13372 / 16637 rounded to 2.920019286473738
13373 / 16637 rounded to 2.3844265562746574
13374 / 16637 rounded to 2.3647824055552813
13375 / 16637 rounded to 2.2893766426960767
13376 / 16637 rounded to 2.3545128906015975
13377 / 16637 rounded to 2.3916262140232543
13378 / 16637 rounded to 2.214319319897352
13379 / 16637 rounded to 2.3463982594734185
13380 / 16637 rounded to 2.3834049629232554
13381 / 16637 rounded to 2.323012824715383
13382 / 16637 rounded to 2.1254786442048283
13383 / 16637 rounded to 2.3676605713200565
13384 / 16637 rounded to 2.4610526870586957
13385 / 16637 rounded to 2.151262048012442
13386 / 16637 rounded to 2.273543452910007
13387 / 16637 rounded to 2.4041008860163227
13388 / 16637 rounded to 2.3064306846365534
13389 / 16637 rounded to 2.5269819942027376
13390 / 16637 rounded to 2.3371065362572603
13391 / 16637 rounded to 2.306279945197978
13392 / 16637 rounded to 2.2143285699769746
13393 / 16637 rounded to 2.424563768743849
13394 / 16637 rounded to 2.5359997896613846
13395 / 16637 rounded to 1.6846483673002663
13396 / 16637 rounded to 2.382554389991974
13397 / 16637 rounded to 2.5938725077117435
13398 / 16637 rounded to 2.499131021888644
13399 / 16637 rounded to 2.3513387204487706
13400 / 16637 rounded to 2.7844136242451336
13401 / 16637 rounded to 2.110629868836378
13402 / 16637 rounded to 1.8536324021729313
13403 / 16637 rounded to 2.375224142064528
13404 / 16637 rounded to 1.3773162776811747
13405 / 16637 rounded to 1.2917995360187613
13406 / 16637 rounded to 2.468003622266063
13407 / 16637 rounded to 5.7432685143944004
13408 / 16637 rounded to 2.6712912008938767
13409 / 16637 rounded to 2.2604266053255797
13410 / 16637 rounded to 3.6418166065737396
13411 / 16637 rounded to 2.436365775106585
13412 / 16637 rounded to 2.668964209679276
13413 / 16637 rounded to 2.5221729698586306
13414 / 16637 rounded to 2.0364894650368783
13415 / 16637 rounded to 2.217314221392207
13416 / 16637 rounded to 2.9042323253016393
13417 / 16637 rounded to 2.1931535522624896
13418 / 16637 rounded to 2.620907885256974
13419 / 16637 rounded to 2.246066424784735
13420 / 16637 rounded to 2.2746849779436573
13421 / 16637 rounded to 1.4808548080736463
13422 / 16637 rounded to 1.7040785059128152
13423 / 16637 rounded to 2.133778513246599
13424 / 16637 rounded to 2.112564727729702
13425 / 16637 rounded to 3.040078097335552
13426 / 16637 rounded to 2.9345711231777996
13427 / 16637 rounded to 2.362327665379158
13428 / 16637 rounded to 2.567719955852056
13429 / 16637 rounded to 2.3342468314726372
13430 / 16637 rounded to 2.8007003662987637
13431 / 16637 rounded to 1.5727941479740204
13432 / 16637 rounded to 1.9791145072843872
13433 / 16637 rounded to 2.9938271080018657
13434 / 16637 rounded to 1.3595123377316398
13435 / 16637 rounded to 2.10897787995913
13436 / 16637 rounded to 1.9402771119387163
13437 / 16637 rounded to 2.8402340173060456
13438 / 16637 rounded to 1.961733735639179
13439 / 16637 rounded to 2.8168659557817652
13440 / 16637 rounded to 2.3403806348321865
13441 / 16637 rounded to 2.180273581444412
13442 / 16637 rounded to 2.1858945900322913
13443 / 16637 rounded to 2.3402757848300157
13444 / 16637 rounded to 2.4784305504794832
13445 / 16637 rounded to 2.275913059924789
13446 / 16637 rounded to 1.444885792957574
13447 / 16637 rounded to 1.4851803791625418
13448 / 16637 rounded to 2.504212252728029
13449 / 16637 rounded to 1.9705284224153756
13450 / 16637 rounded to 3.612531611603057
13451 / 16637 rounded to 44.55450486583128
13452 / 16637 rounded to 1.7160157485794536
13453 / 16637 rounded to 2.2061718318805967
13454 / 16637 rounded to 2.541266285510422
13455 / 16637 rounded to 2.311729151507813
13456 / 16637 rounded to 2.6084382404778395
13457 / 16637 rounded to 2.6414518355469383
13458 / 16637 rounded to 4.223803752514249
13459 / 16637 rounded to 3.4493570228598416
13460 / 16637 rounded to 1.777839190605082
13461 / 16637 rounded to 2.1565083965197807
13462 / 16637 rounded to 3.9121146755127825
13463 / 16637 rounded to 9.979856749687672
13464 / 16637 rounded to 2.8411492807989402
13465 / 16637 rounded to 2.6269090359418366
13466 / 16637 rounded to 1.7114895533144883
13467 / 16637 rounded to 2.2250148336345617
13468 / 16637 rounded to 27.341222231885123
13469 / 16637 rounded to 1.3335786604127342
13470 / 16637 rounded to 5.362415831526927
13471 / 16637 rounded to 2.391003153761685
13472 / 16637 rounded to 2.0558728048137906
13473 / 16637 rounded to 2.335435321637447
13474 / 16637 rounded to 1.4376132637349133
13475 / 16637 rounded to 1.3591413525297693
13476 / 16637 rounded to 2.597488750920115
13477 / 16637 rounded to 1.9543674122659123
13478 / 16637 rounded to 7.467199266564089
13479 / 16637 rounded to 2.6194308946122895
13480 / 16637 rounded to 2.4254464829253064
13481 / 16637 rounded to 4.39313060497565
13482 / 16637 rounded to 2.1444662975720608
13483 / 16637 rounded to 2.4849580670469797
13484 / 16637 rounded to 2.3585417246641205
13485 / 16637 rounded to 2.5228388561517825
13486 / 16637 rounded to 1.6192060058104352
13487 / 16637 rounded to 1.4420115602384134
13488 / 16637 rounded to 1.5092588220862615
13489 / 16637 rounded to 5.634050017129264
13490 / 16637 rounded to 2.5910111829865747
13491 / 16637 rounded to 2.6074035991326463
13492 / 16637 rounded to 2.2904624185871723
13493 / 16637 rounded to 2.717925416736015
13494 / 16637 rounded to 5.2666206977046155
13495 / 16637 rounded to 1.3084108737356461
13496 / 16637 rounded to 2.4605124631053354
13497 / 16637 rounded to 1.7043063212044227
13498 / 16637 rounded to 2.4086787513342856
13499 / 16637 rounded to 1.7161714852350192
13500 / 16637 rounded to 2.6410746618563197
13501 / 16637 rounded to 2.0484615847763403
13502 / 16637 rounded to 1.5109030198052078
13503 / 16637 rounded to 2.602858948282267
13504 / 16637 rounded to 2.497050967474528
13505 / 16637 rounded to 1.288185277740549
13506 / 16637 rounded to 2.0708786280367897
13507 / 16637 rounded to 2.830323734896834
13508 / 16637 rounded to 2.8792199787904593
13509 / 16637 rounded to 7.377850445707353
13510 / 16637 rounded to 2.1570978692439597
13511 / 16637 rounded to 2.5917527343652482
13512 / 16637 rounded to 1.2984888060094744
13513 / 16637 rounded to 2.368663299743421
13514 / 16637 rounded to 2.4210130889883907
13515 / 16637 rounded to 2.4393046335401776
13516 / 16637 rounded to 1.7627351076378
13517 / 16637 rounded to 1.2876971772834769
13518 / 16637 rounded to 1.8905299128855158
13519 / 16637 rounded to 3.4810222299960283
13520 / 16637 rounded to 2.207339147867143
13521 / 16637 rounded to 1.6286046439227884
13522 / 16637 rounded to 2.3004191354342223
13523 / 16637 rounded to 2.396290950382139
13524 / 16637 rounded to 2.7034420365290193
13525 / 16637 rounded to 2.505380391784821
13526 / 16637 rounded to 2.436420087886066
13527 / 16637 rounded to 1.993044641984175
13528 / 16637 rounded to 2.2119126569534755
13529 / 16637 rounded to 3.5662696499081092
13530 / 16637 rounded to 19.569457070323732
13531 / 16637 rounded to 2.423215544874922
13532 / 16637 rounded to 2.0877350125657967
13533 / 16637 rounded to 2.31718427239068
13534 / 16637 rounded to 2.4120248853964776
13535 / 16637 rounded to 2.162685403434067
13536 / 16637 rounded to 2.2057403075095756
13537 / 16637 rounded to 2.1207566670965927
13538 / 16637 rounded to 3.32020071935639
13539 / 16637 rounded to 1.2885276692338432
13540 / 16637 rounded to 15.42092021183582
13541 / 16637 rounded to 8.068967254798448
13542 / 16637 rounded to 2.6984438880402952
13543 / 16637 rounded to 1.343983870841244
13544 / 16637 rounded to 4.637908798196001
13545 / 16637 rounded to 1.8809381438339765
13546 / 16637 rounded to 2.4770971819029897
13547 / 16637 rounded to 1.3133578751319586
13548 / 16637 rounded to 1.5697479020436709
13549 / 16637 rounded to 1.290619188098356
13550 / 16637 rounded to 1.4811822966954977
13551 / 16637 rounded to 2.446922330789821
13552 / 16637 rounded to 2.38169411314018
13553 / 16637 rounded to 2.8691806281795107
13554 / 16637 rounded to 3.3574172084035223
13555 / 16637 rounded to 1.4414920453102973
13556 / 16637 rounded to 2.54334226980006
13557 / 16637 rounded to 6.17424428813372
13558 / 16637 rounded to 3.3889712029607613
13559 / 16637 rounded to 21.578228668863883
13560 / 16637 rounded to 2.701722769509527
13561 / 16637 rounded to 2.3828300956134294
13562 / 16637 rounded to 3.9423588490709176
13563 / 16637 rounded to 1.6447982475222076
13564 / 16637 rounded to 1.934937437973424
13565 / 16637 rounded to 3.2429587183451822
13566 / 16637 rounded to 87.32051095044754
13567 / 16637 rounded to 2.518317538305662
13568 / 16637 rounded to 2.282794170470555
13569 / 16637 rounded to 2.5131719104033627
13570 / 16637 rounded to 1.7973735855683992
13571 / 16637 rounded to 2.289985117833278
13572 / 16637 rounded to 1.522279142532278
13573 / 16637 rounded to 2.6314848461440095
13574 / 16637 rounded to 2.471347456564868
13575 / 16637 rounded to 2.094698472052882
13576 / 16637 rounded to 2.386120168880436
13577 / 16637 rounded to 2.4071100645913046
13578 / 16637 rounded to 2.7360482630036667
13579 / 16637 rounded to 1.289757905812771
13580 / 16637 rounded to 2.4353705336911937
13581 / 16637 rounded to 8.38785093164239
13582 / 16637 rounded to 3.5952153066752763
13583 / 16637 rounded to 2.513792268826003
13584 / 16637 rounded to 2.3362656200483727
13585 / 16637 rounded to 4.580833994667803
13586 / 16637 rounded to 29.244530483923135
13587 / 16637 rounded to 2.3775700303343474
13588 / 16637 rounded to 28.466624598670798
13589 / 16637 rounded to 23.471680106979374
13590 / 16637 rounded to 3.64935960564246
13591 / 16637 rounded to 2.308370254373236
13592 / 16637 rounded to 1.3133917344986628
13593 / 16637 rounded to 1.409120116439403
13594 / 16637 rounded to 1.9069487890429555
13595 / 16637 rounded to 2.550423352200256
13596 / 16637 rounded to 2.4610997641104886
13597 / 16637 rounded to 32.92621215369191
13598 / 16637 rounded to 2.239971710736026
13599 / 16637 rounded to 4.16946648972469
13600 / 16637 rounded to 2.883767468668473
13601 / 16637 rounded to 3.2745708933773834
13602 / 16637 rounded to 2.557441575650828
13603 / 16637 rounded to 1.4272510597323862
13604 / 16637 rounded to 1.6528032505319048
13605 / 16637 rounded to 1.9383103497278338
13606 / 16637 rounded to 2.7019506604600947
13607 / 16637 rounded to 1.4485973962950884
13608 / 16637 rounded to 2.7746414427371877
13609 / 16637 rounded to 10.036112650271946
13610 / 16637 rounded to 2.288024062735707
13611 / 16637 rounded to 2.261357412672037
13612 / 16637 rounded to 1.936712035082864
13613 / 16637 rounded to 2.4273934555037404
13614 / 16637 rounded to 2.324373020973201
13615 / 16637 rounded to 2.702298801758881
13616 / 16637 rounded to 2.1107313684502875
13617 / 16637 rounded to 2.6097987419579587
13618 / 16637 rounded to 2.12821785704919
13619 / 16637 rounded to 2.6117666067406122
13620 / 16637 rounded to 13.845913536010215
13621 / 16637 rounded to 2.294384762319921
13622 / 16637 rounded to 1.5341885836946065
13623 / 16637 rounded to 2.401992559712888
13624 / 16637 rounded to 2.5396440553704864
13625 / 16637 rounded to 1.4305850923887058
13626 / 16637 rounded to 1.4465235656751791
13627 / 16637 rounded to 7.4405073105905615
13628 / 16637 rounded to 91.81100442190744
13629 / 16637 rounded to 2.528584618394273
13630 / 16637 rounded to 2.0384423175401727
13631 / 16637 rounded to 2.4607635950363442
13632 / 16637 rounded to 1.9247520353830965
13633 / 16637 rounded to 2.1852587908361727
13634 / 16637 rounded to 2.5854032582032596
13635 / 16637 rounded to 2.0329854046816145
13636 / 16637 rounded to 1.768172846622562
13637 / 16637 rounded to 1.9448599134027564
13638 / 16637 rounded to 2.76352564918577
13639 / 16637 rounded to 1.619977853910964
13640 / 16637 rounded to 46.83298278459206
13641 / 16637 rounded to 2.33545787880961
13642 / 16637 rounded to 2.5716179681925175
13643 / 16637 rounded to 1.8333232632339524
13644 / 16637 rounded to 2.0185260854565934
13645 / 16637 rounded to 2.3732049414225456
13646 / 16637 rounded to 12.340209804696531
13647 / 16637 rounded to 2.7488341814146686
13648 / 16637 rounded to 2.980671568529707
13649 / 16637 rounded to 17.990130367625905
13650 / 16637 rounded to 1.5518697860678212
13651 / 16637 rounded to 1.7883582501844502
13652 / 16637 rounded to 2.5641907237129784
13653 / 16637 rounded to 30.59355119910359
13654 / 16637 rounded to 2.0155359152798384
13655 / 16637 rounded to 12.700073850572148
13656 / 16637 rounded to 28.828191767668077
13657 / 16637 rounded to 6.885072350429511
13658 / 16637 rounded to 2.4998484956703644
13659 / 16637 rounded to 1.748273290742734
13660 / 16637 rounded to 2.532167252594448
13661 / 16637 rounded to 1.63869794355931
13662 / 16637 rounded to 7.066725619808314
13663 / 16637 rounded to 2.5871966073108963
13664 / 16637 rounded to 80.1288940445633
13665 / 16637 rounded to 2.08258382123068
13666 / 16637 rounded to 2.021243964256288
13667 / 16637 rounded to 3.3383520584659108
13668 / 16637 rounded to 3.9605819960724253
13669 / 16637 rounded to 2.372099636733529
13670 / 16637 rounded to 23.89878025306945
13671 / 16637 rounded to 3.6868650015854447
13672 / 16637 rounded to 2.969631045901885
13673 / 16637 rounded to 2.1875390564503485
13674 / 16637 rounded to 2.4029259028426107
13675 / 16637 rounded to 2.4326659012416956
13676 / 16637 rounded to 39.120435147385415
13677 / 16637 rounded to 2.6079120159052587
13678 / 16637 rounded to 2.781299113504364
13679 / 16637 rounded to 1.3984635470045461
13680 / 16637 rounded to 14.47318075808981
13681 / 16637 rounded to 2.362755664257859
13682 / 16637 rounded to 2.539535953761665
13683 / 16637 rounded to 1.5622812082588449
13684 / 16637 rounded to 2.0216120303079768
13685 / 16637 rounded to 1.4803517744697658
13686 / 16637 rounded to 2.2854930808999567
13687 / 16637 rounded to 3.656394290511966
13688 / 16637 rounded to 2.352801346335478
13689 / 16637 rounded to 7.1399090543167745
13690 / 16637 rounded to 29.30227895158858
13691 / 16637 rounded to 93.38292264347349
13692 / 16637 rounded to 1.2885780515814302
13693 / 16637 rounded to 3.09979075389306
13694 / 16637 rounded to 2.63973666880683
13695 / 16637 rounded to 18.155080533667093
13696 / 16637 rounded to 1.575093279508001
13697 / 16637 rounded to 1.315445934432192
13698 / 16637 rounded to 1.2998584291570754
13699 / 16637 rounded to 1.2892180771764081
13700 / 16637 rounded to 2.683008419271309
13701 / 16637 rounded to 1.752635197904517
13702 / 16637 rounded to 3.7264397427074805
13703 / 16637 rounded to 52.32117394533169
13704 / 16637 rounded to 2.6053910219458354
13705 / 16637 rounded to 2.590382134488217
13706 / 16637 rounded to 2.202505427123173
13707 / 16637 rounded to 2.4950819022462754
13708 / 16637 rounded to 145.8500457194175
13709 / 16637 rounded to 2.273577818977726
13710 / 16637 rounded to 1.454776340690392
13711 / 16637 rounded to 13.810856462908166
13712 / 16637 rounded to 1.8062453345706415
13713 / 16637 rounded to 2.6815817655705523
13714 / 16637 rounded to 2.630764552123217
13715 / 16637 rounded to 2.613449591093851
13716 / 16637 rounded to 2.39739918201845
13717 / 16637 rounded to 1.3329743474410722
13718 / 16637 rounded to 11.423542299398443
13719 / 16637 rounded to 1.3319977029394978
13720 / 16637 rounded to 1.2877970210987797
13721 / 16637 rounded to 1.9126709544617833
13722 / 16637 rounded to 2.528085919164705
13723 / 16637 rounded to 1.9589040353164862
13724 / 16637 rounded to 67.55046263889584
13725 / 16637 rounded to 104.80864168826959
13726 / 16637 rounded to 4.460353734554782
13727 / 16637 rounded to 5.744639711228696
13728 / 16637 rounded to 1.3242458900725376
13729 / 16637 rounded to 1.8323220393345405
13730 / 16637 rounded to 2.417172013311241
13731 / 16637 rounded to 1.289789087543322
13732 / 16637 rounded to 2.727911075258426
13733 / 16637 rounded to 1.351883142165049
13734 / 16637 rounded to 3.195099440568999
13735 / 16637 rounded to 30.31003893862868
13736 / 16637 rounded to 2.1116447728580154
13737 / 16637 rounded to 46.578420229849556
13738 / 16637 rounded to 2.643228335644461
13739 / 16637 rounded to 2.5196446326843223
13740 / 16637 rounded to 2.3898854993036758
13741 / 16637 rounded to 3.8590984150842886
13742 / 16637 rounded to 2.3247997454896447
13743 / 16637 rounded to 1.2879566845460462
13744 / 16637 rounded to 2.2363300414977623
13745 / 16637 rounded to 2.5854079358011357
13746 / 16637 rounded to 1.3662718510506624
13747 / 16637 rounded to 1.9743987092843782
13748 / 16637 rounded to 23.357860521006057
13749 / 16637 rounded to 2.1478904845009916
13750 / 16637 rounded to 1.4457617608287803
13751 / 16637 rounded to 2.3988516088536853
13752 / 16637 rounded to 1.452129831335489
13753 / 16637 rounded to 1.2895556193562947
13754 / 16637 rounded to 1.9766566698072474
13755 / 16637 rounded to 1.2881064418981667
13756 / 16637 rounded to 2.3917678638669364
13757 / 16637 rounded to 1.301527408886091
13758 / 16637 rounded to 31.071551296456278
13759 / 16637 rounded to 1.8191466180924485
13760 / 16637 rounded to 1.3191858314928455
13761 / 16637 rounded to 1.2884515122295557
13762 / 16637 rounded to 2.499021649390521
13763 / 16637 rounded to 1.3624029041132586
13764 / 16637 rounded to 2.7414039805849506
13765 / 16637 rounded to 7.264658497037188
13766 / 16637 rounded to 2.356426537782607
13767 / 16637 rounded to 2.260518230095601
13768 / 16637 rounded to 1.3604396710770612
13769 / 16637 rounded to 2.2864946322366597
13770 / 16637 rounded to 2.457383958630629
13771 / 16637 rounded to 12.897527474890548
13772 / 16637 rounded to 1.5507187195925063
13773 / 16637 rounded to 2.3098945837376235
13774 / 16637 rounded to 3.2755700408972253
13775 / 16637 rounded to 2.0173831310675236
13776 / 16637 rounded to 2.6733825160229183
13777 / 16637 rounded to 2.3838134797891626
13778 / 16637 rounded to 1.2920283291423529
13779 / 16637 rounded to 22.031289719706248
13780 / 16637 rounded to 1.289952381448917
13781 / 16637 rounded to 1.287715630004583
13782 / 16637 rounded to 1.774565792864148
13783 / 16637 rounded to 2.3399010573180443
13784 / 16637 rounded to 2.1631853039808457
13785 / 16637 rounded to 1.2902814955339468
13786 / 16637 rounded to 2.278322975389938
13787 / 16637 rounded to 1.3737234157837672
13788 / 16637 rounded to 2.5838737530174636
13789 / 16637 rounded to 1.3087621916189904
13790 / 16637 rounded to 16.037636834791417
13791 / 16637 rounded to 2.004421167424222
13792 / 16637 rounded to 1.4888514868886589
13793 / 16637 rounded to 1.3270450879422515
13794 / 16637 rounded to 1.2881202677648094
13795 / 16637 rounded to 1.2876977466312696
13796 / 16637 rounded to 3.150648478138339
13797 / 16637 rounded to 31.01498471587893
13798 / 16637 rounded to 2.1085155808229823
13799 / 16637 rounded to 2.1406313226885905
13800 / 16637 rounded to 3.255554921327271
13801 / 16637 rounded to 2.285737617468038
13802 / 16637 rounded to 3.5513990421314707
13803 / 16637 rounded to 24.331258784207964
13804 / 16637 rounded to 4.217866714329448
13805 / 16637 rounded to 7.714580580935134
13806 / 16637 rounded to 2.5832927714271103
13807 / 16637 rounded to 1.2877130730500141
13808 / 16637 rounded to 2.628861590521101
13809 / 16637 rounded to 1.807623185291703
13810 / 16637 rounded to 2.1952742985645837
13811 / 16637 rounded to 1.3204636069604658
13812 / 16637 rounded to 2.643153870632049
13813 / 16637 rounded to 40.49531813328904
13814 / 16637 rounded to 2.844007931538241
13815 / 16637 rounded to 2.002444685397573
13816 / 16637 rounded to 2.5780707030667176
13817 / 16637 rounded to 3.216764972397946
13818 / 16637 rounded to 4.297920148999945
13819 / 16637 rounded to 2.1927609813321403
13820 / 16637 rounded to 2.2285134387532533
13821 / 16637 rounded to 11.834316221529777
13822 / 16637 rounded to 2.1287878092602908
13823 / 16637 rounded to 2.332430996097974
13824 / 16637 rounded to 2.9558702452377603
13825 / 16637 rounded to 1.9482330373696488
13826 / 16637 rounded to 2.6225576561564354
13827 / 16637 rounded to 3.0111796836975318
13828 / 16637 rounded to 2.697920465562821
13829 / 16637 rounded to 16.97777851328355
13830 / 16637 rounded to 1.6915445624793577
13831 / 16637 rounded to 1.2985887029437857
13832 / 16637 rounded to 1.3329673389431296
13833 / 16637 rounded to 27.070068145640878
13834 / 16637 rounded to 9.475248475084824
13835 / 16637 rounded to 2.7012551609220767
13836 / 16637 rounded to 2.274305243658317
13837 / 16637 rounded to 28.6405526987435
13838 / 16637 rounded to 2.7422253992596155
13839 / 16637 rounded to 41.967391754895566
13840 / 16637 rounded to 2.1514008646715146
13841 / 16637 rounded to 2.3133146603596946
13842 / 16637 rounded to 2.305485173512204
13843 / 16637 rounded to 3.344257698468431
13844 / 16637 rounded to 2.3969426350499736
13845 / 16637 rounded to 2.592585162695392
13846 / 16637 rounded to 2.656819642508433
13847 / 16637 rounded to 2.605498510408038
13848 / 16637 rounded to 2.718581881730106
13849 / 16637 rounded to 46.26127061477388
13850 / 16637 rounded to 2.625335213402144
13851 / 16637 rounded to 2.3737471900343317
13852 / 16637 rounded to 2.395802137752671
13853 / 16637 rounded to 2.530017713817038
13854 / 16637 rounded to 2.3232023564404534
13855 / 16637 rounded to 2.2760877955904606
13856 / 16637 rounded to 2.2232956762309675
13857 / 16637 rounded to 36.65290545664153
13858 / 16637 rounded to 2.4406414573465383
13859 / 16637 rounded to 2.7789173727949175
13860 / 16637 rounded to 1.634244301461938
13861 / 16637 rounded to 77.99859936218583
13862 / 16637 rounded to 1.4040950770068779
13863 / 16637 rounded to 2.783328578766745
13864 / 16637 rounded to 2.480949827452896
13865 / 16637 rounded to 1.996206849465697
13866 / 16637 rounded to 1.7111456377807528
13867 / 16637 rounded to 1.2969618201833242
13868 / 16637 rounded to 44.56223241946971
13869 / 16637 rounded to 2.356458906383352
13870 / 16637 rounded to 2.498021845814953
13871 / 16637 rounded to 2.3871468627969015
13872 / 16637 rounded to 2.7399056241020388
13873 / 16637 rounded to 2.1656114840224396
13874 / 16637 rounded to 3.44778978939372
13875 / 16637 rounded to 4.667013009690128
13876 / 16637 rounded to 30.991944530609878
13877 / 16637 rounded to 2.1608581543360983
13878 / 16637 rounded to 2.622680481847204
13879 / 16637 rounded to 1.4157978308238761
13880 / 16637 rounded to 2.1676197679155336
13881 / 16637 rounded to 2.2321838423574634
13882 / 16637 rounded to 3.816044124759267
13883 / 16637 rounded to 13.362404767546172
13884 / 16637 rounded to 31.62975739291822
13885 / 16637 rounded to 3.466479729173355
13886 / 16637 rounded to 1.930810102270593
13887 / 16637 rounded to 6.599416975679508
13888 / 16637 rounded to 2.4103038006896687
13889 / 16637 rounded to 2.721614792740033
13890 / 16637 rounded to 13.848524978285477
13891 / 16637 rounded to 2.527180264281877
13892 / 16637 rounded to 2.180298698208245
13893 / 16637 rounded to 53.99492113092374
13894 / 16637 rounded to 2.749676479383562
13895 / 16637 rounded to 2.462025688779596
13896 / 16637 rounded to 2.9631505720334164
13897 / 16637 rounded to 15.693451321205313
13898 / 16637 rounded to 2.218821093498006
13899 / 16637 rounded to 2.433843080223636
13900 / 16637 rounded to 2.470282565796324
13901 / 16637 rounded to 1.9436904697132544
13902 / 16637 rounded to 1.4398949151867912
13903 / 16637 rounded to 1.3404293855383487
13904 / 16637 rounded to 3.6529164381179635
13905 / 16637 rounded to 3.7105629875086663
13906 / 16637 rounded to 2.6344255298043926
13907 / 16637 rounded to 2.0809321949737276
13908 / 16637 rounded to 1.4403179476404129
13909 / 16637 rounded to 2.5105698617245116
13910 / 16637 rounded to 2.405346021877317
13911 / 16637 rounded to 45.427599841566725
13912 / 16637 rounded to 2.1704886302620165
13913 / 16637 rounded to 16.31756003721065
13914 / 16637 rounded to 2.255369583775153
13915 / 16637 rounded to 85.24304865824892
13916 / 16637 rounded to 23.223914561371124
13917 / 16637 rounded to 2.6290748542323223
13918 / 16637 rounded to 2.3359069302383024
13919 / 16637 rounded to 12.696270968516657
13920 / 16637 rounded to 1.922989464215451
13921 / 16637 rounded to 2.601321359564481
13922 / 16637 rounded to 3.035784433118642
13923 / 16637 rounded to 2.678906655509078
13924 / 16637 rounded to 2.1225196623272593
13925 / 16637 rounded to 2.706726781865323
13926 / 16637 rounded to 79.19122877670486
13927 / 16637 rounded to 2.2235532392016486
13928 / 16637 rounded to 46.77193699704964
13929 / 16637 rounded to 2.4060147947593005
13930 / 16637 rounded to 1.2926648626876232
13931 / 16637 rounded to 2.0132566445653484
13932 / 16637 rounded to 2.9655823981370966
13933 / 16637 rounded to 2.109690838609781
13934 / 16637 rounded to 1.7831821012600673
13935 / 16637 rounded to 2.491885365338788
13936 / 16637 rounded to 3.6614021136497357
13937 / 16637 rounded to 2.305506597713032
13938 / 16637 rounded to 2.3452077117389827
13939 / 16637 rounded to 2.5227824412845123
13940 / 16637 rounded to 5.0347350245180085
13941 / 16637 rounded to 2.061942161586805
13942 / 16637 rounded to 2.4648579505306762
13943 / 16637 rounded to 2.619907523982912
13944 / 16637 rounded to 1.755843118931787
13945 / 16637 rounded to 2.57027097075926
13946 / 16637 rounded to 2.810877038982006
13947 / 16637 rounded to 1.287672610735885
13948 / 16637 rounded to 5.760238467721015
13949 / 16637 rounded to 2.3007457598202117
13950 / 16637 rounded to 2.4975309229127833
13951 / 16637 rounded to 2.023746943849226
13952 / 16637 rounded to 2.4207433905552
13953 / 16637 rounded to 1.304963620921022
13954 / 16637 rounded to 3.154637784217624
13955 / 16637 rounded to 2.1831800780693977
13956 / 16637 rounded to 2.9206931439797237
13957 / 16637 rounded to 2.597788053831208
13958 / 16637 rounded to 2.763242532895124
13959 / 16637 rounded to 2.383888650586826
13960 / 16637 rounded to 2.3994161148096653
13961 / 16637 rounded to 1.795573416289979
13962 / 16637 rounded to 2.6788747373287394
13963 / 16637 rounded to 2.423532911075686
13964 / 16637 rounded to 3.4776093232915577
13965 / 16637 rounded to 2.203299811417721
13966 / 16637 rounded to 2.7967574240513144
13967 / 16637 rounded to 1.2898765876473592
13968 / 16637 rounded to 2.480955444180012
13969 / 16637 rounded to 1.8153388699890702
13970 / 16637 rounded to 2.1178096048592243
13971 / 16637 rounded to 1.8769305944867045
13972 / 16637 rounded to 11.581911319435074
13973 / 16637 rounded to 3.08382013354501
13974 / 16637 rounded to 122.7707010774537
13975 / 16637 rounded to 1.2882074485310142
13976 / 16637 rounded to 1.2876747433570697
13977 / 16637 rounded to 4.781861288415821
13978 / 16637 rounded to 1.817766159556315
13979 / 16637 rounded to 2.4339320083267753
13980 / 16637 rounded to 2.292294093422637
13981 / 16637 rounded to 2.2178014915128244
13982 / 16637 rounded to 3.253366106407102
13983 / 16637 rounded to 1.2897856373884735
13984 / 16637 rounded to 2.919437865599027
13985 / 16637 rounded to 5.401545296082935
13986 / 16637 rounded to 3.461095138894806
13987 / 16637 rounded to 2.234425180348678
13988 / 16637 rounded to 2.459784410776032
13989 / 16637 rounded to 2.5282752146304035
13990 / 16637 rounded to 2.4053963329616868
13991 / 16637 rounded to 1.490379562063992
13992 / 16637 rounded to 2.3318755484102134
13993 / 16637 rounded to 4.7748238595151244
13994 / 16637 rounded to 5.183994036182121
13995 / 16637 rounded to 1.5208778073265843
13996 / 16637 rounded to 2.708821140400938
13997 / 16637 rounded to 3.5984722173031565
13998 / 16637 rounded to 20.65862073852365
13999 / 16637 rounded to 2.3565007618298695
14000 / 16637 rounded to 20.144721669934853
14001 / 16637 rounded to 2.5030850840221435
14002 / 16637 rounded to 2.310041390951358
14003 / 16637 rounded to 2.6006544263161273
14004 / 16637 rounded to 49.65336663653725
14005 / 16637 rounded to 2.507550646808665
14006 / 16637 rounded to 2.1527672761076686
14007 / 16637 rounded to 2.7682864194592516
14008 / 16637 rounded to 2.4493812195263174
14009 / 16637 rounded to 1.5225517465027754
14010 / 16637 rounded to 34.49420475884644
14011 / 16637 rounded to 2.476562466547654
14012 / 16637 rounded to 4.197329336637925
14013 / 16637 rounded to 2.921900415215469
14014 / 16637 rounded to 3.1609993454423906
14015 / 16637 rounded to 2.4316536597507175
14016 / 16637 rounded to 2.5275409402027167
14017 / 16637 rounded to 2.324433044643702
14018 / 16637 rounded to 3.2606192236170832
14019 / 16637 rounded to 2.0444365255139694
14020 / 16637 rounded to 2.1890036493984772
14021 / 16637 rounded to 50.24904990334566
14022 / 16637 rounded to 1.6510813116742948
14023 / 16637 rounded to 6.410310899943339
14024 / 16637 rounded to 3.6567000223110475
14025 / 16637 rounded to 1.7661729431444282
14026 / 16637 rounded to 3.011741432536496
14027 / 16637 rounded to 6.223126701618165
14028 / 16637 rounded to 1.8682500563393696
14029 / 16637 rounded to 6.827840154177195
14030 / 16637 rounded to 40.193109790592324
14031 / 16637 rounded to 85.88014765645006
14032 / 16637 rounded to 60.90788640251338
14033 / 16637 rounded to 2.5601547493781167
14034 / 16637 rounded to 2.4259519865006998
14035 / 16637 rounded to 3.8079760991581066
14036 / 16637 rounded to 3.3596588119229067
14037 / 16637 rounded to 67.9472908422391
14038 / 16637 rounded to 3.295715667534118
14039 / 16637 rounded to 62.03959197090523
14040 / 16637 rounded to 1.2886045155973505
14041 / 16637 rounded to 2.0171260890765095
14042 / 16637 rounded to 4.707572943417058
14043 / 16637 rounded to 31.204830965339937
14044 / 16637 rounded to 1.3833231362313059
14045 / 16637 rounded to 27.969827454211416
14046 / 16637 rounded to 19.201660135716505
14047 / 16637 rounded to 1.9136239269078756
14048 / 16637 rounded to 1.3948255794084707
14049 / 16637 rounded to 1.3922460257024163
14050 / 16637 rounded to 18.33443666212492
14051 / 16637 rounded to 2.312391049588404
14052 / 16637 rounded to 2.2667925751742115
14053 / 16637 rounded to 2.170531183338531
14054 / 16637 rounded to 2.4533435702453135
14055 / 16637 rounded to 2.2084496968463285
14056 / 16637 rounded to 33.76132090746666
14057 / 16637 rounded to 2.5944359181574344
14058 / 16637 rounded to 1.2983194813081105
14059 / 16637 rounded to 1.8811796914093908
14060 / 16637 rounded to 2.7848739369168856
14061 / 16637 rounded to 2.6032611490210225
14062 / 16637 rounded to 2.3198874047840126
14063 / 16637 rounded to 82.47045217238177
14064 / 16637 rounded to 2.5265255206492756
14065 / 16637 rounded to 2.2759902950981514
14066 / 16637 rounded to 3.496759143108818
14067 / 16637 rounded to 1.3071685850764383
14068 / 16637 rounded to 2.5039003543659892
14069 / 16637 rounded to 2.168751999658311
14070 / 16637 rounded to 2.6955456295360887
14071 / 16637 rounded to 1.3924519542747045
14072 / 16637 rounded to 2.850056540983229
14073 / 16637 rounded to 22.01082064739611
14074 / 16637 rounded to 3.8252696495601044
14075 / 16637 rounded to 6.385781100033285
14076 / 16637 rounded to 24.071999444616317
14077 / 16637 rounded to 1.5681281312819038
14078 / 16637 rounded to 25.747836567651024
14079 / 16637 rounded to 17.808579982173868
14080 / 16637 rounded to 1.4183759627817611
14081 / 16637 rounded to 2.5383741832558604
14082 / 16637 rounded to 2.4238309136691023
14083 / 16637 rounded to 2.248641849067771
14084 / 16637 rounded to 2.1840013914524152
14085 / 16637 rounded to 2.6254503481230276
14086 / 16637 rounded to 1.5466965026020263
14087 / 16637 rounded to 2.4448240546285613
14088 / 16637 rounded to 1.761280679279593
14089 / 16637 rounded to 2.3853553078090104
14090 / 16637 rounded to 52.188220328279314
14091 / 16637 rounded to 21.815916346256277
14092 / 16637 rounded to 1.3740123563134918
14093 / 16637 rounded to 2.736227680170068
14094 / 16637 rounded to 2.6712131724976915
14095 / 16637 rounded to 42.22825443650272
14096 / 16637 rounded to 2.3806176394151746
14097 / 16637 rounded to 2.260306410560897
14098 / 16637 rounded to 3.0692079565338024
14099 / 16637 rounded to 2.5401633592514012
14100 / 16637 rounded to 2.3666301434819697
14101 / 16637 rounded to 2.4307440410213563
14102 / 16637 rounded to 2.3695829390638585
14103 / 16637 rounded to 1.3047588008209632
14104 / 16637 rounded to 2.5059674807758228
14105 / 16637 rounded to 2.9001554179350353
14106 / 16637 rounded to 2.444066361127194
14107 / 16637 rounded to 2.8547687637687753
14108 / 16637 rounded to 2.555242995532954
14109 / 16637 rounded to 3.7519672098856205
14110 / 16637 rounded to 2.625199763290211
14111 / 16637 rounded to 2.6362852240616212
14112 / 16637 rounded to 2.6369720426219865
14113 / 16637 rounded to 4.263523153367331
14114 / 16637 rounded to 2.818429436434932
14115 / 16637 rounded to 2.561545587474446
14116 / 16637 rounded to 7.072996217749328
14117 / 16637 rounded to 2.7026929339287267
14118 / 16637 rounded to 3.1414734451904853
14119 / 16637 rounded to 1.9772195624879179
14120 / 16637 rounded to 2.4509036845630745
14121 / 16637 rounded to 2.2462038773454562
14122 / 16637 rounded to 2.3437063516669974
14123 / 16637 rounded to 2.3061658979363875
14124 / 16637 rounded to 29.325642191360423
14125 / 16637 rounded to 56.55415202686344
14126 / 16637 rounded to 2.491095972150409
14127 / 16637 rounded to 3.5309040398996303
14128 / 16637 rounded to 2.4640052213179486
14129 / 16637 rounded to 1.6376673792695151
14130 / 16637 rounded to 1.328032143729475
14131 / 16637 rounded to 2.407352947283751
14132 / 16637 rounded to 1.2972835437778893
14133 / 16637 rounded to 5.089849392158764
14134 / 16637 rounded to 1.2900590652830974
14135 / 16637 rounded to 1.8575031170543068
14136 / 16637 rounded to 13.763418929530593
14137 / 16637 rounded to 2.7933295454171576
14138 / 16637 rounded to 2.4668368204521576
14139 / 16637 rounded to 2.1214356474696467
14140 / 16637 rounded to 2.3190640788226315
14141 / 16637 rounded to 5.414208144846262
14142 / 16637 rounded to 1.6449586716487696
14143 / 16637 rounded to 2.6431579531806517
14144 / 16637 rounded to 4.045192993104598
14145 / 16637 rounded to 2.645698840309392
14146 / 16637 rounded to 21.591006069350815
14147 / 16637 rounded to 2.780777944186302
14148 / 16637 rounded to 37.28006513899562
14149 / 16637 rounded to 2.5735802779471926
14150 / 16637 rounded to 2.991604112894102
14151 / 16637 rounded to 2.611874676083311
14152 / 16637 rounded to 2.0362200937801473
14153 / 16637 rounded to 2.7791149694141857
14154 / 16637 rounded to 1.852954828108739
14155 / 16637 rounded to 2.0004564930157747
14156 / 16637 rounded to 2.3426002976192954
14157 / 16637 rounded to 2.15477160760016
14158 / 16637 rounded to 4.257296819632037
14159 / 16637 rounded to 2.07993325477183
14160 / 16637 rounded to 1.7952839491867665
14161 / 16637 rounded to 24.961900846824626
14162 / 16637 rounded to 2.43370150839818
14163 / 16637 rounded to 12.042364041664483
14164 / 16637 rounded to 2.7136315238344038
14165 / 16637 rounded to 3.2199937229303246
14166 / 16637 rounded to 1.5024366935261662
14167 / 16637 rounded to 2.432504607036602
14168 / 16637 rounded to 1.4436258693144257
14169 / 16637 rounded to 1.3881605432593367
14170 / 16637 rounded to 2.3230591472309987
14171 / 16637 rounded to 102.08405895380928
14172 / 16637 rounded to 2.365119864718132
14173 / 16637 rounded to 81.47700914010214
14174 / 16637 rounded to 21.818168925848877
14175 / 16637 rounded to 5.398175334916277
14176 / 16637 rounded to 103.20733797395272
14177 / 16637 rounded to 2.802986011691625
14178 / 16637 rounded to 1.7149909453749366
14179 / 16637 rounded to 2.296915503009965
14180 / 16637 rounded to 1.8133483985320562
14181 / 16637 rounded to 2.3115380026956553
14182 / 16637 rounded to 1.2887318663609992
14183 / 16637 rounded to 1.2881888447292087
14184 / 16637 rounded to 1.289434967691479
14185 / 16637 rounded to 1.2877039279344198
14186 / 16637 rounded to 2.5078252647177157
14187 / 16637 rounded to 2.583320219799581
14188 / 16637 rounded to 2.4948515208001196
14189 / 16637 rounded to 1.3681219338128707
14190 / 16637 rounded to 2.199835207023301
14191 / 16637 rounded to 2.5810978098618347
14192 / 16637 rounded to 1.9495099621916137
14193 / 16637 rounded to 2.393352854686141
14194 / 16637 rounded to 21.31811279044746
14195 / 16637 rounded to 1.930696232560366
14196 / 16637 rounded to 3.266327060467678
14197 / 16637 rounded to 1.737694230920566
14198 / 16637 rounded to 2.5154760244406247
14199 / 16637 rounded to 1.9497244121987103
14200 / 16637 rounded to 2.3682577516392738
14201 / 16637 rounded to 5.756227260278173
14202 / 16637 rounded to 73.67853928380372
14203 / 16637 rounded to 1.3822426410083124
14204 / 16637 rounded to 3.9256651096160975
14205 / 16637 rounded to 2.084706714860085
14206 / 16637 rounded to 3.2728171218868263
14207 / 16637 rounded to 3.984062599664672
14208 / 16637 rounded to 1.9801755406567136
14209 / 16637 rounded to 2.2401072820055483
14210 / 16637 rounded to 6.7965676173720295
14211 / 16637 rounded to 2.238421219719978
14212 / 16637 rounded to 2.304485286936281
14213 / 16637 rounded to 3.0005130318642457
14214 / 16637 rounded to 2.2630684762103566
14215 / 16637 rounded to 2.4376559466998287
14216 / 16637 rounded to 3.4592734645568686
14217 / 16637 rounded to 52.811945230544055
14218 / 16637 rounded to 5.285847568129184
14219 / 16637 rounded to 1.6500966198767753
14220 / 16637 rounded to 2.1915689870705157
14221 / 16637 rounded to 1.6104212662183863
14222 / 16637 rounded to 2.7522646649387927
14223 / 16637 rounded to 2.637536500270976
14224 / 16637 rounded to 1.801181475672941
14225 / 16637 rounded to 6.398356570367959
14226 / 16637 rounded to 1.5866671252699651
14227 / 16637 rounded to 41.327799848954406
14228 / 16637 rounded to 3.0364488149392415
14229 / 16637 rounded to 1.5711704890136928
14230 / 16637 rounded to 2.5191891397005506
14231 / 16637 rounded to 1.2877405934314587
14232 / 16637 rounded to 4.269223923019122
14233 / 16637 rounded to 2.403903113460337
14234 / 16637 rounded to 2.794618206638298
14235 / 16637 rounded to 3.4194081381912294
14236 / 16637 rounded to 1.6215520988130094
14237 / 16637 rounded to 1.8147505063939493
14238 / 16637 rounded to 1.776319728366462
14239 / 16637 rounded to 1.6139393956536445
14240 / 16637 rounded to 2.4795704030595904
14241 / 16637 rounded to 1.8882392281239546
14242 / 16637 rounded to 9.488716681660652
14243 / 16637 rounded to 2.4047460850727043
14244 / 16637 rounded to 2.3135083543346857
14245 / 16637 rounded to 2.5074345086595384
14246 / 16637 rounded to 3.1787457127107808
14247 / 16637 rounded to 29.269147655046446
14248 / 16637 rounded to 2.9666897798559098
14249 / 16637 rounded to 2.0645738806296925
14250 / 16637 rounded to 2.364842302722992
14251 / 16637 rounded to 2.797542375850615
14252 / 16637 rounded to 124.53393061813505
14253 / 16637 rounded to 19.80824449806993
14254 / 16637 rounded to 51.780548390795666
14255 / 16637 rounded to 2.2892028985951756
14256 / 16637 rounded to 2.6966205138891466
14257 / 16637 rounded to 2.660640940271725
14258 / 16637 rounded to 3.2542594441590134
14259 / 16637 rounded to 1.4894708350174999
14260 / 16637 rounded to 2.1630620991169462
14261 / 16637 rounded to 2.5602966742262874
14262 / 16637 rounded to 1.2878816762546015
14263 / 16637 rounded to 1.750749481187632
14264 / 16637 rounded to 2.6215980580640377
14265 / 16637 rounded to 2.014182987696257
14266 / 16637 rounded to 2.264380177626711
14267 / 16637 rounded to 2.2454974577298517
14268 / 16637 rounded to 4.820777608233615
14269 / 16637 rounded to 1.7669581289307115
14270 / 16637 rounded to 2.725045141340832
14271 / 16637 rounded to 2.7597168003961214
14272 / 16637 rounded to 2.2410572432881124
14273 / 16637 rounded to 3.810437687820088
14274 / 16637 rounded to 42.11818809562668
14275 / 16637 rounded to 3.286166854741254
14276 / 16637 rounded to 2.778109010956906
14277 / 16637 rounded to 2.396463334169055
14278 / 16637 rounded to 14.842237329311908
14279 / 16637 rounded to 4.002650404329156
14280 / 16637 rounded to 2.4588095514661177
14281 / 16637 rounded to 67.62625284212073
14282 / 16637 rounded to 55.66647634548254
14283 / 16637 rounded to 61.60285676608871
14284 / 16637 rounded to 57.27610485413059
14285 / 16637 rounded to 1.3174880678781107
14286 / 16637 rounded to 21.325307766696906
14287 / 16637 rounded to 2.43672161179825
14288 / 16637 rounded to 2.3066742536396023
14289 / 16637 rounded to 70.71496036567804
14290 / 16637 rounded to 4.338947632410234
14291 / 16637 rounded to 2.1170155182849952
14292 / 16637 rounded to 2.8860167164275623
14293 / 16637 rounded to 22.42204507471508
14294 / 16637 rounded to 25.518110960715184
14295 / 16637 rounded to 2.394988768734245
14296 / 16637 rounded to 2.1101493016241
14297 / 16637 rounded to 2.2566779886150816
14298 / 16637 rounded to 2.282784625004471
14299 / 16637 rounded to 1.808615657063496
14300 / 16637 rounded to 2.747893889947828
14301 / 16637 rounded to 1.953928317525661
14302 / 16637 rounded to 2.184966346709836
14303 / 16637 rounded to 20.66144795348873
14304 / 16637 rounded to 2.489991711029514
14305 / 16637 rounded to 1.957494626003951
14306 / 16637 rounded to 2.5883870758420424
14307 / 16637 rounded to 40.865050281614046
14308 / 16637 rounded to 2.744945619266184
14309 / 16637 rounded to 2.1208655002391184
14310 / 16637 rounded to 2.5574601248096807
14311 / 16637 rounded to 45.95463971375398
14312 / 16637 rounded to 2.028133969499406
14313 / 16637 rounded to 31.529774924854852
14314 / 16637 rounded to 2.4158165123130115
14315 / 16637 rounded to 3.2027765924033855
14316 / 16637 rounded to 2.874153800500273
14317 / 16637 rounded to 2.3314681079449557
14318 / 16637 rounded to 2.6030601075223303
14319 / 16637 rounded to 1.692691980735502
14320 / 16637 rounded to 31.201322439380327
14321 / 16637 rounded to 57.776918664814495
14322 / 16637 rounded to 7.732150082839358
14323 / 16637 rounded to 2.059611272691408
14324 / 16637 rounded to 2.955452515663836
14325 / 16637 rounded to 2.230513013683043
14326 / 16637 rounded to 1.287964994766866
14327 / 16637 rounded to 2.81993879417983
14328 / 16637 rounded to 38.09867310547484
14329 / 16637 rounded to 9.41229202870852
14330 / 16637 rounded to 2.2338271605449944
14331 / 16637 rounded to 3.0918716364212853
14332 / 16637 rounded to 2.0510904084938617
14333 / 16637 rounded to 1.2917701874763485
14334 / 16637 rounded to 1.8623466622270002
14335 / 16637 rounded to 23.852902696029812
14336 / 16637 rounded to 2.1533468447653528
14337 / 16637 rounded to 1.2875614499269639
14338 / 16637 rounded to 1.3239273057393801
14339 / 16637 rounded to 1.288061288920383
14340 / 16637 rounded to 2.062723677779553
14341 / 16637 rounded to 2.1102519754451357
14342 / 16637 rounded to 2.7418143904386896
14343 / 16637 rounded to 2.6096230730745495
14344 / 16637 rounded to 2.6397798159365173
14345 / 16637 rounded to 1.8103802496318322
14346 / 16637 rounded to 2.5066911964812872
14347 / 16637 rounded to 3.670507159136441
14348 / 16637 rounded to 1.9971547563213254
14349 / 16637 rounded to 35.99920886308835
14350 / 16637 rounded to 1.973130649817582
14351 / 16637 rounded to 2.516180089872283
14352 / 16637 rounded to 7.706543116093493
14353 / 16637 rounded to 2.9482533084631903
14354 / 16637 rounded to 4.359959273529254
14355 / 16637 rounded to 2.1859987687015097
14356 / 16637 rounded to 2.412054960314072
14357 / 16637 rounded to 1.4502354719280814
14358 / 16637 rounded to 2.223717789823568
14359 / 16637 rounded to 2.5163826025564906
14360 / 16637 rounded to 2.6854792824549913
14361 / 16637 rounded to 1.2880003774920448
14362 / 16637 rounded to 2.2133767100933213
14363 / 16637 rounded to 3.5902800318431773
14364 / 16637 rounded to 2.6349238601349745
14365 / 16637 rounded to 2.7176629482132575
14366 / 16637 rounded to 2.806635940945042
14367 / 16637 rounded to 3.178068445795641
14368 / 16637 rounded to 4.304352057089027
14369 / 16637 rounded to 2.6656627323674766
14370 / 16637 rounded to 1.876736549874206
14371 / 16637 rounded to 2.7186648302148635
14372 / 16637 rounded to 2.24770093916406
14373 / 16637 rounded to 21.895768040820165
14374 / 16637 rounded to 2.119050262466032
14375 / 16637 rounded to 4.322202242840154
14376 / 16637 rounded to 1.8067981188838702
14377 / 16637 rounded to 29.06367336819869
14378 / 16637 rounded to 7.596014480474756
14379 / 16637 rounded to 2.456912062293248
14380 / 16637 rounded to 3.841057489689434
14381 / 16637 rounded to 1.2879846072036245
14382 / 16637 rounded to 2.378750036843701
14383 / 16637 rounded to 2.0793442758899086
14384 / 16637 rounded to 2.720295850441126
14385 / 16637 rounded to 3.008862587096695
14386 / 16637 rounded to 1.6192725827095453
14387 / 16637 rounded to 3.7949215124561304
14388 / 16637 rounded to 1.730370575783105
14389 / 16637 rounded to 2.626288245509343
14390 / 16637 rounded to 1.9091952212489247
14391 / 16637 rounded to 1.3638628237370656
14392 / 16637 rounded to 33.95854568740695
14393 / 16637 rounded to 2.162227134776065
14394 / 16637 rounded to 2.2294816271847124
14395 / 16637 rounded to 2.5748824110057598
14396 / 16637 rounded to 1.28789424165141
14397 / 16637 rounded to 14.517726195466205
14398 / 16637 rounded to 3.022127736294041
14399 / 16637 rounded to 2.121639271168781
14400 / 16637 rounded to 1.288949742203916
14401 / 16637 rounded to 1.337775718962661
14402 / 16637 rounded to 5.809391190286305
14403 / 16637 rounded to 2.598719829864366
14404 / 16637 rounded to 2.6373200109668113
14405 / 16637 rounded to 3.399931406129799
14406 / 16637 rounded to 2.627726073143339
14407 / 16637 rounded to 2.293959981851098
14408 / 16637 rounded to 2.4880352930945007
14409 / 16637 rounded to 3.646837399104022
14410 / 16637 rounded to 2.190595007215133
14411 / 16637 rounded to 3.239648990386084
14412 / 16637 rounded to 2.2387755530604627
14413 / 16637 rounded to 2.3357789425226394
14414 / 16637 rounded to 65.22051487526643
14415 / 16637 rounded to 3.183798167942409
14416 / 16637 rounded to 2.7043176885225977
14417 / 16637 rounded to 2.604101732514349
14418 / 16637 rounded to 61.25527106521014
14419 / 16637 rounded to 2.5249198581856267
14420 / 16637 rounded to 3.8914323900182954
14421 / 16637 rounded to 2.8308204422081884
14422 / 16637 rounded to 1.9338125017525782
14423 / 16637 rounded to 2.148693011583862
14424 / 16637 rounded to 117.97991238768198
14425 / 16637 rounded to 2.834475543887364
14426 / 16637 rounded to 1.8817378936954068
14427 / 16637 rounded to 2.4414791768801507
14428 / 16637 rounded to 3.1193145676402105
14429 / 16637 rounded to 3.2649912162175085
14430 / 16637 rounded to 2.26663817442255
14431 / 16637 rounded to 1.7430120514081067
14432 / 16637 rounded to 4.369213651253624
14433 / 16637 rounded to 2.407459071773214
14434 / 16637 rounded to 3.6704182460004158
14435 / 16637 rounded to 2.626514424408249
14436 / 16637 rounded to 1.8019857091659284
14437 / 16637 rounded to 2.3443767285868846
14438 / 16637 rounded to 1.7473243490071593
14439 / 16637 rounded to 23.325743074004787
14440 / 16637 rounded to 6.986736194829069
14441 / 16637 rounded to 87.1590854398388
14442 / 16637 rounded to 2.3663400356844257
14443 / 16637 rounded to 6.837391181893742
14444 / 16637 rounded to 31.667461900949004
14445 / 16637 rounded to 2.301014292804656
14446 / 16637 rounded to 2.3992151548919725
14447 / 16637 rounded to 2.1239801061681405
14448 / 16637 rounded to 4.549946466971646
14449 / 16637 rounded to 2.373505256535579
14450 / 16637 rounded to 2.610519415473759
14451 / 16637 rounded to 1.8744383841820569
14452 / 16637 rounded to 2.283465256320458
14453 / 16637 rounded to 2.361433560498449
14454 / 16637 rounded to 2.299059676961723
14455 / 16637 rounded to 2.604912804846232
14456 / 16637 rounded to 1.2907992521094893
14457 / 16637 rounded to 2.344832943034475
14458 / 16637 rounded to 2.229211790856686
14459 / 16637 rounded to 3.126662426880489
14460 / 16637 rounded to 13.425696759529824
14461 / 16637 rounded to 2.940404890318088
14462 / 16637 rounded to 2.635140759715042
14463 / 16637 rounded to 13.077481742866466
14464 / 16637 rounded to 2.2962269110798657
14465 / 16637 rounded to 2.754822673252416
14466 / 16637 rounded to 2.3833149548026116
14467 / 16637 rounded to 2.2172662660291307
14468 / 16637 rounded to 2.7135630769333345
14469 / 16637 rounded to 9.015513786202888
14470 / 16637 rounded to 2.378110767920422
14471 / 16637 rounded to 2.3801496290970223
14472 / 16637 rounded to 2.2713581158034035
14473 / 16637 rounded to 2.964612417733377
14474 / 16637 rounded to 1.7256663680623736
14475 / 16637 rounded to 2.3867433730010896
14476 / 16637 rounded to 2.2356221909480047
14477 / 16637 rounded to 2.445764025743475
14478 / 16637 rounded to 1.4199385693880757
14479 / 16637 rounded to 2.3807328316939897
14480 / 16637 rounded to 2.2924336060231423
14481 / 16637 rounded to 2.688642193285653
14482 / 16637 rounded to 2.7616360788409753
14483 / 16637 rounded to 2.112393582322732
14484 / 16637 rounded to 2.3627455981285954
14485 / 16637 rounded to 1.9531851335282593
14486 / 16637 rounded to 2.4016471159435824
14487 / 16637 rounded to 2.1290000373057425
14488 / 16637 rounded to 2.175971328393385
14489 / 16637 rounded to 4.047172956534431
14490 / 16637 rounded to 2.6879606819950013
14491 / 16637 rounded to 2.058387804615781
14492 / 16637 rounded to 2.313395180665681
14493 / 16637 rounded to 2.474487564724477
14494 / 16637 rounded to 1.7172998386882539
14495 / 16637 rounded to 2.217494919090709
14496 / 16637 rounded to 4.641590013107833
14497 / 16637 rounded to 3.574803059776131
14498 / 16637 rounded to 2.105167592629171
14499 / 16637 rounded to 2.179918579431887
14500 / 16637 rounded to 1.8163671070656477
14501 / 16637 rounded to 2.4420137347574498
14502 / 16637 rounded to 1.476658231495802
14503 / 16637 rounded to 2.5936145520437948
14504 / 16637 rounded to 2.7688200593091077
14505 / 16637 rounded to 2.5528263425409756
14506 / 16637 rounded to 3.0142780939456353
14507 / 16637 rounded to 10.844643437951342
14508 / 16637 rounded to 2.33633253751283
14509 / 16637 rounded to 2.635776093194751
14510 / 16637 rounded to 1.2881444502439048
14511 / 16637 rounded to 2.534726894219004
14512 / 16637 rounded to 2.6317050947403877
14513 / 16637 rounded to 1.3043147316653445
14514 / 16637 rounded to 2.0527468782251903
14515 / 16637 rounded to 2.4946659030635105
14516 / 16637 rounded to 2.5227926286638933
14517 / 16637 rounded to 4.1270280630482
14518 / 16637 rounded to 2.182649928609497
14519 / 16637 rounded to 2.682958390039693
14520 / 16637 rounded to 1.2878766367957148
14521 / 16637 rounded to 2.34368418833926
14522 / 16637 rounded to 2.453827467572655
14523 / 16637 rounded to 2.2093424452736707
14524 / 16637 rounded to 2.5367984700973993
14525 / 16637 rounded to 2.371526125273607
14526 / 16637 rounded to 2.421513521043953
14527 / 16637 rounded to 2.438985106407961
14528 / 16637 rounded to 1.2910674241401467
14529 / 16637 rounded to 31.591414805868478
14530 / 16637 rounded to 1.289072531589912
14531 / 16637 rounded to 35.74173448748591
14532 / 16637 rounded to 18.112238725742042
14533 / 16637 rounded to 1.3248433988145636
14534 / 16637 rounded to 19.148087182499015
14535 / 16637 rounded to 2.007124864902805
14536 / 16637 rounded to 1.415322146997396
14537 / 16637 rounded to 1.7169186629209978
14538 / 16637 rounded to 7.423498253915551
14539 / 16637 rounded to 2.4356452062236498
14540 / 16637 rounded to 4.634835822388011
14541 / 16637 rounded to 1.9429301537371688
14542 / 16637 rounded to 9.296026337097958
14543 / 16637 rounded to 2.535019401537863
14544 / 16637 rounded to 1.9394118520970385
14545 / 16637 rounded to 23.2828262021301
14546 / 16637 rounded to 2.2231290055828765
14547 / 16637 rounded to 1.2879357792379447
14548 / 16637 rounded to 1.6117497063799793
14549 / 16637 rounded to 2.3245772920796868
14550 / 16637 rounded to 2.542269336227398
14551 / 16637 rounded to 2.5198380290576003
14552 / 16637 rounded to 8.666980558739562
14553 / 16637 rounded to 2.427203484991221
14554 / 16637 rounded to 2.895419693672341
14555 / 16637 rounded to 2.627805183876744
14556 / 16637 rounded to 2.5085588202070617
14557 / 16637 rounded to 2.050002683094962
14558 / 16637 rounded to 2.291774852970147
14559 / 16637 rounded to 2.4027516986933257
14560 / 16637 rounded to 1.2876879596259752
14561 / 16637 rounded to 2.6286980951905075
14562 / 16637 rounded to 3.0468395324384
14563 / 16637 rounded to 1.477540350010737
14564 / 16637 rounded to 2.3179116864887206
14565 / 16637 rounded to 2.3434476362928356
14566 / 16637 rounded to 4.201529663815412
14567 / 16637 rounded to 1.2877648474896841
14568 / 16637 rounded to 2.450730819234973
14569 / 16637 rounded to 1.996992504825497
14570 / 16637 rounded to 4.2497868591550345
14571 / 16637 rounded to 3.4177115877366058
14572 / 16637 rounded to 2.994527525630109
14573 / 16637 rounded to 1.4761953713780145
14574 / 16637 rounded to 2.4272392655941784
14575 / 16637 rounded to 2.4706973183500867
14576 / 16637 rounded to 1.5714441517832787
14577 / 16637 rounded to 6.303452083422482
14578 / 16637 rounded to 22.454688880165936
14579 / 16637 rounded to 1.28767264552186
14580 / 16637 rounded to 2.659530483496447
14581 / 16637 rounded to 2.4506355025011826
14582 / 16637 rounded to 2.7986117181998247
14583 / 16637 rounded to 30.636513250947576
14584 / 16637 rounded to 1.3981196830160412
14585 / 16637 rounded to 7.360371965096829
14586 / 16637 rounded to 8.876334251532993
14587 / 16637 rounded to 2.404394541185485
14588 / 16637 rounded to 17.131548775140732
14589 / 16637 rounded to 2.292294682042987
14590 / 16637 rounded to 64.5954416519024
14591 / 16637 rounded to 1.6966591352743665
14592 / 16637 rounded to 1.3408730901362829
14593 / 16637 rounded to 1.405637270879707
14594 / 16637 rounded to 9.019523242282109
14595 / 16637 rounded to 1.3451769993733773
14596 / 16637 rounded to 3.1077943371726184
14597 / 16637 rounded to 1.3785112171375145
14598 / 16637 rounded to 15.617999131788801
14599 / 16637 rounded to 36.555862009219474
14600 / 16637 rounded to 2.0152332292201267
14601 / 16637 rounded to 15.282335002796415
14602 / 16637 rounded to 2.4596499616790175
14603 / 16637 rounded to 1.3640408498114363
14604 / 16637 rounded to 1.327653686151649
14605 / 16637 rounded to 2.4281901919395055
14606 / 16637 rounded to 2.674989196743248
14607 / 16637 rounded to 5.795094663913995
14608 / 16637 rounded to 2.159928817909308
14609 / 16637 rounded to 2.3641590923823514
14610 / 16637 rounded to 2.4557103593094554
14611 / 16637 rounded to 3.2682264295335854
14612 / 16637 rounded to 2.5835506078559236
14613 / 16637 rounded to 2.4062437166390693
14614 / 16637 rounded to 2.5275467145369084
14615 / 16637 rounded to 2.652472453297464
14616 / 16637 rounded to 2.4943357777977284
14617 / 16637 rounded to 2.4352669406664895
14618 / 16637 rounded to 7.558259746119555
14619 / 16637 rounded to 10.076688842993205
14620 / 16637 rounded to 2.2496938976960204
14621 / 16637 rounded to 2.648566741142235
14622 / 16637 rounded to 2.1847155047578926
14623 / 16637 rounded to 3.2484344808489225
14624 / 16637 rounded to 2.811941495174785
14625 / 16637 rounded to 3.517999376723366
14626 / 16637 rounded to 2.46821468023577
14627 / 16637 rounded to 2.562124678721036
14628 / 16637 rounded to 2.3865371603108243
14629 / 16637 rounded to 2.4909716712757444
14630 / 16637 rounded to 2.426882758886882
14631 / 16637 rounded to 2.7670685113090343
14632 / 16637 rounded to 2.7954020189150386
14633 / 16637 rounded to 2.3264476051019947
14634 / 16637 rounded to 2.511541947474283
14635 / 16637 rounded to 1.65877849301475
14636 / 16637 rounded to 1.7711109200138995
14637 / 16637 rounded to 1.287936923138924
14638 / 16637 rounded to 4.1913213281619175
14639 / 16637 rounded to 3.8037401097115953
14640 / 16637 rounded to 1.4750657557373206
14641 / 16637 rounded to 1.7752541418480732
14642 / 16637 rounded to 42.03456715755194
14643 / 16637 rounded to 2.3778158588882627
14644 / 16637 rounded to 2.1328483921015424
14645 / 16637 rounded to 2.156840765796628
14646 / 16637 rounded to 2.6478092196184346
14647 / 16637 rounded to 2.6620533733796963
14648 / 16637 rounded to 3.5346318360955413
14649 / 16637 rounded to 2.552176959423283
14650 / 16637 rounded to 2.08661228065206
14651 / 16637 rounded to 2.4273777049639693
14652 / 16637 rounded to 2.8694277882098462
14653 / 16637 rounded to 2.535460281159708
14654 / 16637 rounded to 2.0614982841093434
14655 / 16637 rounded to 1.956184420189104
14656 / 16637 rounded to 2.3829367514862034
14657 / 16637 rounded to 1.889756560981047
14658 / 16637 rounded to 2.6250988257223433
14659 / 16637 rounded to 3.7285288228865956
14660 / 16637 rounded to 1.9111822757677295
14661 / 16637 rounded to 2.6288285716395676
14662 / 16637 rounded to 2.3316482238700442
14663 / 16637 rounded to 3.092339874022236
14664 / 16637 rounded to 13.396650798764032
14665 / 16637 rounded to 2.739862818549517
14666 / 16637 rounded to 12.67367090982795
14667 / 16637 rounded to 2.922808115017441
14668 / 16637 rounded to 2.438287444152043
14669 / 16637 rounded to 2.9390243826927267
14670 / 16637 rounded to 2.542558246183329
14671 / 16637 rounded to 2.477381167986304
14672 / 16637 rounded to 2.257198048423057
14673 / 16637 rounded to 37.99195977404111
14674 / 16637 rounded to 7.1279601024509915
14675 / 16637 rounded to 2.857105120582147
14676 / 16637 rounded to 2.678417761396524
14677 / 16637 rounded to 2.7903114984568953
14678 / 16637 rounded to 2.690256243188094
14679 / 16637 rounded to 35.22001414770072
14680 / 16637 rounded to 6.616462472178661
14681 / 16637 rounded to 2.5160542347480295
14682 / 16637 rounded to 2.1222310527584813
14683 / 16637 rounded to 2.0103597108574585
14684 / 16637 rounded to 2.385766425922164
14685 / 16637 rounded to 20.822955178238058
14686 / 16637 rounded to 1.4721050380710634
14687 / 16637 rounded to 2.877218411474598
14688 / 16637 rounded to 67.85291099128229
14689 / 16637 rounded to 1.718094382321193
14690 / 16637 rounded to 2.304070549672581
14691 / 16637 rounded to 2.4733063303747875
14692 / 16637 rounded to 51.78939332521109
14693 / 16637 rounded to 9.544851495605073
14694 / 16637 rounded to 2.5749259274154466
14695 / 16637 rounded to 2.242946010923918
14696 / 16637 rounded to 2.0138816970639564
14697 / 16637 rounded to 2.4252791456592493
14698 / 16637 rounded to 2.2172787638850084
14699 / 16637 rounded to 2.157807355392355
14700 / 16637 rounded to 2.3790533605912794
14701 / 16637 rounded to 2.429299777017008
14702 / 16637 rounded to 2.18435674542672
14703 / 16637 rounded to 1.5252847300505572
14704 / 16637 rounded to 2.630772736969754
14705 / 16637 rounded to 2.320286159608258
14706 / 16637 rounded to 2.617072052132637
14707 / 16637 rounded to 1.7879599915270212
14708 / 16637 rounded to 2.7815357731087955
14709 / 16637 rounded to 2.170096848591633
14710 / 16637 rounded to 2.0239287642131725
14711 / 16637 rounded to 2.6458065301567593
14712 / 16637 rounded to 2.425675556765057
14713 / 16637 rounded to 20.535559122132238
14714 / 16637 rounded to 2.625741235913044
14715 / 16637 rounded to 1.5354785704817264
14716 / 16637 rounded to 2.6182141112484354
14717 / 16637 rounded to 2.6919493110204376
14718 / 16637 rounded to 2.063515537976978
14719 / 16637 rounded to 1.7000415393300108
14720 / 16637 rounded to 2.166574681267417
14721 / 16637 rounded to 1.3327601807985126
14722 / 16637 rounded to 1.8825663544351166
14723 / 16637 rounded to 2.9074583221776544
14724 / 16637 rounded to 2.3132383673329704
14725 / 16637 rounded to 2.8136551741925286
14726 / 16637 rounded to 2.589127853368422
14727 / 16637 rounded to 4.570029061422445
14728 / 16637 rounded to 1.3026004921348506
14729 / 16637 rounded to 1.784215350476795
14730 / 16637 rounded to 2.5513145996215343
14731 / 16637 rounded to 2.26763761638401
14732 / 16637 rounded to 3.1143025340502137
14733 / 16637 rounded to 1.9876779939629665
14734 / 16637 rounded to 66.71565848154538
14735 / 16637 rounded to 4.898042846486283
14736 / 16637 rounded to 2.3121832856902356
14737 / 16637 rounded to 12.988177296124084
14738 / 16637 rounded to 2.0691296482566917
14739 / 16637 rounded to 2.6150560036422386
14740 / 16637 rounded to 3.64910887615475
14741 / 16637 rounded to 2.412530148382276
14742 / 16637 rounded to 3.5819253443461223
14743 / 16637 rounded to 3.127110234936687
14744 / 16637 rounded to 2.1933559278211465
14745 / 16637 rounded to 1.9008813674581424
14746 / 16637 rounded to 2.0085769959393867
14747 / 16637 rounded to 2.6289114436860794
14748 / 16637 rounded to 7.488050075894212
14749 / 16637 rounded to 2.311576714964072
14750 / 16637 rounded to 2.0596379984861994
14751 / 16637 rounded to 2.6379221931024097
14752 / 16637 rounded to 5.653317969265134
14753 / 16637 rounded to 2.082640377244026
14754 / 16637 rounded to 2.371178638699515
14755 / 16637 rounded to 2.563748427755891
14756 / 16637 rounded to 4.146265972532595
14757 / 16637 rounded to 2.9127864091583957
14758 / 16637 rounded to 2.306390316112854
14759 / 16637 rounded to 2.524053006065368
14760 / 16637 rounded to 2.1517402145319013
14761 / 16637 rounded to 2.5206120942428614
14762 / 16637 rounded to 17.671435522772637
14763 / 16637 rounded to 1.320658792252217
14764 / 16637 rounded to 1.963528004292282
14765 / 16637 rounded to 2.4492274471443856
14766 / 16637 rounded to 3.46581511576386
14767 / 16637 rounded to 1.426888012512079
14768 / 16637 rounded to 1.3062415881350795
14769 / 16637 rounded to 1.3024126227176593
14770 / 16637 rounded to 2.5155610654162817
14771 / 16637 rounded to 2.5139584092533878
14772 / 16637 rounded to 2.203110569572004
14773 / 16637 rounded to 3.841581558365831
14774 / 16637 rounded to 2.264326108698099
14775 / 16637 rounded to 3.768326456769998
14776 / 16637 rounded to 2.3457238590692815
14777 / 16637 rounded to 2.3781103879457626
14778 / 16637 rounded to 3.1919519052311505
14779 / 16637 rounded to 2.5302654090729573
14780 / 16637 rounded to 1.2886229987207827
14781 / 16637 rounded to 2.046297164058162
14782 / 16637 rounded to 2.602569876099003
14783 / 16637 rounded to 2.7371361657312177
14784 / 16637 rounded to 3.666774674557424
14785 / 16637 rounded to 7.371594767625552
14786 / 16637 rounded to 2.656857674039523
14787 / 16637 rounded to 9.749176926187094
14788 / 16637 rounded to 1.287934082765965
14789 / 16637 rounded to 9.944374263635126
14790 / 16637 rounded to 2.5880174766289654
14791 / 16637 rounded to 2.7633037579380817
14792 / 16637 rounded to 2.583446816757057
14793 / 16637 rounded to 3.563681736042198
14794 / 16637 rounded to 2.283628878288229
14795 / 16637 rounded to 2.5495677285827187
14796 / 16637 rounded to 2.6926321967908153
14797 / 16637 rounded to 16.670860351140497
14798 / 16637 rounded to 2.43857982989953
14799 / 16637 rounded to 3.059326207556041
14800 / 16637 rounded to 2.597783817810886
14801 / 16637 rounded to 1.93663468277059
14802 / 16637 rounded to 4.269748302003015
14803 / 16637 rounded to 4.249881267442124
14804 / 16637 rounded to 1.4030151737872831
14805 / 16637 rounded to 2.7796589604669526
14806 / 16637 rounded to 1.351189041595988
14807 / 16637 rounded to 1.9020954246831927
14808 / 16637 rounded to 2.4688862085531276
14809 / 16637 rounded to 1.2877593642226295
14810 / 16637 rounded to 3.0618198872293143
14811 / 16637 rounded to 2.1486251551567084
14812 / 16637 rounded to 2.3441356802153757
14813 / 16637 rounded to 2.4508285215081345
14814 / 16637 rounded to 2.090123687929986
14815 / 16637 rounded to 2.506821051062899
14816 / 16637 rounded to 2.278572729986821
14817 / 16637 rounded to 1.65875151222371
14818 / 16637 rounded to 2.619563195385943
14819 / 16637 rounded to 2.6787531314914004
14820 / 16637 rounded to 2.1575809101158567
14821 / 16637 rounded to 2.420754102677637
14822 / 16637 rounded to 2.662595934616065
14823 / 16637 rounded to 2.0667036486721724
14824 / 16637 rounded to 2.1189930667081707
14825 / 16637 rounded to 4.0550656813970445
14826 / 16637 rounded to 2.442227887835884
14827 / 16637 rounded to 17.936098940079553
14828 / 16637 rounded to 3.395679938739881
14829 / 16637 rounded to 2.4391761781509476
14830 / 16637 rounded to 2.381737634530494
14831 / 16637 rounded to 1.735897448051008
14832 / 16637 rounded to 2.5003113097403507
14833 / 16637 rounded to 3.033776838265752
14834 / 16637 rounded to 1.579484214608243
14835 / 16637 rounded to 1.2876724242563502
14836 / 16637 rounded to 1.2876725628229686
14837 / 16637 rounded to 2.504290554454417
14838 / 16637 rounded to 2.3398300672373966
14839 / 16637 rounded to 34.76442070247245
14840 / 16637 rounded to 2.3918279307202055
14841 / 16637 rounded to 5.975518047159957
14842 / 16637 rounded to 1.531263067101694
14843 / 16637 rounded to 2.3523241782947153
14844 / 16637 rounded to 3.0860919815853443
14845 / 16637 rounded to 2.099796277835379
14846 / 16637 rounded to 2.0436181805591085
14847 / 16637 rounded to 3.361524768715016
14848 / 16637 rounded to 3.4518138443193846
14849 / 16637 rounded to 2.227402243038482
14850 / 16637 rounded to 2.546800374088225
14851 / 16637 rounded to 2.3000092726994636
14852 / 16637 rounded to 2.1603899190367266
14853 / 16637 rounded to 1.2967820878296616
14854 / 16637 rounded to 2.539313976622466
14855 / 16637 rounded to 1.9191678764545812
14856 / 16637 rounded to 2.4044998201508037
14857 / 16637 rounded to 2.600664541275716
14858 / 16637 rounded to 2.26307041755651
14859 / 16637 rounded to 2.4079164068046492
14860 / 16637 rounded to 1.296249127968336
14861 / 16637 rounded to 1.9189011125656814
14862 / 16637 rounded to 2.394073775391941
14863 / 16637 rounded to 2.481711886677163
14864 / 16637 rounded to 2.3135911443486505
14865 / 16637 rounded to 2.5264361398418553
14866 / 16637 rounded to 1.2878159255222712
14867 / 16637 rounded to 2.3419285447194547
14868 / 16637 rounded to 2.73455596716797
14869 / 16637 rounded to 4.466074072814865
14870 / 16637 rounded to 2.7722102922576717
14871 / 16637 rounded to 1.3002560983272582
14872 / 16637 rounded to 2.024616559346367
14873 / 16637 rounded to 2.492325561887164
14874 / 16637 rounded to 2.167167451190355
14875 / 16637 rounded to 2.4119664730206702
14876 / 16637 rounded to 2.4146329150711496
14877 / 16637 rounded to 1.9804606443550081
14878 / 16637 rounded to 2.516463673733859
14879 / 16637 rounded to 2.35767605762964
14880 / 16637 rounded to 7.230426279723258
14881 / 16637 rounded to 2.856678155042682
14882 / 16637 rounded to 2.3650120021049093
14883 / 16637 rounded to 2.2006612259188474
14884 / 16637 rounded to 2.477229195144637
14885 / 16637 rounded to 1.8038067533733826
14886 / 16637 rounded to 1.8331757999018223
14887 / 16637 rounded to 1.701517530384622
14888 / 16637 rounded to 2.3680034154595337
14889 / 16637 rounded to 2.0823255666924054
14890 / 16637 rounded to 1.9646005427441877
14891 / 16637 rounded to 2.615888235121443
14892 / 16637 rounded to 2.4549021088009257
14893 / 16637 rounded to 2.3391347661996074
14894 / 16637 rounded to 2.088298112099156
14895 / 16637 rounded to 2.5381924804539047
14896 / 16637 rounded to 1.3109222560264764
14897 / 16637 rounded to 2.14801349925611
14898 / 16637 rounded to 1.2878379946857756
14899 / 16637 rounded to 2.442095801924698
14900 / 16637 rounded to 2.5619901276013612
14901 / 16637 rounded to 1.3377895063584266
14902 / 16637 rounded to 6.485852629731234
14903 / 16637 rounded to 2.2883846935781746
14904 / 16637 rounded to 15.816854219333733
14905 / 16637 rounded to 2.0062990065332085
14906 / 16637 rounded to 2.1596692879317843
14907 / 16637 rounded to 22.213223202243576
14908 / 16637 rounded to 1.28782639428773
14909 / 16637 rounded to 2.6039629671191045
14910 / 16637 rounded to 2.2451284444126824
14911 / 16637 rounded to 2.6640596793222677
14912 / 16637 rounded to 1.347966058527558
14913 / 16637 rounded to 1.9588993455618726
14914 / 16637 rounded to 2.2806552566420732
14915 / 16637 rounded to 12.116697529118309
14916 / 16637 rounded to 2.5701120971659495
14917 / 16637 rounded to 13.780758943040334
14918 / 16637 rounded to 2.283228604843377
14919 / 16637 rounded to 1.4633850068055374
14920 / 16637 rounded to 2.4064757760737687
14921 / 16637 rounded to 2.546932839426961
14922 / 16637 rounded to 1.934472394557224
14923 / 16637 rounded to 2.4360070848156483
14924 / 16637 rounded to 8.87174326769485
14925 / 16637 rounded to 1.2892294581579622
14926 / 16637 rounded to 19.265068747354434
14927 / 16637 rounded to 1.7394667151365524
14928 / 16637 rounded to 2.0693286915417644
14929 / 16637 rounded to 2.435449652607413
14930 / 16637 rounded to 2.200302977764553
14931 / 16637 rounded to 2.527027762836724
14932 / 16637 rounded to 2.3844943209775655
14933 / 16637 rounded to 2.3921832274271537
14934 / 16637 rounded to 5.367432976821644
14935 / 16637 rounded to 2.4250573164970772
14936 / 16637 rounded to 2.851389308149208
14937 / 16637 rounded to 2.380900203843179
14938 / 16637 rounded to 1.6873635018058806
14939 / 16637 rounded to 3.0574448450945417
14940 / 16637 rounded to 2.9963353912809443
14941 / 16637 rounded to 3.0093611479630846
14942 / 16637 rounded to 1.2880272431665876
14943 / 16637 rounded to 1.8260126912521313
14944 / 16637 rounded to 2.639794988772288
14945 / 16637 rounded to 2.602264729863949
14946 / 16637 rounded to 2.4506729912262695
14947 / 16637 rounded to 2.1620842823351927
14948 / 16637 rounded to 4.555765647103532
14949 / 16637 rounded to 5.676177160408844
14950 / 16637 rounded to 1.8960056646767733
14951 / 16637 rounded to 2.8610446106388214
14952 / 16637 rounded to 2.629167540098405
14953 / 16637 rounded to 1.6555146511477281
14954 / 16637 rounded to 2.5918340253784398
14955 / 16637 rounded to 2.229016106600759
14956 / 16637 rounded to 3.2005010844797406
14957 / 16637 rounded to 2.1750190538109098
14958 / 16637 rounded to 1.2979309688990512
14959 / 16637 rounded to 2.506614674619315
14960 / 16637 rounded to 1.2894174810990575
14961 / 16637 rounded to 1.2905945476930967
14962 / 16637 rounded to 2.472585711542707
14963 / 16637 rounded to 3.2255297263189204
14964 / 16637 rounded to 2.4167961485314033
14965 / 16637 rounded to 22.3382283074161
14966 / 16637 rounded to 1.4644262579610332
14967 / 16637 rounded to 62.45512947910081
14968 / 16637 rounded to 2.4020370750264926
14969 / 16637 rounded to 1.327643231862355
14970 / 16637 rounded to 22.592575770073612
14971 / 16637 rounded to 2.627559418656944
14972 / 16637 rounded to 2.3541457227514746
14973 / 16637 rounded to 2.4920977564858178
14974 / 16637 rounded to 2.5697579441221614
14975 / 16637 rounded to 2.1470161884546024
14976 / 16637 rounded to 2.4399016624829613
14977 / 16637 rounded to 2.7308059568933425
14978 / 16637 rounded to 2.2786569634064517
14979 / 16637 rounded to 2.3278126432839548
14980 / 16637 rounded to 1.3731565201759717
14981 / 16637 rounded to 2.377557225329381
14982 / 16637 rounded to 2.2533335505816794
14983 / 16637 rounded to 2.6984151072443963
14984 / 16637 rounded to 1.403142541447437
14985 / 16637 rounded to 2.3428342863472573
14986 / 16637 rounded to 2.461391861593255
14987 / 16637 rounded to 15.570480325633284
14988 / 16637 rounded to 1.289108074477334
14989 / 16637 rounded to 1.287676402938271
14990 / 16637 rounded to 2.5225741508297204
14991 / 16637 rounded to 2.789338300644979
14992 / 16637 rounded to 2.1877262165569387
14993 / 16637 rounded to 2.3853694176955136
14994 / 16637 rounded to 2.9141205360056257
14995 / 16637 rounded to 2.409673724513433
14996 / 16637 rounded to 4.403408121895668
14997 / 16637 rounded to 2.660332683608104
14998 / 16637 rounded to 2.010584491363408
14999 / 16637 rounded to 2.3355199732287515
15000 / 16637 rounded to 2.5133283229464243
15001 / 16637 rounded to 2.7275924539262033
15002 / 16637 rounded to 2.2101916237769297
15003 / 16637 rounded to 2.507358296255672
15004 / 16637 rounded to 4.907031689844478
15005 / 16637 rounded to 2.353698493176695
15006 / 16637 rounded to 1.2879335074118035
15007 / 16637 rounded to 3.889219487220349
15008 / 16637 rounded to 2.2751232744241254
15009 / 16637 rounded to 15.112623890989665
15010 / 16637 rounded to 11.508964147036897
15011 / 16637 rounded to 3.1643044252503887
15012 / 16637 rounded to 61.30414459084683
15013 / 16637 rounded to 2.334406017417148
15014 / 16637 rounded to 2.194480314231082
15015 / 16637 rounded to 3.944277259130668
15016 / 16637 rounded to 2.667528481513798
15017 / 16637 rounded to 2.243905674563396
15018 / 16637 rounded to 2.5648622500194294
15019 / 16637 rounded to 2.418746596679525
15020 / 16637 rounded to 4.378911193027878
15021 / 16637 rounded to 2.563651568311101
15022 / 16637 rounded to 14.78355687640986
15023 / 16637 rounded to 2.1986275258637926
15024 / 16637 rounded to 6.578568964029416
15025 / 16637 rounded to 2.2062822741035846
15026 / 16637 rounded to 22.897960859553134
15027 / 16637 rounded to 6.11279518633525
15028 / 16637 rounded to 2.5283811545988377
15029 / 16637 rounded to 40.64270387557006
15030 / 16637 rounded to 9.328246976793322
15031 / 16637 rounded to 44.320063051023524
15032 / 16637 rounded to 2.333770597676614
15033 / 16637 rounded to 3.2382146575768274
15034 / 16637 rounded to 1.7612220585938279
15035 / 16637 rounded to 6.496632974724508
15036 / 16637 rounded to 30.573892518503346
15037 / 16637 rounded to 2.572784936834926
15038 / 16637 rounded to 2.375372872266086
15039 / 16637 rounded to 1.8061586148736235
15040 / 16637 rounded to 2.3403747088977442
15041 / 16637 rounded to 1.8875079764893496
15042 / 16637 rounded to 1.7358826104631313
15043 / 16637 rounded to 1.5166944182303594
15044 / 16637 rounded to 2.2957190756086363
15045 / 16637 rounded to 32.587988331938256
15046 / 16637 rounded to 1.8897713663744486
15047 / 16637 rounded to 2.0488436893036117
15048 / 16637 rounded to 71.72996981315305
15049 / 16637 rounded to 2.452880890603587
15050 / 16637 rounded to 2.2704854923819733
15051 / 16637 rounded to 2.3880999594378562
15052 / 16637 rounded to 2.748660664987891
15053 / 16637 rounded to 1.3297770728381353
15054 / 16637 rounded to 2.359010139539262
15055 / 16637 rounded to 1.2876748696502693
15056 / 16637 rounded to 2.436482841958541
15057 / 16637 rounded to 10.769378989637977
15058 / 16637 rounded to 2.724607517593854
15059 / 16637 rounded to 3.627260949598005
15060 / 16637 rounded to 2.1687862696545315
15061 / 16637 rounded to 2.3380145055894177
15062 / 16637 rounded to 2.521004500632437
15063 / 16637 rounded to 2.4561111773382462
15064 / 16637 rounded to 2.1486843532233566
15065 / 16637 rounded to 1.8220232657655813
15066 / 16637 rounded to 12.675564867479649
15067 / 16637 rounded to 2.470990568599514
15068 / 16637 rounded to 2.0446930103595453
15069 / 16637 rounded to 2.2159571178883692
15070 / 16637 rounded to 1.3135408113892353
15071 / 16637 rounded to 1.351358121074744
15072 / 16637 rounded to 1.3006190357979397
15073 / 16637 rounded to 3.109645019225254
15074 / 16637 rounded to 2.216593605395638
15075 / 16637 rounded to 1.2884650927818735
15076 / 16637 rounded to 1.2876886574928634
15077 / 16637 rounded to 2.5883666469382787
15078 / 16637 rounded to 2.097119559600892
15079 / 16637 rounded to 1.5094408848345433
15080 / 16637 rounded to 3.9212045178716353
15081 / 16637 rounded to 1.319991089790039
15082 / 16637 rounded to 2.24152240896269
15083 / 16637 rounded to 2.452227683399325
15084 / 16637 rounded to 35.44056923080105
15085 / 16637 rounded to 2.2093832908618487
15086 / 16637 rounded to 3.5656789109107363
15087 / 16637 rounded to 16.206797968168498
15088 / 16637 rounded to 3.220944172855107
15089 / 16637 rounded to 3.1991243437817913
15090 / 16637 rounded to 2.4590892052346147
15091 / 16637 rounded to 2.5880718369576994
15092 / 16637 rounded to 3.960711888379827
15093 / 16637 rounded to 1.619756859438805
15094 / 16637 rounded to 2.2585912353712962
15095 / 16637 rounded to 2.5644292447221844
15096 / 16637 rounded to 2.328708010723217
15097 / 16637 rounded to 2.7886508080886743
15098 / 16637 rounded to 2.6631761986686193
15099 / 16637 rounded to 19.828775847790343
15100 / 16637 rounded to 3.3938773549623846
15101 / 16637 rounded to 2.2437031531934895
15102 / 16637 rounded to 7.379423194292278
15103 / 16637 rounded to 1.761375495947694
15104 / 16637 rounded to 2.9059868668972135
15105 / 16637 rounded to 1.2877100263873884
15106 / 16637 rounded to 33.170752610363905
15107 / 16637 rounded to 3.256874783562172
15108 / 16637 rounded to 2.550210541641388
15109 / 16637 rounded to 14.342834642741318
15110 / 16637 rounded to 2.0959368977503745
15111 / 16637 rounded to 3.0889853163411023
15112 / 16637 rounded to 2.454303953108449
15113 / 16637 rounded to 2.6736822737038146
15114 / 16637 rounded to 3.4279062353214624
15115 / 16637 rounded to 8.059738561543096
15116 / 16637 rounded to 19.346770342947334
15117 / 16637 rounded to 2.287454919854892
15118 / 16637 rounded to 1.28767261582548
15119 / 16637 rounded to 2.2004415573256773
15120 / 16637 rounded to 4.369020507288754
15121 / 16637 rounded to 2.0171315821875635
15122 / 16637 rounded to 5.057257238456841
15123 / 16637 rounded to 3.039409016420528
15124 / 16637 rounded to 2.3565067765402032
15125 / 16637 rounded to 1.2885826771388218
15126 / 16637 rounded to 3.6633706711995595
15127 / 16637 rounded to 24.537743849319998
15128 / 16637 rounded to 1.2881368217340021
15129 / 16637 rounded to 2.6089005803197125
15130 / 16637 rounded to 1.6814886663984907
15131 / 16637 rounded to 6.636537470732105
15132 / 16637 rounded to 40.48460770367284
15133 / 16637 rounded to 1.6716849558896552
15134 / 16637 rounded to 2.4777546782680835
15135 / 16637 rounded to 2.5140822352496035
15136 / 16637 rounded to 2.3962841114734093
15137 / 16637 rounded to 2.353584795874288
15138 / 16637 rounded to 1.30231728422482
15139 / 16637 rounded to 4.795764708427299
15140 / 16637 rounded to 4.047178838662143
15141 / 16637 rounded to 19.650755759826247
15142 / 16637 rounded to 1.9016975003842709
15143 / 16637 rounded to 3.214950430509266
15144 / 16637 rounded to 2.8033922544658565
15145 / 16637 rounded to 2.4993376432313674
15146 / 16637 rounded to 2.0159651201035826
15147 / 16637 rounded to 3.053769763628997
15148 / 16637 rounded to 1.429285808005583
15149 / 16637 rounded to 3.9443427869950765
15150 / 16637 rounded to 1.5126766279192623
15151 / 16637 rounded to 2.110310153795313
15152 / 16637 rounded to 1.6757633085343209
15153 / 16637 rounded to 1.305279770558215
15154 / 16637 rounded to 2.835066481404738
15155 / 16637 rounded to 2.509852284431214
15156 / 16637 rounded to 2.3603545314238814
15157 / 16637 rounded to 1.718362586518167
15158 / 16637 rounded to 2.1153503951120287
15159 / 16637 rounded to 14.37171718651584
15160 / 16637 rounded to 1.9110318661142098
15161 / 16637 rounded to 2.381371208306102
15162 / 16637 rounded to 2.3088763875072194
15163 / 16637 rounded to 2.4625536353747957
15164 / 16637 rounded to 2.334701159920736
15165 / 16637 rounded to 1.8203397041367437
15166 / 16637 rounded to 1.8849952866035993
15167 / 16637 rounded to 1.3140493730456362
15168 / 16637 rounded to 2.7145638493447066
15169 / 16637 rounded to 19.172816842787654
15170 / 16637 rounded to 78.60471831626842
15171 / 16637 rounded to 2.0202957151022947
15172 / 16637 rounded to 1.682990059831187
15173 / 16637 rounded to 1.719638702398407
15174 / 16637 rounded to 3.666223643961395
15175 / 16637 rounded to 7.712464491106922
15176 / 16637 rounded to 6.563692302398514
15177 / 16637 rounded to 2.448018589422714
15178 / 16637 rounded to 3.138315892237311
15179 / 16637 rounded to 2.861026668994151
15180 / 16637 rounded to 1.4640658052764406
15181 / 16637 rounded to 1.552299076810971
15182 / 16637 rounded to 2.4479559852901835
15183 / 16637 rounded to 2.7830192006400645
15184 / 16637 rounded to 2.0215983437442477
15185 / 16637 rounded to 3.148844508742815
15186 / 16637 rounded to 2.418116050610954
15187 / 16637 rounded to 1.779769229895182
15188 / 16637 rounded to 1.2991115403566595
15189 / 16637 rounded to 1.332949611398811
15190 / 16637 rounded to 2.3410554517569913
15191 / 16637 rounded to 2.2961748662951
15192 / 16637 rounded to 1.3689649401807564
15193 / 16637 rounded to 2.6648607685756476
15194 / 16637 rounded to 2.2778869710512972
15195 / 16637 rounded to 2.0338740843089473
15196 / 16637 rounded to 2.791522162649638
15197 / 16637 rounded to 2.599093187419704
15198 / 16637 rounded to 4.920752986589953
15199 / 16637 rounded to 125.88242136031866
15200 / 16637 rounded to 1.9103123754508626
15201 / 16637 rounded to 2.553801099746146
15202 / 16637 rounded to 10.158015892349367
15203 / 16637 rounded to 4.500341216876525
15204 / 16637 rounded to 4.626786401992753
15205 / 16637 rounded to 37.18587215219499
15206 / 16637 rounded to 2.337348947420089
15207 / 16637 rounded to 2.2922267641960543
15208 / 16637 rounded to 1.9243539780592642
15209 / 16637 rounded to 2.5172487274382114
15210 / 16637 rounded to 3.0148384395387695
15211 / 16637 rounded to 3.185615729655667
15212 / 16637 rounded to 39.352656506914975
15213 / 16637 rounded to 3.4581140263430847
15214 / 16637 rounded to 5.46974836768688
15215 / 16637 rounded to 19.943972071404865
15216 / 16637 rounded to 2.663271134320874
15217 / 16637 rounded to 1.861865846335798
15218 / 16637 rounded to 3.444627225595585
15219 / 16637 rounded to 1.9236856874106558
15220 / 16637 rounded to 2.7992787548086357
15221 / 16637 rounded to 2.598660397642703
15222 / 16637 rounded to 2.9484973414073226
15223 / 16637 rounded to 1.3736713953978368
15224 / 16637 rounded to 10.978686655265326
15225 / 16637 rounded to 51.358107292017976
15226 / 16637 rounded to 1.3296118029816368
15227 / 16637 rounded to 2.2629708307346887
15228 / 16637 rounded to 1.3749056829312436
15229 / 16637 rounded to 1.2984305377429668
15230 / 16637 rounded to 1.6235398999257722
15231 / 16637 rounded to 2.666803306560127
15232 / 16637 rounded to 2.630743398063243
15233 / 16637 rounded to 1.9439269213940604
15234 / 16637 rounded to 13.486052002912455
15235 / 16637 rounded to 1.9215038967082747
15236 / 16637 rounded to 3.35846280249975
15237 / 16637 rounded to 1.4233612492226517
15238 / 16637 rounded to 2.707044636320046
15239 / 16637 rounded to 2.647166057730703
15240 / 16637 rounded to 2.514684716679714
15241 / 16637 rounded to 40.83105593320153
15242 / 16637 rounded to 27.292326971818632
15243 / 16637 rounded to 6.356770956147829
15244 / 16637 rounded to 1.6523129362618827
15245 / 16637 rounded to 1.2877123431750486
15246 / 16637 rounded to 2.2631397254614574
15247 / 16637 rounded to 1.4895123140059603
15248 / 16637 rounded to 3.724107815795958
15249 / 16637 rounded to 20.455243692589598
15250 / 16637 rounded to 2.1775597332942906
15251 / 16637 rounded to 3.0718055259284327
15252 / 16637 rounded to 2.223948586785418
15253 / 16637 rounded to 1.360504512489244
15254 / 16637 rounded to 3.733284022857782
15255 / 16637 rounded to 2.335078525916301
15256 / 16637 rounded to 2.6812626615265036
15257 / 16637 rounded to 2.8936084404851354
15258 / 16637 rounded to 2.324180376641929
15259 / 16637 rounded to 2.496102136983511
15260 / 16637 rounded to 3.8114729412111066
15261 / 16637 rounded to 6.62525760273599
15262 / 16637 rounded to 2.2218335092301795
15263 / 16637 rounded to 2.3580464030390957
15264 / 16637 rounded to 13.378772607488981
15265 / 16637 rounded to 18.002797057538118
15266 / 16637 rounded to 1.3201644912995747
15267 / 16637 rounded to 1.9005220007986128
15268 / 16637 rounded to 1.8550663989288958
15269 / 16637 rounded to 2.005457751827054
15270 / 16637 rounded to 1.3482928647872154
15271 / 16637 rounded to 2.4144183927059717
15272 / 16637 rounded to 36.6153634411749
15273 / 16637 rounded to 1.2937637220808296
15274 / 16637 rounded to 1.3944454057375102
15275 / 16637 rounded to 2.433415070298303
15276 / 16637 rounded to 2.4873748487695764
15277 / 16637 rounded to 2.5478415858025376
15278 / 16637 rounded to 2.286700607366062
15279 / 16637 rounded to 9.88736576972673
15280 / 16637 rounded to 1.2893633948019385
15281 / 16637 rounded to 2.3495708300380023
15282 / 16637 rounded to 12.302082917833063
15283 / 16637 rounded to 14.165109475485314
15284 / 16637 rounded to 2.2613793474912165
15285 / 16637 rounded to 26.392915392362774
15286 / 16637 rounded to 1.5187814634812768
15287 / 16637 rounded to 3.618987357707058
15288 / 16637 rounded to 63.55534998408744
15289 / 16637 rounded to 1.3003979369936967
15290 / 16637 rounded to 1.2957387597554817
15291 / 16637 rounded to 14.314207108888352
15292 / 16637 rounded to 2.8535662134216975
15293 / 16637 rounded to 39.80132678453045
15294 / 16637 rounded to 4.262623125241149
15295 / 16637 rounded to 2.2084651727743796
15296 / 16637 rounded to 181.31354451742638
15297 / 16637 rounded to 2.1645460888147388
15298 / 16637 rounded to 49.826744797814
15299 / 16637 rounded to 2.1366104173776335
15300 / 16637 rounded to 1.288403775890193
15301 / 16637 rounded to 4.0077191704604145
15302 / 16637 rounded to 1.3139163061544292
15303 / 16637 rounded to 1.2877736519378036
15304 / 16637 rounded to 1.4227876941584456
15305 / 16637 rounded to 1.5367301018716468
15306 / 16637 rounded to 11.167739387850249
15307 / 16637 rounded to 2.1016199096381003
15308 / 16637 rounded to 67.78182455120586
15309 / 16637 rounded to 9.03842969851221
15310 / 16637 rounded to 56.856162512822564
15311 / 16637 rounded to 1.303323812097529
15312 / 16637 rounded to 1.2915561245329592
15313 / 16637 rounded to 18.770342935985536
15314 / 16637 rounded to 1.2893032272348426
15315 / 16637 rounded to 1.2877405265255744
15316 / 16637 rounded to 2.505237697439465
15317 / 16637 rounded to 3.8212382621734
15318 / 16637 rounded to 2.53667051872293
15319 / 16637 rounded to 2.533937930629025
15320 / 16637 rounded to 58.213512623719495
15321 / 16637 rounded to 2.2327331820392695
15322 / 16637 rounded to 2.1795303129621213
15323 / 16637 rounded to 2.0293479004495305
15324 / 16637 rounded to 11.99120007939363
15325 / 16637 rounded to 3.2173895086672384
15326 / 16637 rounded to 14.584032243008144
15327 / 16637 rounded to 2.621268168432869
15328 / 16637 rounded to 2.377560543597935
15329 / 16637 rounded to 2.4769290598367704
15330 / 16637 rounded to 54.6980738388009
15331 / 16637 rounded to 2.2455317875463368
15332 / 16637 rounded to 1.3638073948419591
15333 / 16637 rounded to 2.180328211029504
15334 / 16637 rounded to 87.53530200674321
15335 / 16637 rounded to 2.1875365577698114
15336 / 16637 rounded to 2.1084507697631696
15337 / 16637 rounded to 2.014323399778552
15338 / 16637 rounded to 4.307634412990148
15339 / 16637 rounded to 19.438169198926108
15340 / 16637 rounded to 2.8558019929143073
15341 / 16637 rounded to 2.6649367924831355
15342 / 16637 rounded to 4.174982778914816
15343 / 16637 rounded to 38.77853975696841
15344 / 16637 rounded to 2.1075389012837973
15345 / 16637 rounded to 59.79309310916449
15346 / 16637 rounded to 1.6858722365953516
15347 / 16637 rounded to 1.323055570868305
15348 / 16637 rounded to 1.2882556409628394
15349 / 16637 rounded to 23.208305116403125
15350 / 16637 rounded to 1.6199856149151177
15351 / 16637 rounded to 2.498172107474283
15352 / 16637 rounded to 1.435121008724002
15353 / 16637 rounded to 1.2886558166635738
15354 / 16637 rounded to 2.199544220398106
15355 / 16637 rounded to 1.3663049254161135
15356 / 16637 rounded to 48.16825121117812
15357 / 16637 rounded to 2.079537296709886
15358 / 16637 rounded to 2.141909250058897
15359 / 16637 rounded to 2.4082223638156948
15360 / 16637 rounded to 2.3854751729677375
15361 / 16637 rounded to 3.251151646134136
15362 / 16637 rounded to 2.8666035211776206
15363 / 16637 rounded to 1.8302462630310035
15364 / 16637 rounded to 10.40534448394973
15365 / 16637 rounded to 1.7238672304205802
15366 / 16637 rounded to 1.2877138314103396
15367 / 16637 rounded to 2.6713184335331035
15368 / 16637 rounded to 1.4290795782661951
15369 / 16637 rounded to 2.4960316512475864
15370 / 16637 rounded to 1.518649367137509
15371 / 16637 rounded to 32.7334636983823
15372 / 16637 rounded to 2.301491205533407
15373 / 16637 rounded to 1.2876752453621751
15374 / 16637 rounded to 1.7621475851799242
15375 / 16637 rounded to 2.6423878807906043
15376 / 16637 rounded to 2.129110946779954
15377 / 16637 rounded to 2.0555606788896092
15378 / 16637 rounded to 1.5276003412716899
15379 / 16637 rounded to 2.3739539992677203
15380 / 16637 rounded to 5.93161757784033
15381 / 16637 rounded to 64.81631164754596
15382 / 16637 rounded to 2.0348329660144606
15383 / 16637 rounded to 1.9816019737800763
15384 / 16637 rounded to 1.4947426134842883
15385 / 16637 rounded to 3.5831186373246084
15386 / 16637 rounded to 2.3369321156573277
15387 / 16637 rounded to 4.254249972187849
15388 / 16637 rounded to 15.399149310596306
15389 / 16637 rounded to 1.2912606159477442
15390 / 16637 rounded to 4.264847022653007
15391 / 16637 rounded to 1.3529670392308086
15392 / 16637 rounded to 1.3140633729152105
15393 / 16637 rounded to 13.917863684054737
15394 / 16637 rounded to 1.4388959449035301
15395 / 16637 rounded to 2.641621438641965
15396 / 16637 rounded to 2.240874155301779
15397 / 16637 rounded to 1.432656005957332
15398 / 16637 rounded to 88.88502288700029
15399 / 16637 rounded to 1.8099708865253625
15400 / 16637 rounded to 23.847232810434452
15401 / 16637 rounded to 1.9639035639581024
15402 / 16637 rounded to 1.548292755060545
15403 / 16637 rounded to 1.3047110215323043
15404 / 16637 rounded to 97.45903085841316
15405 / 16637 rounded to 8.024099364441541
15406 / 16637 rounded to 2.260498641642816
15407 / 16637 rounded to 1.812363659058025
15408 / 16637 rounded to 2.6079951124253182
15409 / 16637 rounded to 3.4739628097456174
15410 / 16637 rounded to 4.2326113155605585
15411 / 16637 rounded to 1.7680691873455552
15412 / 16637 rounded to 4.097877345932882
15413 / 16637 rounded to 59.41575481298516
15414 / 16637 rounded to 2.2135026741621884
15415 / 16637 rounded to 2.4965275964093556
15416 / 16637 rounded to 2.179249989244133
15417 / 16637 rounded to 1.7085460974412499
15418 / 16637 rounded to 1.8771710095618928
15419 / 16637 rounded to 2.7701733384122
15420 / 16637 rounded to 2.841962024720355
15421 / 16637 rounded to 1.2876726113649075
15422 / 16637 rounded to 2.4122731664074557
15423 / 16637 rounded to 4.649619977305862
15424 / 16637 rounded to 1.2879013282038119
15425 / 16637 rounded to 2.436893472192028
15426 / 16637 rounded to 31.655883302124327
15427 / 16637 rounded to 2.6803721644816876
15428 / 16637 rounded to 1.308760006691775
15429 / 16637 rounded to 1.4536986580899032
15430 / 16637 rounded to 2.882357061904752
15431 / 16637 rounded to 7.475179751304973
15432 / 16637 rounded to 1.5695191201761214
15433 / 16637 rounded to 2.3579600721711707
15434 / 16637 rounded to 2.4799338556321047
15435 / 16637 rounded to 2.399777024666084
15436 / 16637 rounded to 2.294468041000247
15437 / 16637 rounded to 2.73969118848239
15438 / 16637 rounded to 1.3171110151575391
15439 / 16637 rounded to 2.433614016380772
15440 / 16637 rounded to 1.6013440811077433
15441 / 16637 rounded to 2.521098449514151
15442 / 16637 rounded to 3.695258399845968
15443 / 16637 rounded to 2.1793017927898544
15444 / 16637 rounded to 1.458919305370418
15445 / 16637 rounded to 1.7179504201908122
15446 / 16637 rounded to 3.626895571932058
15447 / 16637 rounded to 2.5040089945253605
15448 / 16637 rounded to 27.1499643940684
15449 / 16637 rounded to 3.325969285355398
15450 / 16637 rounded to 1.8986322676984806
15451 / 16637 rounded to 21.587535904033864
15452 / 16637 rounded to 1.3960660146633488
15453 / 16637 rounded to 2.373411343590405
15454 / 16637 rounded to 1.802856599863714
15455 / 16637 rounded to 45.618388236898106
15456 / 16637 rounded to 2.2854844375897168
15457 / 16637 rounded to 23.364183440955973
15458 / 16637 rounded to 1.3100413246209524
15459 / 16637 rounded to 2.7281716884022686
15460 / 16637 rounded to 183.32265310362604
15461 / 16637 rounded to 64.14057918795878
15462 / 16637 rounded to 2.6578879560431905
15463 / 16637 rounded to 2.640717780982294
15464 / 16637 rounded to 1.4404977811126163
15465 / 16637 rounded to 1.3147493559859076
15466 / 16637 rounded to 2.4745145910283477
15467 / 16637 rounded to 2.7817556039504283
15468 / 16637 rounded to 2.6202376880924705
15469 / 16637 rounded to 2.7088738553928047
15470 / 16637 rounded to 1.7793174475575035
15471 / 16637 rounded to 2.511799707392083
15472 / 16637 rounded to 48.08209708222945
15473 / 16637 rounded to 2.2985457331548593
15474 / 16637 rounded to 1.3616709285866428
15475 / 16637 rounded to 14.089072305367441
15476 / 16637 rounded to 2.1781662974882243
15477 / 16637 rounded to 1.4309693899497131
15478 / 16637 rounded to 2.0413228161005375
15479 / 16637 rounded to 2.327431720608135
15480 / 16637 rounded to 1.4784059130705482
15481 / 16637 rounded to 2.773928391993696
15482 / 16637 rounded to 2.288536212571927
15483 / 16637 rounded to 2.2679153439303437
15484 / 16637 rounded to 2.2902422578843695
15485 / 16637 rounded to 2.085302178115568
15486 / 16637 rounded to 47.776333899267506
15487 / 16637 rounded to 1.954244443391015
15488 / 16637 rounded to 1.2876730588274334
15489 / 16637 rounded to 1.5106392950404077
15490 / 16637 rounded to 2.0529443829944976
15491 / 16637 rounded to 2.0554361736877227
15492 / 16637 rounded to 2.315628736438547
15493 / 16637 rounded to 57.913409004089274
15494 / 16637 rounded to 1.28892893484015
15495 / 16637 rounded to 1.2876748810416208
15496 / 16637 rounded to 1.2880638459752336
15497 / 16637 rounded to 5.868479444085247
15498 / 16637 rounded to 2.461268825494367
15499 / 16637 rounded to 1.3687337807934317
15500 / 16637 rounded to 1.9537148382397642
15501 / 16637 rounded to 2.2454426679705386
15502 / 16637 rounded to 1.9111195087987873
15503 / 16637 rounded to 1.5332470389821995
15504 / 16637 rounded to 2.4503684361958333
15505 / 16637 rounded to 2.228430421941655
15506 / 16637 rounded to 22.08875040610241
15507 / 16637 rounded to 1.7215211130604795
15508 / 16637 rounded to 1.5224179540840728
15509 / 16637 rounded to 2.752170618808017
15510 / 16637 rounded to 5.992977025466506
15511 / 16637 rounded to 2.0335471730662804
15512 / 16637 rounded to 3.0334527086939493
15513 / 16637 rounded to 2.2448174324166374
15514 / 16637 rounded to 29.971212930495685
15515 / 16637 rounded to 16.75791633939642
15516 / 16637 rounded to 2.3535779027546946
15517 / 16637 rounded to 1.6321111116773965
15518 / 16637 rounded to 1.3551304720754802
15519 / 16637 rounded to 1.2908673489855615
15520 / 16637 rounded to 2.555585781366184
15521 / 16637 rounded to 2.7095754363172895
15522 / 16637 rounded to 2.799888108101905
15523 / 16637 rounded to 5.747921382333731
15524 / 16637 rounded to 87.21479992455242
15525 / 16637 rounded to 1.644327154490869
15526 / 16637 rounded to 1.3209062317412426
15527 / 16637 rounded to 237.67362560410325
15528 / 16637 rounded to 1.2877546963341147
15529 / 16637 rounded to 2.2803462758688857
15530 / 16637 rounded to 1.2892893605228617
15531 / 16637 rounded to 1.5017099762990491
15532 / 16637 rounded to 1.52935461083622
15533 / 16637 rounded to 2.568866758687438
15534 / 16637 rounded to 2.6398861039828247
15535 / 16637 rounded to 15.094162242947124
15536 / 16637 rounded to 5.228799764897312
15537 / 16637 rounded to 38.73117578559474
15538 / 16637 rounded to 1.3425470048119632
15539 / 16637 rounded to 1.2940482509383655
15540 / 16637 rounded to 1.3041829925799713
15541 / 16637 rounded to 1.2883894117016268
15542 / 16637 rounded to 12.310563621472266
15543 / 16637 rounded to 2.3291522762779864
15544 / 16637 rounded to 18.79150482567612
15545 / 16637 rounded to 2.4146641809945573
15546 / 16637 rounded to 2.5428744148888036
15547 / 16637 rounded to 2.0428797967371173
15548 / 16637 rounded to 2.8047067745735155
15549 / 16637 rounded to 2.3247817184629986
15550 / 16637 rounded to 2.343875143973867
15551 / 16637 rounded to 3.9207368043460966
15552 / 16637 rounded to 2.1880688085616287
15553 / 16637 rounded to 3.812720478164561
15554 / 16637 rounded to 2.2791429603298132
15555 / 16637 rounded to 1.7665529773623287
15556 / 16637 rounded to 3.897632293519904
15557 / 16637 rounded to 1.4237276289732177
15558 / 16637 rounded to 2.906249517622633
15559 / 16637 rounded to 45.140686756247575
15560 / 16637 rounded to 14.0496808275591
15561 / 16637 rounded to 15.550895941062635
15562 / 16637 rounded to 26.974198276610444
15563 / 16637 rounded to 2.0476830571865663
15564 / 16637 rounded to 3.704183108456055
15565 / 16637 rounded to 141.9369188680225
15566 / 16637 rounded to 1.4443459678422745
15567 / 16637 rounded to 2.2976591945526823
15568 / 16637 rounded to 5.987430195838742
15569 / 16637 rounded to 1.4391399636653286
15570 / 16637 rounded to 2.361730682008097
15571 / 16637 rounded to 1.9702838287589939
15572 / 16637 rounded to 3.591466313950929
15573 / 16637 rounded to 23.97635085329929
15574 / 16637 rounded to 4.652046596117459
15575 / 16637 rounded to 2.481655480317754
15576 / 16637 rounded to 1.41020978335785
15577 / 16637 rounded to 3.4427329351939364
15578 / 16637 rounded to 1.291864480686003
15579 / 16637 rounded to 1.3062486041264467
15580 / 16637 rounded to 1.2895464226036495
15581 / 16637 rounded to 2.3314518846031054
15582 / 16637 rounded to 1.9650513167297137
15583 / 16637 rounded to 1.2888361706937208
15584 / 16637 rounded to 2.318259569215335
15585 / 16637 rounded to 2.0070347526078742
15586 / 16637 rounded to 9.210120307793302
15587 / 16637 rounded to 3.371338501582346
15588 / 16637 rounded to 3.35988685042524
15589 / 16637 rounded to 2.66329568120381
15590 / 16637 rounded to 2.8484027257893656
15591 / 16637 rounded to 23.408748010275275
15592 / 16637 rounded to 22.98290109053113
15593 / 16637 rounded to 1.2884145709117967
15594 / 16637 rounded to 2.4476943261948807
15595 / 16637 rounded to 1.5746109018775145
15596 / 16637 rounded to 1.2877050027890429
15597 / 16637 rounded to 1.6281567778144523
15598 / 16637 rounded to 23.81382795372945
15599 / 16637 rounded to 1.512927156813064
15600 / 16637 rounded to 1.4622063181511131
15601 / 16637 rounded to 2.464163295642676
15602 / 16637 rounded to 1.3136851691143288
15603 / 16637 rounded to 1.428428158295087
15604 / 16637 rounded to 2.2670187796934598
15605 / 16637 rounded to 1.3363220013525205
15606 / 16637 rounded to 26.38501175004429
15607 / 16637 rounded to 4.691767553991626
15608 / 16637 rounded to 1.684995699454967
15609 / 16637 rounded to 1.4745595539138947
15610 / 16637 rounded to 2.5860214081365283
15611 / 16637 rounded to 60.18150736982977
15612 / 16637 rounded to 4.298586280255445
15613 / 16637 rounded to 31.942891651872383
15614 / 16637 rounded to 6.109589073224575
15615 / 16637 rounded to 1.5512490574076843
15616 / 16637 rounded to 3.167623332448461
15617 / 16637 rounded to 1.9414512541699782
15618 / 16637 rounded to 2.488444836330799
15619 / 16637 rounded to 2.2940530268233092
15620 / 16637 rounded to 17.43652484350216
15621 / 16637 rounded to 2.172270363068876
15622 / 16637 rounded to 1.2881934633794694
15623 / 16637 rounded to 2.4385212626606747
15624 / 16637 rounded to 3.069732101476543
15625 / 16637 rounded to 1.3794807549957722
15626 / 16637 rounded to 2.1022156429476015
15627 / 16637 rounded to 1.6168865706374007
15628 / 16637 rounded to 1.288327641573017
15629 / 16637 rounded to 2.890017017063688
15630 / 16637 rounded to 27.35146123358488
15631 / 16637 rounded to 1.3320600251826575
15632 / 16637 rounded to 1.9590675521617829
15633 / 16637 rounded to 41.52592814918885
15634 / 16637 rounded to 2.6197967517598832
15635 / 16637 rounded to 1.4031982067631195
15636 / 16637 rounded to 5.325833168500998
15637 / 16637 rounded to 2.648510737213455
15638 / 16637 rounded to 2.416795008278867
15639 / 16637 rounded to 2.34452581569318
15640 / 16637 rounded to 1.7531354346472807
15641 / 16637 rounded to 2.802370432005312
15642 / 16637 rounded to 2.2667519939662233
15643 / 16637 rounded to 2.3890019749072713
15644 / 16637 rounded to 62.76696267488602
15645 / 16637 rounded to 1.731234143778451
15646 / 16637 rounded to 1.5945511816032056
15647 / 16637 rounded to 1.3358126117628324
15648 / 16637 rounded to 2.471013701945215
15649 / 16637 rounded to 2.647874540349477
15650 / 16637 rounded to 55.681331900500915
15651 / 16637 rounded to 1.4591374917790034
15652 / 16637 rounded to 2.757079241041114
15653 / 16637 rounded to 6.700970504844006
15654 / 16637 rounded to 1.2934623518968118
15655 / 16637 rounded to 2.510339345182878
15656 / 16637 rounded to 4.765549755206317
15657 / 16637 rounded to 1.3785735591022366
15658 / 16637 rounded to 1.2881593784465302
15659 / 16637 rounded to 2.2703916293297572
15660 / 16637 rounded to 1.3834139984972933
15661 / 16637 rounded to 1.287646656225775
15662 / 16637 rounded to 2.8179024554865184
15663 / 16637 rounded to 14.518956143467433
15664 / 16637 rounded to 1.2876840688716278
15665 / 16637 rounded to 2.56722326903105
15666 / 16637 rounded to 132.1695478339519
15667 / 16637 rounded to 2.36891748230887
15668 / 16637 rounded to 2.8968955971855777
15669 / 16637 rounded to 104.75840165448797
15670 / 16637 rounded to 183.30870983916043
15671 / 16637 rounded to 214.18997008572777
15672 / 16637 rounded to 120.40157843910713
15673 / 16637 rounded to 2.0243660355836233
15674 / 16637 rounded to 13.514966195674862
15675 / 16637 rounded to 1.89525180296498
15676 / 16637 rounded to 3.4489093435716702
15677 / 16637 rounded to 4.496799572633681
15678 / 16637 rounded to 2.1168493320733974
15679 / 16637 rounded to 2.359389045768259
15680 / 16637 rounded to 3.6779686746236657
15681 / 16637 rounded to 4.954312152581236
15682 / 16637 rounded to 1.4939815192629113
15683 / 16637 rounded to 1.3030777229951949
15684 / 16637 rounded to 29.26859847490717
15685 / 16637 rounded to 2.1398200131536336
15686 / 16637 rounded to 3.5891913778785884
15687 / 16637 rounded to 1.288361691664491
15688 / 16637 rounded to 2.466610797662683
15689 / 16637 rounded to 2.8999201392319542
15690 / 16637 rounded to 1.3831903088326953
15691 / 16637 rounded to 1.2877190487428831
15692 / 16637 rounded to 5.813503631642824
15693 / 16637 rounded to 1.973971447162269
15694 / 16637 rounded to 18.17605019762791
15695 / 16637 rounded to 2.4812553014166894
15696 / 16637 rounded to 49.284317485655016
15697 / 16637 rounded to 2.4368756557184
15698 / 16637 rounded to 2.1872149211647876
15699 / 16637 rounded to 2.272291443051347
15700 / 16637 rounded to 2.7667943534784523
15701 / 16637 rounded to 1.9508253207699453
15702 / 16637 rounded to 56.2123011262537
15703 / 16637 rounded to 4.388031831497698
15704 / 16637 rounded to 1.822777339020272
15705 / 16637 rounded to 38.073059152922
15706 / 16637 rounded to 9.963426964841933
15707 / 16637 rounded to 1.3986108523836152
15708 / 16637 rounded to 1.5205003951291869
15709 / 16637 rounded to 2.658899367994826
15710 / 16637 rounded to 2.6614699995043023
15711 / 16637 rounded to 2.885290408912813
15712 / 16637 rounded to 7.2152760482713125
15713 / 16637 rounded to 2.45587952356541
15714 / 16637 rounded to 2.497130270675154
15715 / 16637 rounded to 2.4080156208866845
15716 / 16637 rounded to 2.1510988595500398
15717 / 16637 rounded to 1.4972431046712582
15718 / 16637 rounded to 37.90839937260605
15719 / 16637 rounded to 1.959895039234327
15720 / 16637 rounded to 2.3005126365169715
15721 / 16637 rounded to 5.209984241572171
15722 / 16637 rounded to 1.7332036559096733
15723 / 16637 rounded to 2.504717323599665
15724 / 16637 rounded to 2.7751948820953047
15725 / 16637 rounded to 2.6863490696420165
15726 / 16637 rounded to 3.098051146372403
15727 / 16637 rounded to 2.666256384772477
15728 / 16637 rounded to 1.5330540067105811
15729 / 16637 rounded to 2.357133970383327
15730 / 16637 rounded to 25.80855148152515
15731 / 16637 rounded to 1.6990858728679474
15732 / 16637 rounded to 1.3073853028117244
15733 / 16637 rounded to 2.4821557068551434
15734 / 16637 rounded to 2.6118222062641996
15735 / 16637 rounded to 2.740321889865239
15736 / 16637 rounded to 2.423165606753231
15737 / 16637 rounded to 3.4567391445146045
15738 / 16637 rounded to 2.5754128695890235
15739 / 16637 rounded to 1.7493972705623164
15740 / 16637 rounded to 3.197837273632892
15741 / 16637 rounded to 1.4449896685181645
15742 / 16637 rounded to 1.3652183593452922
15743 / 16637 rounded to 1.2996922185984363
15744 / 16637 rounded to 1.2900367654203
15745 / 16637 rounded to 1.2878544080586969
15746 / 16637 rounded to 2.9758545644028573
15747 / 16637 rounded to 2.9664076564513584
15748 / 16637 rounded to 137.36678417261408
15749 / 16637 rounded to 2.2590943610557033
15750 / 16637 rounded to 2.0446875000152
15751 / 16637 rounded to 2.1955344259489755
15752 / 16637 rounded to 2.1020637835391134
15753 / 16637 rounded to 2.2908447130209417
15754 / 16637 rounded to 2.457462292014896
15755 / 16637 rounded to 2.589356208568312
15756 / 16637 rounded to 2.643182219022519
15757 / 16637 rounded to 42.66334884633053
15758 / 16637 rounded to 2.448181424141747
15759 / 16637 rounded to 1.3121824641537891
15760 / 16637 rounded to 1.3012778046767044
15761 / 16637 rounded to 1.3141399269926592
15762 / 16637 rounded to 2.972563486752191
15763 / 16637 rounded to 1.2997938776092206
15764 / 16637 rounded to 4.726808863436524
15765 / 16637 rounded to 2.3856267350967935
15766 / 16637 rounded to 2.359191312413979
15767 / 16637 rounded to 1.3054488706563696
15768 / 16637 rounded to 2.887169652348809
15769 / 16637 rounded to 1.9656671369188505
15770 / 16637 rounded to 2.8256140319234313
15771 / 16637 rounded to 2.4954119022792165
15772 / 16637 rounded to 3.0281473328140804
15773 / 16637 rounded to 1.3904173177792554
15774 / 16637 rounded to 4.851877952749044
15775 / 16637 rounded to 74.42629025694029
15776 / 16637 rounded to 2.7960921474525557
15777 / 16637 rounded to 2.0885635830221476
15778 / 16637 rounded to 17.029325603923315
15779 / 16637 rounded to 1.4133010278550253
15780 / 16637 rounded to 3.6098969194971793
15781 / 16637 rounded to 3.2241139526719103
15782 / 16637 rounded to 72.04629168637966
15783 / 16637 rounded to 2.4919003578176406
15784 / 16637 rounded to 2.803527437398397
15785 / 16637 rounded to 3.5568403422780546
15786 / 16637 rounded to 5.042545412276445
15787 / 16637 rounded to 2.1272209332226772
15788 / 16637 rounded to 2.453921057332995
15789 / 16637 rounded to 10.935883002815322
15790 / 16637 rounded to 1.8342267783621309
15791 / 16637 rounded to 2.037402411732376
15792 / 16637 rounded to 2.8228719047037685
15793 / 16637 rounded to 1.2884152820311408
15794 / 16637 rounded to 1.6868181188265752
15795 / 16637 rounded to 1.8303144737077701
15796 / 16637 rounded to 11.765172491859563
15797 / 16637 rounded to 2.342606344402195
15798 / 16637 rounded to 2.6872099204563527
15799 / 16637 rounded to 12.619966128014225
15800 / 16637 rounded to 1.5754918000149911
15801 / 16637 rounded to 11.817619089086518
15802 / 16637 rounded to 76.38509054182724
15803 / 16637 rounded to 2.395337796298229
15804 / 16637 rounded to 2.306062030575775
15805 / 16637 rounded to 39.046118919327434
15806 / 16637 rounded to 2.0394171773161185
15807 / 16637 rounded to 3.2178855890806575
15808 / 16637 rounded to 1.8481916351776346
15809 / 16637 rounded to 3.2089375687456436
15810 / 16637 rounded to 1.9212944749904026
15811 / 16637 rounded to 2.461226200320342
15812 / 16637 rounded to 4.805269837436859
15813 / 16637 rounded to 3.6971836388313717
15814 / 16637 rounded to 3.1952988150447994
15815 / 16637 rounded to 3.0936147887592993
15816 / 16637 rounded to 3.1334575067516157
15817 / 16637 rounded to 2.5000018644087625
15818 / 16637 rounded to 1.4694588408355276
15819 / 16637 rounded to 9.257635285949158
15820 / 16637 rounded to 1.3047573013111708
15821 / 16637 rounded to 2.284819605821329
15822 / 16637 rounded to 2.21864147364537
15823 / 16637 rounded to 1.8668229825797398
15824 / 16637 rounded to 1.850270686496298
15825 / 16637 rounded to 1.7553129277387585
15826 / 16637 rounded to 28.16247314527006
15827 / 16637 rounded to 1.7390462026340667
15828 / 16637 rounded to 1.2902479676535972
15829 / 16637 rounded to 2.406185212738848
15830 / 16637 rounded to 2.201472343203385
15831 / 16637 rounded to 2.2282902312497472
15832 / 16637 rounded to 1.6501304986728573
15833 / 16637 rounded to 1.288329521774308
15834 / 16637 rounded to 1.6503601046746852
15835 / 16637 rounded to 15.695731753925399
15836 / 16637 rounded to 10.985789063429849
15837 / 16637 rounded to 1.8206704738021993
15838 / 16637 rounded to 1.3416932075333126
15839 / 16637 rounded to 38.78373132855859
15840 / 16637 rounded to 1.3239243866770298
15841 / 16637 rounded to 91.00636562579832
15842 / 16637 rounded to 1.2877214714029113
15843 / 16637 rounded to 2.3540178211370857
15844 / 16637 rounded to 6.885185762656048
15845 / 16637 rounded to 1.4225106694510583
15846 / 16637 rounded to 1.3362384110862815
15847 / 16637 rounded to 78.10908153310483
15848 / 16637 rounded to 3.7101389489148047
15849 / 16637 rounded to 1.4929511623623122
15850 / 16637 rounded to 2.3957392623133633
15851 / 16637 rounded to 1.4514521657683428
15852 / 16637 rounded to 2.581253949699978
15853 / 16637 rounded to 8.891026390307054
15854 / 16637 rounded to 69.00299553269753
15855 / 16637 rounded to 1.3088526137869991
15856 / 16637 rounded to 2.597894075683373
15857 / 16637 rounded to 74.25835401011105
15858 / 16637 rounded to 7.0500499471295415
15859 / 16637 rounded to 77.79037038550359
15860 / 16637 rounded to 2.470638088910009
15861 / 16637 rounded to 1.8603915059570257
15862 / 16637 rounded to 1.9239616255782521
15863 / 16637 rounded to 1.2897728453547024
15864 / 16637 rounded to 2.4328781635640206
15865 / 16637 rounded to 1.9919332775178393
15866 / 16637 rounded to 1.28813149314503
15867 / 16637 rounded to 1.2883583627433561
15868 / 16637 rounded to 2.623280566305986
15869 / 16637 rounded to 2.4366867575887423
15870 / 16637 rounded to 2.390045909833048
15871 / 16637 rounded to 1.6519461273707925
15872 / 16637 rounded to 50.812640934652016
15873 / 16637 rounded to 89.35070970292955
15874 / 16637 rounded to 1.601841672184538
15875 / 16637 rounded to 9.382100190882516
15876 / 16637 rounded to 2.919404643940179
15877 / 16637 rounded to 3.0720041832505887
15878 / 16637 rounded to 1.8956146699711094
15879 / 16637 rounded to 4.8270798681318245
15880 / 16637 rounded to 27.547500724367456
15881 / 16637 rounded to 1.3075474674062266
15882 / 16637 rounded to 7.106056828686008
15883 / 16637 rounded to 1.9379385869388641
15884 / 16637 rounded to 2.100837093308833
15885 / 16637 rounded to 25.0538346677703
15886 / 16637 rounded to 69.98063484711824
15887 / 16637 rounded to 17.152960196156805
15888 / 16637 rounded to 1.4338541198805914
15889 / 16637 rounded to 2.0040048317386696
15890 / 16637 rounded to 1.7200823040775077
15891 / 16637 rounded to 2.4503147500749827
15892 / 16637 rounded to 70.0358662185433
15893 / 16637 rounded to 7.907158020146505
15894 / 16637 rounded to 24.412635902807185
15895 / 16637 rounded to 1.5456171209862795
15896 / 16637 rounded to 2.402727869040637
15897 / 16637 rounded to 13.621375968687506
15898 / 16637 rounded to 2.5223950299361273
15899 / 16637 rounded to 2.043864446343226
15900 / 16637 rounded to 62.45406679348663
15901 / 16637 rounded to 1.382900238057174
15902 / 16637 rounded to 2.391373154282639
15903 / 16637 rounded to 3.0505599494837328
15904 / 16637 rounded to 1.9997987380253777
15905 / 16637 rounded to 1.3818582969983875
15906 / 16637 rounded to 1.8868408027176469
15907 / 16637 rounded to 3.9074709329514965
15908 / 16637 rounded to 22.309001765608517
15909 / 16637 rounded to 1.2933641214899272
15910 / 16637 rounded to 1.3171748061304513
15911 / 16637 rounded to 2.6567921024102477
15912 / 16637 rounded to 1.2964096193358992
15913 / 16637 rounded to 1.288937166088628
15914 / 16637 rounded to 1.409118979089692
15915 / 16637 rounded to 2.787257795587215
15916 / 16637 rounded to 1.3285768587818254
15917 / 16637 rounded to 1.3119776926140825
15918 / 16637 rounded to 2.3517505465938013
15919 / 16637 rounded to 1.2942694304817326
15920 / 16637 rounded to 2.8111352630033344
15921 / 16637 rounded to 27.672351814793846
15922 / 16637 rounded to 1.295539391875314
15923 / 16637 rounded to 2.682537386629228
15924 / 16637 rounded to 2.088424155175057
15925 / 16637 rounded to 1.794039173858494
15926 / 16637 rounded to 2.915781201592435
15927 / 16637 rounded to 4.273943008221132
15928 / 16637 rounded to 1.4661928724201576
15929 / 16637 rounded to 2.1653887061747215
15930 / 16637 rounded to 17.867914706332584
15931 / 16637 rounded to 1.322614002533548
15932 / 16637 rounded to 2.081528134489667
15933 / 16637 rounded to 3.33137116939575
15934 / 16637 rounded to 1.469027623699766
15935 / 16637 rounded to 2.123419292885078
15936 / 16637 rounded to 2.831245901825993
15937 / 16637 rounded to 3.5405276399905645
15938 / 16637 rounded to 2.762779026490693
15939 / 16637 rounded to 1.2914045616573964
15940 / 16637 rounded to 2.1415816490265067
15941 / 16637 rounded to 2.468513232103246
15942 / 16637 rounded to 2.026924092403474
15943 / 16637 rounded to 1.5362636294759984
15944 / 16637 rounded to 2.423695272770978
15945 / 16637 rounded to 2.8111514098627466
15946 / 16637 rounded to 75.09666861496873
15947 / 16637 rounded to 2.386785255587539
15948 / 16637 rounded to 1.5606040708608586
15949 / 16637 rounded to 1.3948979548121276
15950 / 16637 rounded to 1.6200286913876936
15951 / 16637 rounded to 1.298756464945495
15952 / 16637 rounded to 74.94546743124752
15953 / 16637 rounded to 2.497379075925047
15954 / 16637 rounded to 1.290480698171646
15955 / 16637 rounded to 1.560915646325123
15956 / 16637 rounded to 1.8305270471149655
15957 / 16637 rounded to 2.1236316667230017
15958 / 16637 rounded to 1.4175586367656148
15959 / 16637 rounded to 2.444657560364933
15960 / 16637 rounded to 1.3152955972951013
15961 / 16637 rounded to 1.2885673185343147
15962 / 16637 rounded to 1.2878477259633934
15963 / 16637 rounded to 2.085642717800945
15964 / 16637 rounded to 1.3081809309948478
15965 / 16637 rounded to 5.084955765497546
15966 / 16637 rounded to 1.3267976067796707
15967 / 16637 rounded to 1.288216607301571
15968 / 16637 rounded to 2.9054822657200545
15969 / 16637 rounded to 1.4367521302503425
15970 / 16637 rounded to 2.4108379061425325
15971 / 16637 rounded to 11.397788640629386
15972 / 16637 rounded to 8.65289058233378
15973 / 16637 rounded to 1.3190531232229634
15974 / 16637 rounded to 2.365374699323334
15975 / 16637 rounded to 16.977013847305493
15976 / 16637 rounded to 1.314904096233413
15977 / 16637 rounded to 48.54454141608493
15978 / 16637 rounded to 2.421542309007449
15979 / 16637 rounded to 1.9598071673697088
15980 / 16637 rounded to 1.6525815494521918
15981 / 16637 rounded to 5.521922925785428
15982 / 16637 rounded to 1.476475024446999
15983 / 16637 rounded to 2.4870098554281674
15984 / 16637 rounded to 1.2901455920076736
15985 / 16637 rounded to 2.6692640881256713
15986 / 16637 rounded to 1.8083572823545548
15987 / 16637 rounded to 16.074158562166538
15988 / 16637 rounded to 2.370167634093985
15989 / 16637 rounded to 3.0402178940233426
15990 / 16637 rounded to 8.808001412481646
15991 / 16637 rounded to 2.214174363705971
15992 / 16637 rounded to 1.9961671147388735
15993 / 16637 rounded to 2.722505676559366
15994 / 16637 rounded to 2.4209219142729284
15995 / 16637 rounded to 2.4345810697874986
15996 / 16637 rounded to 3.5958163239222385
15997 / 16637 rounded to 2.5546430416463872
15998 / 16637 rounded to 2.935766855627399
15999 / 16637 rounded to 2.38629038395819
16000 / 16637 rounded to 2.036576302594452
16001 / 16637 rounded to 1.7730056528027673
16002 / 16637 rounded to 41.56072186924934
16003 / 16637 rounded to 4.128625266198369
16004 / 16637 rounded to 1.5610761619938407
16005 / 16637 rounded to 2.326221082088611
16006 / 16637 rounded to 1.5959349564835688
16007 / 16637 rounded to 2.1469742166160715
16008 / 16637 rounded to 2.534793105540171
16009 / 16637 rounded to 2.004535355733759
16010 / 16637 rounded to 1.4107841438858375
16011 / 16637 rounded to 13.819488441173515
16012 / 16637 rounded to 9.841322293866858
16013 / 16637 rounded to 20.998474583069502
16014 / 16637 rounded to 35.32969644640527
16015 / 16637 rounded to 2.358086863612614
16016 / 16637 rounded to 27.596796011338455
16017 / 16637 rounded to 1.8546356172725857
16018 / 16637 rounded to 2.115389090822801
16019 / 16637 rounded to 2.1524917712443568
16020 / 16637 rounded to 7.513132738324029
16021 / 16637 rounded to 1.8540955935147747
16022 / 16637 rounded to 1.9309733766671993
16023 / 16637 rounded to 11.76731744263934
16024 / 16637 rounded to 22.280607579344373
16025 / 16637 rounded to 2.142643610510062
16026 / 16637 rounded to 1.3419466458240628
16027 / 16637 rounded to 66.66954404665121
16028 / 16637 rounded to 2.6515015326564155
16029 / 16637 rounded to 49.167587680327344
16030 / 16637 rounded to 1.7724325964966339
16031 / 16637 rounded to 1.869475981239274
16032 / 16637 rounded to 2.383961833848622
16033 / 16637 rounded to 3.383246231706432
16034 / 16637 rounded to 2.2677045867316075
16035 / 16637 rounded to 2.4850985159296157
16036 / 16637 rounded to 4.90619179343389
16037 / 16637 rounded to 11.15241419315902
16038 / 16637 rounded to 8.391763540653002
16039 / 16637 rounded to 45.454974747056795
16040 / 16637 rounded to 1.5779288797527948
16041 / 16637 rounded to 2.0656508526994632
16042 / 16637 rounded to 39.850274943101056
16043 / 16637 rounded to 1.7811278230710283
16044 / 16637 rounded to 2.9841778013625695
16045 / 16637 rounded to 1.288145691268985
16046 / 16637 rounded to 70.37437671261138
16047 / 16637 rounded to 1.2881054495108795
16048 / 16637 rounded to 44.30970496488982
16049 / 16637 rounded to 1.8731310363805114
16050 / 16637 rounded to 66.47113902349544
16051 / 16637 rounded to 1.3150130572263101
16052 / 16637 rounded to 1.3080326272764702
16053 / 16637 rounded to 1.287677297966748
16054 / 16637 rounded to 1.2876726117090072
16055 / 16637 rounded to 11.056739541875356
16056 / 16637 rounded to 2.850994773277573
16057 / 16637 rounded to 30.16401990044103
16058 / 16637 rounded to 3.5398491962220526
16059 / 16637 rounded to 45.59730359229506
16060 / 16637 rounded to 2.196792490478552
16061 / 16637 rounded to 2.6064160633425004
16062 / 16637 rounded to 2.464090051295288
16063 / 16637 rounded to 3.8465593573218393
16064 / 16637 rounded to 5.515039957787317
16065 / 16637 rounded to 2.334610613748485
16066 / 16637 rounded to 2.820830811319349
16067 / 16637 rounded to 9.13014906716057
16068 / 16637 rounded to 25.617474523477934
16069 / 16637 rounded to 1.942524780069862
16070 / 16637 rounded to 2.1910296156917433
16071 / 16637 rounded to 29.70057504172036
16072 / 16637 rounded to 2.0815616087318163
16073 / 16637 rounded to 1.425693040397769
16074 / 16637 rounded to 2.7407081873529378
16075 / 16637 rounded to 71.05230164300707
16076 / 16637 rounded to 10.933609736158894
16077 / 16637 rounded to 27.192867179938805
16078 / 16637 rounded to 1.325374018214476
16079 / 16637 rounded to 1.3260507496512202
16080 / 16637 rounded to 1.9102554323633736
16081 / 16637 rounded to 3.309262686911558
16082 / 16637 rounded to 32.93315816063843
16083 / 16637 rounded to 2.936817867622536
16084 / 16637 rounded to 1.2876731659212441
16085 / 16637 rounded to 2.172456655357977
16086 / 16637 rounded to 1.3165495138793164
16087 / 16637 rounded to 1.3021917209096103
16088 / 16637 rounded to 85.51758923554912
16089 / 16637 rounded to 1.975988257712925
16090 / 16637 rounded to 2.6812766542311537
16091 / 16637 rounded to 2.334123727749541
16092 / 16637 rounded to 3.8300113449891353
16093 / 16637 rounded to 2.059403377176233
16094 / 16637 rounded to 2.2085002643380776
16095 / 16637 rounded to 2.3485642886580846
16096 / 16637 rounded to 2.4094810100446264
16097 / 16637 rounded to 117.06873264584117
16098 / 16637 rounded to 1.3724264346821489
16099 / 16637 rounded to 5.414978571697562
16100 / 16637 rounded to 6.406353043677152
16101 / 16637 rounded to 1.2985165133709913
16102 / 16637 rounded to 1.2876726106220986
16103 / 16637 rounded to 2.4531097437411904
16104 / 16637 rounded to 1.3240253369416433
16105 / 16637 rounded to 2.664063655823175
16106 / 16637 rounded to 1.3137972155053161
16107 / 16637 rounded to 1.2906365101898944
16108 / 16637 rounded to 2.6581545843278147
16109 / 16637 rounded to 2.4059511975567482
16110 / 16637 rounded to 35.9527825084129
16111 / 16637 rounded to 3.8316225245294837
16112 / 16637 rounded to 1.5831717570436317
16113 / 16637 rounded to 2.4714214886788595
16114 / 16637 rounded to 2.979691777249158
16115 / 16637 rounded to 2.1897639083287848
16116 / 16637 rounded to 1.2896902178459755
16117 / 16637 rounded to 1.2877006722420157
16118 / 16637 rounded to 1.2878021659977474
16119 / 16637 rounded to 2.3879984047481444
16120 / 16637 rounded to 1.7104860131399173
16121 / 16637 rounded to 8.510229097747672
16122 / 16637 rounded to 1.8290728510995016
16123 / 16637 rounded to 2.2963579462179218
16124 / 16637 rounded to 1.3813339822289397
16125 / 16637 rounded to 2.523345341797504
16126 / 16637 rounded to 2.8496996103953363
16127 / 16637 rounded to 2.4103960228103283
16128 / 16637 rounded to 1.7388004207370533
16129 / 16637 rounded to 2.5914500918070593
16130 / 16637 rounded to 2.3722188272364124
16131 / 16637 rounded to 2.6058830049167008
16132 / 16637 rounded to 2.676650945949548
16133 / 16637 rounded to 1.2876728908315158
16134 / 16637 rounded to 1.2876726969417267
16135 / 16637 rounded to 2.1398882883274823
16136 / 16637 rounded to 1.9964735957564643
16137 / 16637 rounded to 2.5274865694793
16138 / 16637 rounded to 1.2876750667352748
16139 / 16637 rounded to 1.2876726080400107
16140 / 16637 rounded to 2.230115336957198
16141 / 16637 rounded to 2.0626228494476178
16142 / 16637 rounded to 1.2875224566820411
16143 / 16637 rounded to 1.2882054292096783
16144 / 16637 rounded to 16.915757347462122
16145 / 16637 rounded to 3.2317843548268717
16146 / 16637 rounded to 2.3381624483080437
16147 / 16637 rounded to 2.2329045284022047
16148 / 16637 rounded to 2.071245487804291
16149 / 16637 rounded to 5.523506604159033
16150 / 16637 rounded to 1.2885410349374435
16151 / 16637 rounded to 1.2920962823757731
16152 / 16637 rounded to 3.3548701595986903
16153 / 16637 rounded to 2.43056352114198
16154 / 16637 rounded to 17.840854115092856
16155 / 16637 rounded to 1.910943755266027
16156 / 16637 rounded to 4.113496982867315
16157 / 16637 rounded to 2.0585462735179183
16158 / 16637 rounded to 14.921077909199484
16159 / 16637 rounded to 18.36764554028652
16160 / 16637 rounded to 2.084204672246367
16161 / 16637 rounded to 2.744683380571423
16162 / 16637 rounded to 4.3261307154212725
16163 / 16637 rounded to 13.207469464502879
16164 / 16637 rounded to 95.73589029994584
16165 / 16637 rounded to 99.65788095286419
16166 / 16637 rounded to 1.287737018014474
16167 / 16637 rounded to 1.8953775843418497
16168 / 16637 rounded to 1.9278972258352636
16169 / 16637 rounded to 55.62923807081588
16170 / 16637 rounded to 37.06131507380324
16171 / 16637 rounded to 1.773970262709853
16172 / 16637 rounded to 2.531415284737956
16173 / 16637 rounded to 1.7250166746054023
16174 / 16637 rounded to 35.282159450166816
16175 / 16637 rounded to 2.8162854947239624
16176 / 16637 rounded to 2.8125078685366414
16177 / 16637 rounded to 19.20761669931822
16178 / 16637 rounded to 18.23203253249713
16179 / 16637 rounded to 1.2906749541197922
16180 / 16637 rounded to 3.0464501229121246
16181 / 16637 rounded to 2.076638618471056
16182 / 16637 rounded to 155.05064952570305
16183 / 16637 rounded to 4.630587532132566
16184 / 16637 rounded to 20.688554394713616
16185 / 16637 rounded to 30.396314424332726
16186 / 16637 rounded to 1.3434742540472666
16187 / 16637 rounded to 22.096583943089318
16188 / 16637 rounded to 1.2876639647500967
16189 / 16637 rounded to 25.289962683070314
16190 / 16637 rounded to 48.11221416369002
16191 / 16637 rounded to 26.197063072083235
16192 / 16637 rounded to 11.362486074081241
16193 / 16637 rounded to 1.2894573633292101
16194 / 16637 rounded to 2.517387574832312
16195 / 16637 rounded to 1.9285945450999809
16196 / 16637 rounded to 2.3645463554927715
16197 / 16637 rounded to 2.2164634039499695
16198 / 16637 rounded to 4.108162182576312
16199 / 16637 rounded to 1.7113871674956853
16200 / 16637 rounded to 2.494102553104606
16201 / 16637 rounded to 2.4917918501034033
16202 / 16637 rounded to 2.0957192057932503
16203 / 16637 rounded to 2.3867814787435426
16204 / 16637 rounded to 68.22788930566297
16205 / 16637 rounded to 30.89413614403441
16206 / 16637 rounded to 1.2892783740431304
16207 / 16637 rounded to 1.322535320070611
16208 / 16637 rounded to 1.287938044315028
16209 / 16637 rounded to 1.287769808157684
16210 / 16637 rounded to 3.207855634649277
16211 / 16637 rounded to 2.7239024085995664
16212 / 16637 rounded to 1.8912374296778638
16213 / 16637 rounded to 2.7006986606432277
16214 / 16637 rounded to 3.0995856739632623
16215 / 16637 rounded to 1.9618685528931419
16216 / 16637 rounded to 3.588251729008004
16217 / 16637 rounded to 1.2888288854712395
16218 / 16637 rounded to 2.2313625814647184
16219 / 16637 rounded to 24.54495142995476
16220 / 16637 rounded to 1.3315707936577053
16221 / 16637 rounded to 2.030221557652524
16222 / 16637 rounded to 1.8796296412759808
16223 / 16637 rounded to 10.817834682854345
16224 / 16637 rounded to 1.2886893112680415
16225 / 16637 rounded to 2.454911630784127
16226 / 16637 rounded to 1.2885433893312634
16227 / 16637 rounded to 1.2886181087819408
16228 / 16637 rounded to 1.2876765717855811
16229 / 16637 rounded to 3.3099799068036972
16230 / 16637 rounded to 2.8089193503052168
16231 / 16637 rounded to 4.400479467586391
16232 / 16637 rounded to 141.35495915657597
16233 / 16637 rounded to 2.430692289277676
16234 / 16637 rounded to 2.236293656710091
16235 / 16637 rounded to 5.684644226360045
16236 / 16637 rounded to 2.200794728596351
16237 / 16637 rounded to 2.5320170297811764
16238 / 16637 rounded to 2.2345082057986034
16239 / 16637 rounded to 2.657174598797045
16240 / 16637 rounded to 1.8313892220960406
16241 / 16637 rounded to 1.6029876060110078
16242 / 16637 rounded to 23.98192747256197
16243 / 16637 rounded to 2.534785160007829
16244 / 16637 rounded to 48.21105168650171
16245 / 16637 rounded to 15.773641579053267
16246 / 16637 rounded to 3.045971265605752
16247 / 16637 rounded to 2.500436303740521
16248 / 16637 rounded to 7.564464847200441
16249 / 16637 rounded to 2.0783951409341292
16250 / 16637 rounded to 2.4413111580969313
16251 / 16637 rounded to 2.906609046862215
16252 / 16637 rounded to 2.384698359086806
16253 / 16637 rounded to 1.9920744979425875
16254 / 16637 rounded to 2.5530246761062565
16255 / 16637 rounded to 3.3652831088291535
16256 / 16637 rounded to 2.518577184487389
16257 / 16637 rounded to 1.9882216838577158
16258 / 16637 rounded to 2.834341574494751
16259 / 16637 rounded to 2.104039262371703
16260 / 16637 rounded to 2.711598707814443
16261 / 16637 rounded to 3.2216355589717014
16262 / 16637 rounded to 2.419418490240351
16263 / 16637 rounded to 1.4099329529011075
16264 / 16637 rounded to 2.2736459793068784
16265 / 16637 rounded to 2.4721270832189197
16266 / 16637 rounded to 2.607426935370525
16267 / 16637 rounded to 22.053013275779225
16268 / 16637 rounded to 1.9878983538840005
16269 / 16637 rounded to 3.046434519049272
16270 / 16637 rounded to 2.401710901566409
16271 / 16637 rounded to 2.0512359725569564
16272 / 16637 rounded to 2.6447061081136627
16273 / 16637 rounded to 8.143675882302157
16274 / 16637 rounded to 1.7707087182167993
16275 / 16637 rounded to 2.812674678772208
16276 / 16637 rounded to 2.3101330604977646
16277 / 16637 rounded to 3.338779627743258
16278 / 16637 rounded to 1.3428965005707207
16279 / 16637 rounded to 1.6953170733666505
16280 / 16637 rounded to 62.01434666206269
16281 / 16637 rounded to 1.8246328857521055
16282 / 16637 rounded to 2.038938334877809
16283 / 16637 rounded to 1.959924184261514
16284 / 16637 rounded to 2.607180834495311
16285 / 16637 rounded to 1.935343588411033
16286 / 16637 rounded to 1.7964275128723624
16287 / 16637 rounded to 1.7043873515591206
16288 / 16637 rounded to 23.0708525457686
16289 / 16637 rounded to 2.677057116056299
16290 / 16637 rounded to 57.88103125068951
16291 / 16637 rounded to 2.3533544250372382
16292 / 16637 rounded to 2.7008291380709366
16293 / 16637 rounded to 55.29628791840207
16294 / 16637 rounded to 2.0620556673563315
16295 / 16637 rounded to 20.893311366500352
16296 / 16637 rounded to 2.460249109383831
16297 / 16637 rounded to 1.5057276001510735
16298 / 16637 rounded to 2.3277729676967374
16299 / 16637 rounded to 2.6974002370490937
16300 / 16637 rounded to 2.356255602528658
16301 / 16637 rounded to 10.599604575018747
16302 / 16637 rounded to 1.9758378167445476
16303 / 16637 rounded to 2.2163594127557316
16304 / 16637 rounded to 2.3046398715651475
16305 / 16637 rounded to 3.8615588542208164
16306 / 16637 rounded to 2.6682207559701507
16307 / 16637 rounded to 2.763992263823442
16308 / 16637 rounded to 4.172258838665602
16309 / 16637 rounded to 2.3884087488713504
16310 / 16637 rounded to 11.833666293393486
16311 / 16637 rounded to 2.3334859364523166
16312 / 16637 rounded to 2.658849247627709
16313 / 16637 rounded to 2.2283214754945
16314 / 16637 rounded to 1.983442521249902
16315 / 16637 rounded to 26.637750683543466
16316 / 16637 rounded to 2.5542188257476908
16317 / 16637 rounded to 2.61638514300066
16318 / 16637 rounded to 4.528156510481364
16319 / 16637 rounded to 2.0022542806237675
16320 / 16637 rounded to 7.666448295678869
16321 / 16637 rounded to 11.302260449555565
16322 / 16637 rounded to 27.821296576603324
16323 / 16637 rounded to 91.59011799772286
16324 / 16637 rounded to 2.3300352512602758
16325 / 16637 rounded to 2.2857745276407924
16326 / 16637 rounded to 54.42617015857079
16327 / 16637 rounded to 4.064432481146427
16328 / 16637 rounded to 1.6110401057218195
16329 / 16637 rounded to 2.6778255618587496
16330 / 16637 rounded to 2.477062854184452
16331 / 16637 rounded to 2.341675936437498
16332 / 16637 rounded to 8.019858954778009
16333 / 16637 rounded to 2.2845101772663776
16334 / 16637 rounded to 3.8185979202653937
16335 / 16637 rounded to 3.0317179891933947
16336 / 16637 rounded to 54.145135689498545
16337 / 16637 rounded to 2.751091100627598
16338 / 16637 rounded to 8.650444504749435
16339 / 16637 rounded to 30.051103962933674
16340 / 16637 rounded to 2.1355946589863275
16341 / 16637 rounded to 2.3808135230066667
16342 / 16637 rounded to 2.1874165215348182
16343 / 16637 rounded to 2.121775575584315
16344 / 16637 rounded to 2.3493902978759027
16345 / 16637 rounded to 2.2101912205096146
16346 / 16637 rounded to 1.6688581594864431
16347 / 16637 rounded to 2.887087042258851
16348 / 16637 rounded to 2.2567111228844463
16349 / 16637 rounded to 2.379471418918881
16350 / 16637 rounded to 3.369334158708266
16351 / 16637 rounded to 3.607733914859606
16352 / 16637 rounded to 1.7908975010902242
16353 / 16637 rounded to 1.7049895643576627
16354 / 16637 rounded to 4.005896139460032
16355 / 16637 rounded to 4.626283641165734
16356 / 16637 rounded to 4.625932043770419
16357 / 16637 rounded to 1.4004502908904084
16358 / 16637 rounded to 7.8179079552107575
16359 / 16637 rounded to 2.006056615599907
16360 / 16637 rounded to 35.70702070426578
16361 / 16637 rounded to 2.006834780635015
16362 / 16637 rounded to 4.668489775403324
16363 / 16637 rounded to 1.2876726134025842
16364 / 16637 rounded to 2.2713837579558116
16365 / 16637 rounded to 2.8636527366037994
16366 / 16637 rounded to 2.2171767383921805
16367 / 16637 rounded to 2.388139520107141
16368 / 16637 rounded to 2.2796561397566557
16369 / 16637 rounded to 2.298360881838478
16370 / 16637 rounded to 2.4230562443851524
16371 / 16637 rounded to 2.320794767429265
16372 / 16637 rounded to 2.445676445995816
16373 / 16637 rounded to 1.9605126177988075
16374 / 16637 rounded to 2.194247865093958
16375 / 16637 rounded to 2.211674196829035
16376 / 16637 rounded to 2.327203027446379
16377 / 16637 rounded to 25.902027488468228
16378 / 16637 rounded to 1.9819184188857544
16379 / 16637 rounded to 56.05045219886182
16380 / 16637 rounded to 15.310875029667868
16381 / 16637 rounded to 2.251249409149061
16382 / 16637 rounded to 7.013970959330101
16383 / 16637 rounded to 1.9368163345212182
16384 / 16637 rounded to 2.381084124619057
16385 / 16637 rounded to 3.134569952664893
16386 / 16637 rounded to 3.450816805224196
16387 / 16637 rounded to 3.215001997925481
16388 / 16637 rounded to 2.531454588887722
16389 / 16637 rounded to 2.502256993940583
16390 / 16637 rounded to 1.3180048242321447
16391 / 16637 rounded to 2.162317754371463
16392 / 16637 rounded to 2.055608385557509
16393 / 16637 rounded to 7.230630042147676
16394 / 16637 rounded to 26.423552671372573
16395 / 16637 rounded to 1.291974379563646
16396 / 16637 rounded to 17.045805362995882
16397 / 16637 rounded to 53.78786655532074
16398 / 16637 rounded to 12.101410876965959
16399 / 16637 rounded to 17.146943433039386
16400 / 16637 rounded to 2.674121266219261
16401 / 16637 rounded to 12.907591142567778
16402 / 16637 rounded to 2.2871499113204936
16403 / 16637 rounded to 2.7137780425460862
16404 / 16637 rounded to 3.1109292306423115
16405 / 16637 rounded to 2.2895912009565538
16406 / 16637 rounded to 2.3222371208099424
16407 / 16637 rounded to 2.25677109119555
16408 / 16637 rounded to 2.2705247140810427
16409 / 16637 rounded to 2.5765455732344456
16410 / 16637 rounded to 2.2355489188992945
16411 / 16637 rounded to 1.957677244704484
16412 / 16637 rounded to 2.0106462232886986
16413 / 16637 rounded to 3.0956923896752224
16414 / 16637 rounded to 2.471675146881822
16415 / 16637 rounded to 2.5662096681252606
16416 / 16637 rounded to 1.8488125875662214
16417 / 16637 rounded to 2.296616932182262
16418 / 16637 rounded to 2.500776222566967
16419 / 16637 rounded to 11.084649796147358
16420 / 16637 rounded to 2.919673336301794
16421 / 16637 rounded to 18.358419562275518
16422 / 16637 rounded to 1.4726587181291309
16423 / 16637 rounded to 1.6985238271643264
16424 / 16637 rounded to 2.448448274049856
16425 / 16637 rounded to 2.1342859814097697
16426 / 16637 rounded to 2.264829720287136
16427 / 16637 rounded to 2.3890548802445735
16428 / 16637 rounded to 2.318756185067066
16429 / 16637 rounded to 2.6246266777265896
16430 / 16637 rounded to 2.107299369853306
16431 / 16637 rounded to 2.1453249096014786
16432 / 16637 rounded to 2.8553528241635537
16433 / 16637 rounded to 2.1225754783402246
16434 / 16637 rounded to 2.010842927238481
16435 / 16637 rounded to 2.430569547558474
16436 / 16637 rounded to 2.385592924149255
16437 / 16637 rounded to 2.209838272946132
16438 / 16637 rounded to 2.133909363699172
16439 / 16637 rounded to 6.298106806770655
16440 / 16637 rounded to 2.6175505370315912
16441 / 16637 rounded to 1.4234648775658982
16442 / 16637 rounded to 89.2714919142344
16443 / 16637 rounded to 10.876426293752871
16444 / 16637 rounded to 2.602683980584472
16445 / 16637 rounded to 2.483618099984983
16446 / 16637 rounded to 3.242101203311916
16447 / 16637 rounded to 3.1361865257357584
16448 / 16637 rounded to 2.6737066909857674
16449 / 16637 rounded to 2.3541031733249214
16450 / 16637 rounded to 2.6871217521542285
16451 / 16637 rounded to 3.1179973165035295
16452 / 16637 rounded to 2.6305442771915564
16453 / 16637 rounded to 66.44638755199102
16454 / 16637 rounded to 2.321465442279217
16455 / 16637 rounded to 1.318171274277706
16456 / 16637 rounded to 2.1485145601018516
16457 / 16637 rounded to 47.911524341223654
16458 / 16637 rounded to 1.3084538750754722
16459 / 16637 rounded to 1.6601348679737986
16460 / 16637 rounded to 2.0471421001047987
16461 / 16637 rounded to 1.7749836574496183
16462 / 16637 rounded to 3.9885302377879257
16463 / 16637 rounded to 1.2890203928502277
16464 / 16637 rounded to 68.19857015109945
16465 / 16637 rounded to 1.2892379162029208
16466 / 16637 rounded to 11.789055810472314
16467 / 16637 rounded to 1.6923052337440059
16468 / 16637 rounded to 3.7110034424624483
16469 / 16637 rounded to 2.084582246357045
16470 / 16637 rounded to 2.226471204484384
16471 / 16637 rounded to 2.0889238293637464
16472 / 16637 rounded to 2.217899254524185
16473 / 16637 rounded to 60.439236769983616
16474 / 16637 rounded to 2.6481498717930347
16475 / 16637 rounded to 10.560794876797729
16476 / 16637 rounded to 1.3031397402402864
16477 / 16637 rounded to 2.5848043194474744
16478 / 16637 rounded to 2.4435939409459064
16479 / 16637 rounded to 2.224284179558722
16480 / 16637 rounded to 2.376510558269849
16481 / 16637 rounded to 2.232882172664534
16482 / 16637 rounded to 2.9472128870342957
16483 / 16637 rounded to 2.0279307191465135
16484 / 16637 rounded to 14.681142067083714
16485 / 16637 rounded to 2.8165336123239535
16486 / 16637 rounded to 8.295246995637093
16487 / 16637 rounded to 2.4169829703536876
16488 / 16637 rounded to 19.422083818764857
16489 / 16637 rounded to 1.4334318553183163
16490 / 16637 rounded to 2.6201066007152987
16491 / 16637 rounded to 2.1403059879684116
16492 / 16637 rounded to 2.4051413503947257
16493 / 16637 rounded to 2.468162606167265
16494 / 16637 rounded to 2.567387327137766
16495 / 16637 rounded to 2.414585148606815
16496 / 16637 rounded to 3.4784127674600724
16497 / 16637 rounded to 1.7079952340889004
16498 / 16637 rounded to 1.4967965051368262
16499 / 16637 rounded to 14.073617675459397
16500 / 16637 rounded to 20.878006603901582
16501 / 16637 rounded to 2.094739474090825
16502 / 16637 rounded to 2.3700244525841496
16503 / 16637 rounded to 2.852727341682428
16504 / 16637 rounded to 1.989787121627319
16505 / 16637 rounded to 1.4099492219795386
16506 / 16637 rounded to 2.9417217376027383
16507 / 16637 rounded to 2.617416349602447
16508 / 16637 rounded to 2.4017288470923512
16509 / 16637 rounded to 2.543344411954299
16510 / 16637 rounded to 2.373800638912154
16511 / 16637 rounded to 2.4653195583296568
16512 / 16637 rounded to 2.4579529385985768
16513 / 16637 rounded to 2.8870498661214574
16514 / 16637 rounded to 16.757759232569285
16515 / 16637 rounded to 2.1618355666467473
16516 / 16637 rounded to 2.353593173272839
16517 / 16637 rounded to 4.131874366051955
16518 / 16637 rounded to 2.440708204501433
16519 / 16637 rounded to 2.9891831295126137
16520 / 16637 rounded to 2.354015772979708
16521 / 16637 rounded to 3.1574741431093245
16522 / 16637 rounded to 38.3907694404541
16523 / 16637 rounded to 2.467845104658852
16524 / 16637 rounded to 3.239661905777118
16525 / 16637 rounded to 1.9670315823151339
16526 / 16637 rounded to 6.309029700030527
16527 / 16637 rounded to 1.9120440692416232
16528 / 16637 rounded to 5.4737095506061735
16529 / 16637 rounded to 2.9733974889777444
16530 / 16637 rounded to 4.440901172689498
16531 / 16637 rounded to 1.4486972973305494
16532 / 16637 rounded to 32.354220281909804
16533 / 16637 rounded to 2.187081387116777
16534 / 16637 rounded to 2.6129958011313605
16535 / 16637 rounded to 85.94571877151058
16536 / 16637 rounded to 1.2883437729677742
16537 / 16637 rounded to 2.121869522104831
16538 / 16637 rounded to 1.2881432273186741
16539 / 16637 rounded to 2.139926598693734
16540 / 16637 rounded to 1.297257755201801
16541 / 16637 rounded to 2.473538531405416
16542 / 16637 rounded to 1.2923310325943365
16543 / 16637 rounded to 2.437004786098039
16544 / 16637 rounded to 3.7971391531334744
16545 / 16637 rounded to 2.3418071379766725
16546 / 16637 rounded to 10.369273028895512
16547 / 16637 rounded to 1.3302421098511983
16548 / 16637 rounded to 1.872024068878545
16549 / 16637 rounded to 1.686678307391789
16550 / 16637 rounded to 2.349253935130374
16551 / 16637 rounded to 1.2884917716031599
16552 / 16637 rounded to 1.3718259721979102
16553 / 16637 rounded to 1.9122181365445619
16554 / 16637 rounded to 2.5609168982497517
16555 / 16637 rounded to 1.377336086027232
16556 / 16637 rounded to 1.5729443652448054
16557 / 16637 rounded to 2.544772811237056
16558 / 16637 rounded to 1.2883469925696958
16559 / 16637 rounded to 2.051991099507439
16560 / 16637 rounded to 14.629711856108202
16561 / 16637 rounded to 1.3673943417454673
16562 / 16637 rounded to 1.3516528256397657
16563 / 16637 rounded to 1.289585597290102
16564 / 16637 rounded to 2.5918898163438375
16565 / 16637 rounded to 3.2663719564227014
16566 / 16637 rounded to 3.40149343020423
16567 / 16637 rounded to 1.6267596329956775
16568 / 16637 rounded to 1.4115740805738202
16569 / 16637 rounded to 68.30359448452027
16570 / 16637 rounded to 2.758133141279489
16571 / 16637 rounded to 3.4692459550631543
16572 / 16637 rounded to 1.8376176304574519
16573 / 16637 rounded to 3.8162500301298943
16574 / 16637 rounded to 2.318425345811878
16575 / 16637 rounded to 2.4254807831889593
16576 / 16637 rounded to 3.6743466697463796
16577 / 16637 rounded to 2.716566527022458
16578 / 16637 rounded to 1.2878340630338658
16579 / 16637 rounded to 2.587679026130909
16580 / 16637 rounded to 1.9893098756063974
16581 / 16637 rounded to 147.52365340020813
16582 / 16637 rounded to 53.87216115206904
16583 / 16637 rounded to 2.1873668103953077
16584 / 16637 rounded to 1.9181151946358188
16585 / 16637 rounded to 2.4339758751452654
16586 / 16637 rounded to 2.7389918294373996
16587 / 16637 rounded to 9.88095348910928
16588 / 16637 rounded to 56.37711384366319
16589 / 16637 rounded to 2.5738299016026933
16590 / 16637 rounded to 129.91914849534086
16591 / 16637 rounded to 7.692805709580189
16592 / 16637 rounded to 7.461261636082334
16593 / 16637 rounded to 1.5154639246354698
16594 / 16637 rounded to 1.5518018983650887
16595 / 16637 rounded to 5.934222697903343
16596 / 16637 rounded to 2.3314149164600915
16597 / 16637 rounded to 1.2876905342188636
16598 / 16637 rounded to 1.845260658091417
16599 / 16637 rounded to 18.321640812367637
16600 / 16637 rounded to 2.4457302152911473
16601 / 16637 rounded to 1.6904416257334465
16602 / 16637 rounded to 1.29533445659389
16603 / 16637 rounded to 2.073913698036635
16604 / 16637 rounded to 2.6018995108362097
16605 / 16637 rounded to 2.093246360611249
16606 / 16637 rounded to 2.369611190747785
16607 / 16637 rounded to 4.052418464310671
16608 / 16637 rounded to 160.77941613960616
16609 / 16637 rounded to 3.191583880624132
16610 / 16637 rounded to 2.4754347339324267
16611 / 16637 rounded to 2.1775531463581776
16612 / 16637 rounded to 2.435706354654293
16613 / 16637 rounded to 180.52979657711103
16614 / 16637 rounded to 2.3470717347278622
16615 / 16637 rounded to 2.564694633425949
16616 / 16637 rounded to 2.2262076550838614
16617 / 16637 rounded to 125.36892934637602
16618 / 16637 rounded to 75.48849480541135
16619 / 16637 rounded to 4.068611884723614
16620 / 16637 rounded to 25.446461924610965
16621 / 16637 rounded to 1.952918961534283
16622 / 16637 rounded to 57.84206660498069
16623 / 16637 rounded to 5.985755419849909
16624 / 16637 rounded to 30.68000578670845
16625 / 16637 rounded to 6.975622773051318
16626 / 16637 rounded to 2.1435390248163495
16627 / 16637 rounded to 2.658258258000297
16628 / 16637 rounded to 5.11204219645404
16629 / 16637 rounded to 2.849837878591271
16630 / 16637 rounded to 59.634320170598315
16631 / 16637 rounded to 2.655757364294731
16632 / 16637 rounded to 12.123608072047322
16633 / 16637 rounded to 2.5996500922770833
16634 / 16637 rounded to 39.89420592789248
16635 / 16637 rounded to 37.95534940160543
16636 / 16637 rounded to 1.7358256759270234
Minimum (after unscaling) found at 2774 / 16637 Value is 1.2814228830543828
287038725804181778640639265973607361612421504 / 224000000000000000000000000000000000000000000  # =  1.2814228830543828


==> anc/rounding.sage <==


load("rounding_Integer.sage")
round_program("SDP_n8_LB_F_3edges__objective_combined.txt.dat-s",32*7,False)
#test_rounding("SDP_n8_LB_F_3edges__objective_combined.txt.dat-s",32*7,False)




==> anc/rounding.small.221.log <==
Reading problem outline... SDP_n7_UB_F_3edges__objective_221.txt.dat-s
With scale 2100
Reading solution file...
Solution loaded....
Rounding using pickle starts...
Working on rounding matrix 0 / 13
Matrix 0 / 13  is rounded
Working on rounding matrix 1 / 13
Matrix 1 / 13  is rounded
Working on rounding matrix 2 / 13
Matrix 2 / 13  is rounded
Working on rounding matrix 3 / 13
Matrix 3 / 13  is rounded
Working on rounding matrix 4 / 13
Matrix 4 / 13  is rounded
Working on rounding matrix 5 / 13
Matrix 5 / 13  is rounded
Working on rounding matrix 6 / 13
Matrix 6 / 13  is rounded
Working on rounding matrix 7 / 13
Matrix 7 / 13  is rounded
Working on rounding matrix 8 / 13
Matrix 8 / 13  is rounded
Working on rounding matrix 9 / 13
Matrix 9 / 13  is rounded
Working on rounding matrix 10 / 13
Matrix 10 / 13  is rounded
Working on rounding matrix 11 / 13
Matrix 11 / 13  is rounded
Working on rounding matrix 12 / 13
Matrix 12 / 13  is rounded
Working on rounding matrix 13 / 13
Matrix 13 / 13  is rounded
Solution pickled.
Reading problem outline... SDP_n7_UB_F_3edges__objective_221.txt.dat-s
With scale 2100
Unpickling rounded matrices
Reading problem file... SDP_n7_UB_F_3edges__objective_221.txt.dat-s
Testing of rounded starts...
0 / 490 rounded to -0.37502376529829096
1 / 490 rounded to -0.3750237670671114
2 / 490 rounded to -0.3750237675838433
3 / 490 rounded to -0.3744055611802746
4 / 490 rounded to -0.3749618418984064
5 / 490 rounded to -0.37502376485520666
6 / 490 rounded to -0.37502376878433247
7 / 490 rounded to -0.012592599616636706
8 / 490 rounded to -0.3071842141801272
9 / 490 rounded to -0.35481197901094547
10 / 490 rounded to -0.32362017551331057
11 / 490 rounded to -0.33778883708525326
12 / 490 rounded to -0.2925457899121115
13 / 490 rounded to 0.020389268055989812
14 / 490 rounded to -0.18613453358837326
15 / 490 rounded to -0.18317269453583693
16 / 490 rounded to -0.31718504741886794
17 / 490 rounded to 0.11909250503519739
18 / 490 rounded to 0.5495091475276987
19 / 490 rounded to -0.3750237598791472
20 / 490 rounded to -0.3750237655324726
21 / 490 rounded to -0.3215641223941661
22 / 490 rounded to -0.3750174977841501
23 / 490 rounded to -0.3750237675371602
24 / 490 rounded to -0.21529221891577713
25 / 490 rounded to 0.14413373347026087
26 / 490 rounded to -0.35739395886288433
27 / 490 rounded to -0.3670188690588187
28 / 490 rounded to -0.0024159042774594946
29 / 490 rounded to -0.28769592898211754
30 / 490 rounded to 0.14889747617302554
31 / 490 rounded to 0.11537712026115517
32 / 490 rounded to 0.2244387799089452
33 / 490 rounded to -0.3750236358872864
34 / 490 rounded to -0.1443137506533445
35 / 490 rounded to 0.01030130639728785
36 / 490 rounded to -0.32612122031975976
37 / 490 rounded to 0.18800372741635238
38 / 490 rounded to -0.22684307322959113
39 / 490 rounded to 0.12516507297548754
40 / 490 rounded to 0.16818880440466738
41 / 490 rounded to -0.3750237669986859
42 / 490 rounded to -0.37502376883380983
43 / 490 rounded to -0.26045622101786436
44 / 490 rounded to -0.0778133530738507
45 / 490 rounded to -0.09606912704114393
46 / 490 rounded to 0.24913086531379744
47 / 490 rounded to -0.33556124378800684
48 / 490 rounded to 0.1350500921708743
49 / 490 rounded to -0.3719890099576498
50 / 490 rounded to -0.21955911167668724
51 / 490 rounded to 0.04875989283523874
52 / 490 rounded to -0.034356926876370854
53 / 490 rounded to -0.32280173138653107
54 / 490 rounded to -0.3300299615354049
55 / 490 rounded to -0.31811273499149817
56 / 490 rounded to -0.3750237676384631
57 / 490 rounded to -0.2783629854683468
58 / 490 rounded to -0.06577057491764172
59 / 490 rounded to -0.3643795583897237
60 / 490 rounded to -0.3463382864083686
61 / 490 rounded to -0.16146504288184563
62 / 490 rounded to -0.3662890357671625
63 / 490 rounded to -0.0132939718376216
64 / 490 rounded to 0.6795401802244778
65 / 490 rounded to -0.18230522656142628
66 / 490 rounded to -0.016746742831681004
67 / 490 rounded to -0.37502376530348286
68 / 490 rounded to -0.005720023553392951
69 / 490 rounded to -0.18859267645049066
70 / 490 rounded to 0.39566233412343643
71 / 490 rounded to 0.1500583007888854
72 / 490 rounded to -0.29975101828843276
73 / 490 rounded to -0.04870802496318139
74 / 490 rounded to 0.07072722526038076
75 / 490 rounded to -0.22524838530351488
76 / 490 rounded to -0.030979728324521026
77 / 490 rounded to 0.21585268238672567
78 / 490 rounded to -0.32823917452583773
79 / 490 rounded to 0.08504601532429465
80 / 490 rounded to 0.2901257934208606
81 / 490 rounded to -0.12252209524841547
82 / 490 rounded to 0.1834017438488628
83 / 490 rounded to -0.3118316072261929
84 / 490 rounded to 0.010145581155938315
85 / 490 rounded to 0.2638699035033126
86 / 490 rounded to 0.007269079053106981
87 / 490 rounded to 0.24805995103825143
88 / 490 rounded to -0.21149046910878752
89 / 490 rounded to -0.13671435653470415
90 / 490 rounded to -0.24123309442604923
91 / 490 rounded to -0.29439354496649633
92 / 490 rounded to -0.11104478817918297
93 / 490 rounded to 0.08744611552229145
94 / 490 rounded to 0.10573302740717881
95 / 490 rounded to 0.21868093614317127
96 / 490 rounded to -0.16249415877714132
97 / 490 rounded to 0.25743334538385765
98 / 490 rounded to -0.01352538510552303
99 / 490 rounded to -0.03601477466617435
100 / 490 rounded to 0.14291254813453244
101 / 490 rounded to -0.24364529273982832
102 / 490 rounded to -0.35832204523744254
103 / 490 rounded to -0.068098990580494
104 / 490 rounded to -0.306105862079805
105 / 490 rounded to -0.3539364429265058
106 / 490 rounded to -0.15294824448406957
107 / 490 rounded to -0.3140467386215535
108 / 490 rounded to -0.3236034586449216
109 / 490 rounded to 0.37926168039302083
110 / 490 rounded to 0.21391578525633695
111 / 490 rounded to -0.3662076730607034
112 / 490 rounded to -0.25878798778728884
113 / 490 rounded to -0.007756872504336482
114 / 490 rounded to -0.36887701544572565
115 / 490 rounded to -0.17070631568882602
116 / 490 rounded to -0.35509791764553406
117 / 490 rounded to -0.12665779787414944
118 / 490 rounded to -0.12237887630996026
119 / 490 rounded to -0.33278431086878696
120 / 490 rounded to -0.279683790118483
121 / 490 rounded to 0.13428259725556022
122 / 490 rounded to 0.08965116282289393
123 / 490 rounded to -0.16281417680342755
124 / 490 rounded to -0.045477412176689505
125 / 490 rounded to -0.3142974503550846
126 / 490 rounded to -0.3395443254896339
127 / 490 rounded to -0.18723519884452183
128 / 490 rounded to 0.215164905153913
129 / 490 rounded to -0.20219152430132453
130 / 490 rounded to 0.0021449895467918383
131 / 490 rounded to -0.14946647803323623
132 / 490 rounded to 0.012211595877992499
133 / 490 rounded to -0.1950817697108918
134 / 490 rounded to -0.3697993780810313
135 / 490 rounded to -0.008848739726716081
136 / 490 rounded to -0.3184640657670557
137 / 490 rounded to -0.37353599274618066
138 / 490 rounded to -0.15078500238751777
139 / 490 rounded to 0.6600296058841189
140 / 490 rounded to -0.3678220133311487
141 / 490 rounded to -0.3543074294442739
142 / 490 rounded to -0.12889891200440487
143 / 490 rounded to -0.15724428061572757
144 / 490 rounded to -0.37502376548105665
145 / 490 rounded to -0.336343419091581
146 / 490 rounded to 0.2761599563473898
147 / 490 rounded to -0.09319721693065494
148 / 490 rounded to -0.16879844547776213
149 / 490 rounded to -0.06277104120249777
150 / 490 rounded to -0.3688198327469632
151 / 490 rounded to -0.1998955207124458
152 / 490 rounded to 0.08180500280739642
153 / 490 rounded to 0.21205322889311776
154 / 490 rounded to 0.05308776556816676
155 / 490 rounded to 0.14994671751227429
156 / 490 rounded to -0.1973062757025705
157 / 490 rounded to -0.3075218451604545
158 / 490 rounded to -0.047329448606575744
159 / 490 rounded to 0.13971705969744647
160 / 490 rounded to -0.19970506419130432
161 / 490 rounded to -0.3401789720984656
162 / 490 rounded to -0.2681255547622628
163 / 490 rounded to 0.058210477395919495
164 / 490 rounded to -0.3633365913705435
165 / 490 rounded to -0.12430994005703463
166 / 490 rounded to 0.19368668985285725
167 / 490 rounded to -0.3242628643385555
168 / 490 rounded to -0.2841690192234121
169 / 490 rounded to -0.17011235857680426
170 / 490 rounded to -0.2244593925074406
171 / 490 rounded to -0.3412639151364593
172 / 490 rounded to -0.05765753827930808
173 / 490 rounded to 0.07213622732577335
174 / 490 rounded to -0.37502376795369924
175 / 490 rounded to -0.28496510001535147
176 / 490 rounded to 0.06856311717612569
177 / 490 rounded to -0.36879585635303813
178 / 490 rounded to 0.029040484289650094
179 / 490 rounded to -0.36340327800199734
180 / 490 rounded to -0.10357871433475498
181 / 490 rounded to -0.3750237600263214
182 / 490 rounded to 0.03891676199062072
183 / 490 rounded to -0.3127627340814483
184 / 490 rounded to -0.3621934529163516
185 / 490 rounded to -0.36135010253912775
186 / 490 rounded to 0.007877872502285664
187 / 490 rounded to -0.3750237676443065
188 / 490 rounded to -0.21818237965423642
189 / 490 rounded to -0.3175825079829086
190 / 490 rounded to -0.25016180284225314
191 / 490 rounded to -0.11772183503570237
192 / 490 rounded to 0.033983098560789564
193 / 490 rounded to -0.3550177712030294
194 / 490 rounded to -0.37502376706690005
195 / 490 rounded to -0.300472171035086
196 / 490 rounded to -0.33084954445765896
197 / 490 rounded to 0.10904229038751354
198 / 490 rounded to -0.11279775649370508
199 / 490 rounded to -0.3565848135375717
200 / 490 rounded to -0.1554019325304719
201 / 490 rounded to -0.3223141365779807
202 / 490 rounded to -0.29544945878614437
203 / 490 rounded to -0.05357657220204604
204 / 490 rounded to -0.37502376269190174
205 / 490 rounded to -0.36417255570820756
206 / 490 rounded to 0.0332190059869868
207 / 490 rounded to -0.3513078991556517
208 / 490 rounded to -0.2766203584481951
209 / 490 rounded to 0.05374923529370691
210 / 490 rounded to -0.3578895068171849
211 / 490 rounded to -0.3440726386303696
212 / 490 rounded to 0.14120055081797805
213 / 490 rounded to -0.25781535930149063
214 / 490 rounded to -0.06922513141105464
215 / 490 rounded to -0.37325792896552884
216 / 490 rounded to 0.265571432115866
217 / 490 rounded to -0.009364214699285417
218 / 490 rounded to -0.3555311659730946
219 / 490 rounded to -0.37099730947695003
220 / 490 rounded to -0.3623832515979624
221 / 490 rounded to 0.04414054915995051
222 / 490 rounded to 0.09794048318833307
223 / 490 rounded to -0.18011533708734773
224 / 490 rounded to -0.09750635828542618
225 / 490 rounded to -0.2250890827637485
226 / 490 rounded to -0.0711661856215334
227 / 490 rounded to -0.30493864052643915
228 / 490 rounded to -0.3629510900357563
229 / 490 rounded to -0.2269713738732942
230 / 490 rounded to -0.3710478929687304
231 / 490 rounded to -0.358108070781634
232 / 490 rounded to -0.34732934877193455
233 / 490 rounded to 0.15795124433098345
234 / 490 rounded to -0.24237458512358034
235 / 490 rounded to 0.07895595901839884
236 / 490 rounded to -0.3521017337622322
237 / 490 rounded to -0.100648634683248
238 / 490 rounded to -0.30432553818229613
239 / 490 rounded to -0.3521140176447527
240 / 490 rounded to -0.3020467583787471
241 / 490 rounded to -0.10787737923963399
242 / 490 rounded to -0.34924411168809727
243 / 490 rounded to -0.2565982612494013
244 / 490 rounded to -0.3637863801647459
245 / 490 rounded to -0.2575044829498289
246 / 490 rounded to 0.02051303366399883
247 / 490 rounded to -0.07623399035625712
248 / 490 rounded to -0.08472409905217189
249 / 490 rounded to -0.3024735882089062
250 / 490 rounded to -0.053139161991080076
251 / 490 rounded to -0.373972493283574
252 / 490 rounded to 0.00951451723740368
253 / 490 rounded to -0.32188562409538346
254 / 490 rounded to -0.16545000143145586
255 / 490 rounded to -0.36393494887665223
256 / 490 rounded to 0.18760545123554562
257 / 490 rounded to -0.3667825692603185
258 / 490 rounded to -0.3746355372781834
259 / 490 rounded to -0.2679831142760134
260 / 490 rounded to -0.37502376730329634
261 / 490 rounded to -0.12440271023848841
262 / 490 rounded to -0.3632828668304267
263 / 490 rounded to -0.3681873046563261
264 / 490 rounded to -0.26634986520402565
265 / 490 rounded to -0.28618753132609925
266 / 490 rounded to -0.3670931999944476
267 / 490 rounded to -0.3745999731177075
268 / 490 rounded to -0.1699878757794738
269 / 490 rounded to -0.3059389958339074
270 / 490 rounded to 0.09658428678017657
271 / 490 rounded to 0.06651300575388691
272 / 490 rounded to -0.03924210144059273
273 / 490 rounded to -0.023829270557252313
274 / 490 rounded to -0.10159110200984889
275 / 490 rounded to -0.12181289463468602
276 / 490 rounded to -0.36655279466082663
277 / 490 rounded to -0.37370404722888273
278 / 490 rounded to -0.3750237671323635
279 / 490 rounded to 0.033530811828617946
280 / 490 rounded to 0.12843966673566032
281 / 490 rounded to 0.20283845606868817
282 / 490 rounded to 0.24672298116382807
283 / 490 rounded to -0.2533984065670676
284 / 490 rounded to 0.14472533228092016
285 / 490 rounded to -0.1678601351868097
286 / 490 rounded to -0.21101469886868365
287 / 490 rounded to 0.021861855015341464
288 / 490 rounded to 0.01737042096324822
289 / 490 rounded to 0.20053380490075404
290 / 490 rounded to -0.2001645462711888
291 / 490 rounded to 0.16920685909379737
292 / 490 rounded to -0.2844709477426515
293 / 490 rounded to 0.21418772886898668
294 / 490 rounded to -0.0008019293055128887
295 / 490 rounded to -0.00016467466683588994
296 / 490 rounded to -0.2970168329614334
297 / 490 rounded to -0.08397469625214557
298 / 490 rounded to 0.20785099049224937
299 / 490 rounded to -0.3280152152791973
300 / 490 rounded to -0.34947423366420494
301 / 490 rounded to -0.24504260249950746
302 / 490 rounded to -0.15150515689389682
303 / 490 rounded to 0.3836340040415793
304 / 490 rounded to -0.3400170072048248
305 / 490 rounded to 0.10599613019428228
306 / 490 rounded to 0.12374244668056633
307 / 490 rounded to -0.31738505994299626
308 / 490 rounded to -0.030449252590871237
309 / 490 rounded to -0.06541050447945691
310 / 490 rounded to 0.11469262949540271
311 / 490 rounded to -0.14859536584601082
312 / 490 rounded to -0.014476570723609325
313 / 490 rounded to -0.3174889406045213
314 / 490 rounded to -0.3552798487555265
315 / 490 rounded to -0.3712705825800763
316 / 490 rounded to 0.1009006046675252
317 / 490 rounded to -0.37016967534236694
318 / 490 rounded to -0.09679636018839503
319 / 490 rounded to -0.004595499768083623
320 / 490 rounded to -0.12805054848996766
321 / 490 rounded to -0.37429568191985396
322 / 490 rounded to -0.21157597193175748
323 / 490 rounded to -0.3736258711813845
324 / 490 rounded to -0.37496723092047257
325 / 490 rounded to -0.35309350278132207
326 / 490 rounded to 0.053272710686159575
327 / 490 rounded to -0.34327497092237974
328 / 490 rounded to -0.016614432218673442
329 / 490 rounded to 0.0005684708683494755
330 / 490 rounded to -0.14653110470471428
331 / 490 rounded to -0.37354971867352493
332 / 490 rounded to -0.23185816214865912
333 / 490 rounded to -0.3644906081929629
334 / 490 rounded to -0.028137253349002158
335 / 490 rounded to -0.3365596826132714
336 / 490 rounded to -0.34561974930640404
337 / 490 rounded to -0.2444375332278054
338 / 490 rounded to -0.21912276313250326
339 / 490 rounded to -0.29078513191588634
340 / 490 rounded to -0.10613630004316847
341 / 490 rounded to -0.2117144507877553
342 / 490 rounded to -0.18621150775550574
343 / 490 rounded to -0.3680648894429149
344 / 490 rounded to -0.3323418476299046
345 / 490 rounded to -0.32302697043431594
346 / 490 rounded to -0.2418106849795138
347 / 490 rounded to -0.3628809891723906
348 / 490 rounded to -0.09078805482610856
349 / 490 rounded to -0.3377064357978222
350 / 490 rounded to -0.1931092462150448
351 / 490 rounded to -0.2651169018572231
352 / 490 rounded to -0.33075704740217315
353 / 490 rounded to -0.21777027303334934
354 / 490 rounded to -0.3713416624737329
355 / 490 rounded to -0.2119747647615758
356 / 490 rounded to -0.1895462106373306
357 / 490 rounded to -0.16256914853650067
358 / 490 rounded to -0.3750237553262021
359 / 490 rounded to -0.3410317514297751
360 / 490 rounded to -0.2002748615399318
361 / 490 rounded to -0.13003032795584596
362 / 490 rounded to -0.370707845121608
363 / 490 rounded to -0.18566090556804674
364 / 490 rounded to -0.3746587117903862
365 / 490 rounded to -0.3742861719718043
366 / 490 rounded to -0.3750237623785463
367 / 490 rounded to -0.3720143541157056
368 / 490 rounded to -0.36598957011440114
369 / 490 rounded to -0.36758059009303673
370 / 490 rounded to -0.13307440836776635
371 / 490 rounded to -0.24170592705446312
372 / 490 rounded to -0.09719797957663819
373 / 490 rounded to -0.2561939584449032
374 / 490 rounded to -0.20546746732719537
375 / 490 rounded to -0.3583435179221428
376 / 490 rounded to -0.25989154006070025
377 / 490 rounded to -0.1605912558742949
378 / 490 rounded to -0.31559856979345197
379 / 490 rounded to -0.1343189341629976
380 / 490 rounded to -0.32013915168264645
381 / 490 rounded to 0.1638837096948728
382 / 490 rounded to -0.3667056242053102
383 / 490 rounded to -0.33975756680631936
384 / 490 rounded to 0.022581587174094864
385 / 490 rounded to -0.05299825982296967
386 / 490 rounded to -0.3642136184479295
387 / 490 rounded to -0.16517612604231913
388 / 490 rounded to -0.3546421223729017
389 / 490 rounded to -0.1980760987396441
390 / 490 rounded to -0.23111969748228464
391 / 490 rounded to -0.3177168436600865
392 / 490 rounded to -0.12959730383125762
393 / 490 rounded to -0.017751965980237448
394 / 490 rounded to -0.3097865799175658
395 / 490 rounded to -0.2737893861003808
396 / 490 rounded to -0.367454902627283
397 / 490 rounded to -0.1382909615835456
398 / 490 rounded to -0.18258054142406724
399 / 490 rounded to -0.3728209706152948
400 / 490 rounded to -0.33504817097780387
401 / 490 rounded to -0.3706694439473137
402 / 490 rounded to -0.35577398595531046
403 / 490 rounded to 0.03413613919546437
404 / 490 rounded to -0.3733568844276968
405 / 490 rounded to -0.19208392161449891
406 / 490 rounded to -0.13614421661029388
407 / 490 rounded to -0.24930641412412635
408 / 490 rounded to -0.362246234596218
409 / 490 rounded to -0.0968832692296296
410 / 490 rounded to -0.34959382030706876
411 / 490 rounded to -0.37045536425564884
412 / 490 rounded to -0.33161181102251475
413 / 490 rounded to -0.2678955922253542
414 / 490 rounded to -0.15863397759041276
415 / 490 rounded to -0.3515688371048972
416 / 490 rounded to -0.3362072405952614
417 / 490 rounded to -0.3705820258059778
418 / 490 rounded to -0.3375811557028654
419 / 490 rounded to -0.35241074767410596
420 / 490 rounded to -0.2709408876268446
421 / 490 rounded to -0.21894622293819876
422 / 490 rounded to -0.12386988527996112
423 / 490 rounded to -0.37361220544827306
424 / 490 rounded to -0.264605354847669
425 / 490 rounded to -0.3747925369528534
426 / 490 rounded to -0.31768519547674473
427 / 490 rounded to -0.37059075778481176
428 / 490 rounded to -0.35433129125641133
429 / 490 rounded to -0.3744665398371073
430 / 490 rounded to -0.3591961009315404
431 / 490 rounded to -0.14248912708263473
432 / 490 rounded to -0.3163185759743578
433 / 490 rounded to -0.29031795384764186
434 / 490 rounded to 0.21018316743143658
435 / 490 rounded to -0.3301699606941995
436 / 490 rounded to 0.14245436490034752
437 / 490 rounded to -0.046475819730475355
438 / 490 rounded to -0.37151718665495836
439 / 490 rounded to -0.3312929933136188
440 / 490 rounded to -0.298228754877593
441 / 490 rounded to -0.3347449763932167
442 / 490 rounded to -0.3271416865756984
443 / 490 rounded to -0.16576636854604995
444 / 490 rounded to -0.26088167818411084
445 / 490 rounded to -0.3596611408478437
446 / 490 rounded to -0.031375134546490595
447 / 490 rounded to -0.2035705082787286
448 / 490 rounded to -0.3067468072131459
449 / 490 rounded to -0.2502670342253011
450 / 490 rounded to -0.31298896543715365
451 / 490 rounded to -0.33773422391056773
452 / 490 rounded to -0.04524698404826547
453 / 490 rounded to -0.37387228784695997
454 / 490 rounded to -0.37185324326661773
455 / 490 rounded to -0.3548526843285717
456 / 490 rounded to -0.3745998006621254
457 / 490 rounded to -0.36925104047376917
458 / 490 rounded to -0.3730598594121543
459 / 490 rounded to -0.3704249657605032
460 / 490 rounded to -0.34177488379926646
461 / 490 rounded to -0.37080013130786993
462 / 490 rounded to -0.22828360976758677
463 / 490 rounded to -0.3745884537265776
464 / 490 rounded to -0.36413275024721653
465 / 490 rounded to -0.3748887748492825
466 / 490 rounded to -0.3749883510939408
467 / 490 rounded to -0.375023763494036
468 / 490 rounded to -0.3750083692079295
469 / 490 rounded to -0.37473088439992863
470 / 490 rounded to -0.3717393550062763
471 / 490 rounded to -0.3745407911816442
472 / 490 rounded to -0.37417181224098384
473 / 490 rounded to -0.3745935386897194
474 / 490 rounded to -0.37319809263414266
475 / 490 rounded to -0.3741995868633201
476 / 490 rounded to -0.374951923756565
477 / 490 rounded to 0.4970216095040174
478 / 490 rounded to -0.37502376690538636
479 / 490 rounded to -0.37498369933975784
480 / 490 rounded to -0.37493062520373394
481 / 490 rounded to -0.3750125411557847
482 / 490 rounded to -0.3750237675347264
483 / 490 rounded to -0.37502376642422364
484 / 490 rounded to -0.3725382095616457
485 / 490 rounded to -0.3748155280079026
486 / 490 rounded to -0.36960762574580713
487 / 490 rounded to -0.3746486238027418
488 / 490 rounded to -0.3750237675499137
489 / 490 rounded to -0.07015788738135817
Minimum (after unscaling) found at 42 / 490 Value is -0.37502376883380983
-787549914551000655906558182771119419250687800 / 2100000000000000000000000000000000000000000000  # =  -0.37502376883380983


==> anc/rounding.small.221.sage <==


load("rounding_Integer.sage")
round_program("SDP_n7_UB_F_3edges__objective_221.txt.dat-s",35*3*20,False)
#test_rounding("SDP_n7_UB_F_3edges__objective_221.txt.dat-s",35*3*20,False)




==> anc/rounding_Integer.sage <==
#
# Program to work in conjunction with flag.cpp - provides inexact rounding.
#
# Carefull! This works  ONLY if all entries in the semidefinite program has integer
# values!!!! 
#  - This can be easily achieved by multiplying the objective function
#  - Also don't forget to multiply linear constraints if you use any
#  - If do not multiply the objective, you can provide a scale to this program to  make
#    the constants integers. No need to resolve the CSDP program. But linear constraints
#    are not scaled by this. Only the objective.
#
# This is a sage code for rounding CSDP programs
# It loads the solution, on every block X it computes decomposition
# that looks like X = A^T D A
# then it rounds A and D to Integers by multiplying by 1000000
# So all etries are integers scaled by 1000000^3
# If X is not a square block (slack variables and linear constraints - block
# with entries only on the diagonal), it is left as a row vector (1 x M) matrix.
#
# Moreover, the equations for flag algebras are actually inequalities.
# It makes no sense to round the 'slack variables' so the slack variables
# are all rounded to 0. Of course, the result are then inequalities and
# we just compute the minimum.
#
# Also, some SDP programs are way too big to fit in memory for rounding
# even on BIG machines.  A small workaround is that first, everything is
# rounded and then the rounding is tested and these can be separate  runs.
# Moreover, testing can be done by parts rather than all at once.
#
# Use Howto:
#
#  def round_program(file, scale, sdp_scaled=True):
#
#

"""
Structures:

problem = dict()
problem['num_constraints'] = num_constraints       # total number of constraints - integer
problem['loaded_constraints'] = used_constraints   # if less than all constraints are loaded
problem['num_blocks'] = num_blocks                 # number of blocks on the program
problem['block_sizes'] = block_sizes               # list of block sizes ( list of integers )
problem['blocks'] = blocks                         # list[constriants][blocks]matrix
problem['constants'] = constants                   # list of constants (one per constriant)

"""

import numpy
import pickle  # for saving/loading the rounded matrices

######################################## Global Vagiables ######################

field=Integer
"""Field used in rounded matrices.
We chose arbitrary precision integers. They are fast for
computation. A drawback is that SAGE does NOT like
matrices over Integers as they are not a field. 
We use 2D lists instead.
"""

roundingDenominator = 100000000000000
"""Scale of all rounded variables. 
Since we use integers, we need to carry decimal places
somehow and we do it by thinking of this as a universal
denominator for all.
"""


eigVZero = 0.00000000001
"""Threshold when number is considered zero""" 

runParellel = True
"""Some parts can run in parallel if set to True"""

################################ Loading SDP in dat-s form and CSDP solution ###

def read_problem_outline(filename):
    """Loads dat-s file outline.

    Reads basic part of the problem but does not read the equations.
    It is faster than and more memory efficient to load just the
    outline and it is all that is needed when rounding a solution.
    Args:
        filename: String containing path to dat-s file to load
    Returns:
        problem without constraints
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    # problem['blocks'] = blocks            # not read
    # problem['constants'] = constants      # not read
    f.close()
    return problem


def rescale_number(x, constants_rescale):
    """ Rescaling and testing that rescaling indeed gives an integer"""
    
    if constants_rescale == 1:
        return field(x)
    
    x_float = float(x)*constants_rescale
    x_rounded = round(x_float)
    if abs(x_float - x_rounded) > 0.00001:
        print("Rescaling did not work for x=",x," result was",x_rounded,"which is not precise for",x_float)
        print("Try a different rescaling of the semidefinite program.")
        sys.exit()
 
    return field(x_rounded)
#field(int(float(parts[i])*constants_rescale+0.5))


# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
#
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    """Loads dat-s file.

    Reads dat-s fule and performs rescale if needed. Possible to load only some of the
    constraints from the file in order to save memory.
    Args:
        filename: String containing path to dat-s file to load.
        constants_rescale: Rescaling constants as would correspond to rescale the objective
            function at the beginning before running CSDP
        constraint_from: First constraint to be loaded
        constraint_to: Last constraint to be loaded (capped by number of constraints)
    Returns:
        problem structure
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    
    for i in range(num_constraints):
        if i >= constraint_from and i < constraint_to:
            constants.append(rescale_number(parts[i], constants_rescale))
            used_constraints += 1

    """
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1
    """
    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        if constraint <= constraint_from or constraint > constraint_to:
            continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = rescale_number(parts[4], constants_rescale)
        """
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)
        """
        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['loaded_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    """Reads solution file (no rounding).
    It reads only the primal from the solution as that is the part for rounding
    and it saves some memory to avoid the dual. The solution is read
    as RDF (real float) numbers.
    Args:
        filename: Name of file containing the solution to be loaded
        problem: problem OUTLINE that corresponds to the solution
    Returns:
        Solution to the primal in RDF matrix form
    """
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in range(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in range(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    #solution['Dual'] = Dual     # not loaded
    return solution


##################################################################### Rounding

def rational_approximation(V, den = roundingDenominator):
    """Entry-wise rounding of a matrix.
    Rounds every entry of V and multiplies by the den.
    Args:
        V: matrix to be rounded
        den: when rounding, every entry is multiplied by den
    Returns:
        matrix as 2D lists of rounded V, sclaled by den.
    """
    m = V.nrows()
    n = V.ncols()

    #W = matrix(field, m, n)
    W = [[field(0) for x in range(m)] for y in range(n)]
    for i in range(m):
        for j in range(n):
            #W[i,j] = QQ(float(real_part(V[i, j])))
            W[i][j] = field(round(real_part(V[i, j])*den))
            #W[i,j] = field(round(real_part(V[i, j])*roundingDenominator))
    return W


# rounds one matrix A
def rounding_matrix(A):
    """Rounds a positive semidefinite matrix.
    Performs decomposition into eigenvalues and eigenvectors, they are
    simply rounded and mutliplied togethers. This assures A is positive
    semidefinite.
    Args:
        A: A square positive semidefinite matrix to be rounded
    Returns:
        Rounded matrix A as 2D list of integers with denominator
        roundingDenominator^3
    """

    n = A.nrows()
    evA, eigA = A.eigenmatrix_left()
    #print "Decomposition done"
   	# evA is a diagonal matrix, eigenvalues on the diagonal
	# eigA is a matrix of eigenvectors

	# unlikely but possible that we get a complex numbers
    # as eigenvalues so we get rid of them
    for i in range(n):
        evA[i,i] = real_part(evA[i,i])
        if (evA[i,i] < eigVZero):
            evA[i,i] = 0

    B = rational_approximation(eigA, roundingDenominator)
    evAR = rational_approximation(evA, roundingDenominator)
    #print "Rounding of decomposition done"
    C = [[0 for x in range(n)] for y in range(n)]
    #C = matrix(field, m, n)
    for i in range(n):
        for j in range(n):
            C[i][j] = sum( B[k][i]*evAR[k][k]*B[k][j] for k in range (n))
    #C = B.transpose() * evA * B
    #print "Product reconstructed"
    return C

# rounds one matrix A
def rounding_matrix_using_Cholesky(A):
    """Rounds a positive semidefinite matrix.
        Performs cholesky decomposition, rounds it and makes the matrix A back.
        Args:
        A: A square positive definite matrix to be rounded
        Returns:
        Rounded matrix A as 2D list of integers with denominator
        roundingDenominator^3
        """
    
    n = A.nrows()
    
    CholA=A.cholesky()
    
    CholARA=rational_approximation(CholA, roundingDenominator)
    
    # Test if diagonal entries are > 0
    for i in range(n):
        if CholARA[i][i] <= 0:
            print("Diagonal entry at ",i," is ",CholARA[i][i])
            return

    C = [[0 for x in range(n)] for y in range(n)]
    for i in range(n):
        for j in range(n):
            C[i][j] = sum( roundingDenominator*CholARA[i][k]* CholARA[j][k] for k in range (n))

    return C




@parallel
def roundAndPickleBlock(file, problem, solnMatrix, i,  pickleBlock=True, useCholesky=False ):
    """Rounds one block of the solution matrix and saves it to a file.
    May run un parallel. Generates file file.result.rounded.Integer.i.pkl
    with rounded block.
    Args:
        file: Filename of the dat-s.
        problem: problem OUTLINE from the dat-s
        solnMatrix: List of all solution matrices. 
            Actually only solnMatrix[i] is used.
        i: solnMatrix[i] is the one to process
    Returns:
        nothing returned
    """
    print("Working on rounding matrix",i,"/",problem['num_blocks']-1)
    if problem['block_sizes'][i] > 0:
        if useCholesky==False:
            rounded = rounding_matrix(solnMatrix[i])
        else:
            rounded = rounding_matrix_using_Cholesky(solnMatrix[i])            
    elif problem['block_sizes'][i] != -problem['num_constraints'] -1:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)] 
        #rounded = matrix(field,matrix.zero(m,n))
        for x in range(m):
            for y in range(n):
                rounded[x][y] = field(real_part(solnMatrix[i][x,y]*roundingDenominator*roundingDenominator*roundingDenominator))
                if rounded[x][y] < eigVZero:
                    rounded[x][y] = 0
    else:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)]
        #rounded = matrix(field,matrix.zero(m,n))
    if pickleBlock == True:
        output = open(file+".result.rounded.Integer."+str(i)+".pkl",'wb')
        pickle.dump( rounded, output)
        output.close()
        print("Matrix", i, "/",problem['num_blocks']-1," is rounded and pickled")
    else:
        print("Matrix", i, "/",problem['num_blocks']-1," is rounded")
    return rounded


def roundAndPickleBlocks_OLD(file, problem_outline, solnMatrix,useParallel=runParellel):
    """Rounds and pickles all block in solnMatrix.
    Args:
        file: filename for dat-s file
        problem_outline: loaded header from file
        solnMatrix: blocks in solution
        useParallel: enable run in parallel
    Returns:
        nothing
    """
    if useParallel:
        list(roundAndPickleBlock( [(file, problem_outline, solnMatrix, i) for i in range(problem_outline['num_blocks'])]))
    else:
	    for i in range(problem_outline['num_blocks']):
	        roundAndPickleBlock(file, problem_outline, solnMatrix, i)


def roundAndPickleBlocks(file, problem_outline, solnMatrix,useParallel=runParellel):
    """Rounds and pickles all block in solnMatrix.
    Args:
        file: filename for dat-s file
        problem_outline: loaded header from file
        solnMatrix: blocks in solution
        useParallel: enable run in parallel
    Returns:
        nothing
    """
    
    if useParallel:
        # In parallel processnig, the return value is a pair (input, output) instead of just output
        rounded_blocks_big=list(roundAndPickleBlock( [(file, problem_outline, solnMatrix, i, False) for i in range(problem_outline['num_blocks'])]))
        rounded_blocks = [ x for tmp,x in rounded_blocks_big ]
    else:
        rounded_blocks=list([roundAndPickleBlock (file, problem_outline, solnMatrix, i, False) for i in range(problem_outline['num_blocks']) ])

    output = open(file+".result.rounded.Integer."+"all"+".pkl",'wb')
    pickle.dump(rounded_blocks, output)
    output.close()
    print ("Solution pickled.")






def unpickleRoundedMatrices(file,problem_outline):
    """Unpickles blocks pickled by function roundAndPickleBlocks.
    Args:
        file: filename for dat-s file
        problem_outline: Problem outline for file
    Returns:
        Array of unpickled blocks
    """
    input = open(file+".result.rounded.Integer."+"all"+".pkl",'rb')
    if not input.closed:
        roundedMatrices = pickle.load(input)
        input.close()
        return roundedMatrices

    roundedMatrices = []
    for i in range(problem_outline['num_blocks']):
        input = open(file+".result.rounded.Integer."+str(i)+".pkl",'rb')
        roundedMatrices.append(pickle.load(input))
        input.close()
        print("Matrix", i+1, "/",problem_outline['num_blocks'],"is unpickled")
    return roundedMatrices



##################################################### Testing rounded matrices


@parallel
def testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i):
    """Tests one constraint in of the rounding.
    Can be executed in parallel.
    Args:
        problem: Loaded problem
        solutionMatrices: list of 2D arrays of solution
        scale: what is the scale for the objective of problem
        constants_scaled: Array of scaled constants from problem (all Integers)
        i: ID of constraint from problem to be tested
    Returns:
        pair [i,c] where c is evalutaion of the 
    """

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    #print "Have",num_constraints
    s = field(0)
    for j in range(0,num_blocks):
        if block_sizes[j] != 0 and block_sizes[j] != -num_constraints-1:
            A = blocks[j][i+1]
            x_len = len(solutionMatrices[j])
            y_len = len(solutionMatrices[j][0])
            #x_len = solutionMatrices[j].nrows()
            #y_len = solutionMatrices[j].ncols()
            if (A.nrows() != x_len or  A.ncols() != y_len):
                print("ERROR Solution:",x_len,y_len)
                print("A:",A.nrows(),A.ncols())
                continue
            #print "x_len=",x_len, "  y_len=",y_len
            # coordinates swapped for unit diagonal ones
            delta_s = sum( sum(A[x,y]*solutionMatrices[j][x][y] for y in range(y_len)  ) for x in range(x_len) )
            s += delta_s
            #s += sum(sum(A.elementwise_product(solutionMatrices[j])))
            #print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=",float((delta_s/(roundingDenominator^3))/scale)
#        else:
#            print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=skipped"
    c = constants_scaled[i] -s
    print(i,"/",num_constraints,"rounded to",float(float(c)/(roundingDenominator^3))/scale)
    return [i,c]


def testMatrices(problem, solutionMatrices,scale,test_from=0,test_to=10000000,useParellel=runParellel):
    """Tests solutionMatrices in constraints of a problem.
    Args:
        problem: loaded problem with constraints to test.
        solutionMatrices: solution in form of integer 2D array
        scale: Scale for the objective function
        test_from: First constraint to test
        test_to: First constrraint to not test
        useParallel: Allow run in parallel
    Returns:
        Scaled minimum found in the constraints.
    """
    loaded_constraints = problem['loaded_constraints']
    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']
    min = 0
    min_i = 0
    min_real = 0
    const_scale=(Integer(roundingDenominator)^3)
    constants_scaled = [ Integer(c)*const_scale for c in constants  ] 
    if test_to > loaded_constraints:
        test_to = loaded_constraints
    #print num_constraints
    if useParellel:
        for X, Y in list(testOneConstraint([(problem, solutionMatrices,scale,constants_scaled,i) for i in range(test_from,test_to)])):
            i = Y[0]
            c = Y[1]
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    else:
        for i in range(test_from,test_to):
            x,c = testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i)
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    print("Minimum (after unscaling) found at",min_i,"/",loaded_constraints,"Value is",float(min_real/scale))
    return min


############################################################################ Testing solution from CSDP

def matrix_to_arrays(M):
    """Converst one matrix from solution to form expected by test.
    Args:
        M: RDF matrix
    Returns:
        2D array that is properly scaled as would come from roudning.
    """
    A = [[(roundingDenominator^3)*M[x,y] for y in range(M.ncols())] for x in range(M.nrows())]
    return A

def soln_matrix_to_arrays(solnMatrix):
    """Converts matrices loaded from solution to matrices that can be used in testing.
    Pretty much provides the required scale and form for matrices from solution
    to be tested the same way rounded matrices are.
    Args:
        solnMatrix: Array of solution matrices
    Returns:
        Array af 2D arrays created from solnMatrix
    """
    return [ matrix_to_arrays(M) for M in solnMatrix ]




def test_solution(file, scale, sdp_scaled=True,test_from=0,test_to=1000000):
    """Test matrices that were created by CSDP the same way rounded matrices are.
    Args:
        file: Filename with dat-s.
        scale: Scale of the objective for dat-s file.
        sdp_scaled: True if dat-s was already scaled before running CSDP.
        test_from: First constraint from program to test.
        test_to: First not tested. Testing is [test_from, test_to)
    Returns:
        Nothing. Prints the result of test.
    """
    print("Reading problem file...",file)
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print("Reading solution file...")
    solution = read_solution_file(file+".result", problem)

    print("Solution loaded....")
    solnMatrix = solution['Primal']

    solnArray=soln_matrix_to_arrays(solnMatrix)

    print("Testing of rounded starts...")
    r = testMatrices(problem, solnArray, scale)

    print(r,'/',scale*(roundingDenominator^3)," - ", float(r)/float(scale*(roundingDenominator^3)))




########################################################################## For easy programs


def only_rounding(file, scale, sdp_scaled=True):
    """Performs rounding and pickling of a solution from CSDP.
    Assume that the solution to dat-s file is called file.result
    Args:
        file: filename for dat-s file
        scale: What was the scale of the objective function to make
            it integral coefficients in dat-s file
        sdp_scaled: True if the dat-s file was already scaled.
    Returns:
        Nothing. Files with pickled rounded arrays are written to disk.
    """
    print("Reading problem outline...",file)
    print("With scale",scale)
    problem_outline = read_problem_outline(file)


    print("Reading solution file...")
    solution = read_solution_file(file+".result", problem_outline)

    print("Solution loaded....")
    solnMatrix = solution['Primal']

    print("Rounding using pickle starts...")
    roundAndPickleBlocks(file,problem_outline,solnMatrix)



def test_rounding(file, scale, sdp_scaled=True, test_from=0, test_to=10000000):
    """Unpickles and tests rounding
    """
    print("Reading problem outline...",file)
    print("With scale",scale)
    problem_outline = read_problem_outline(file)

    print("Unpickling rounded matrices")
    roundedMatrices = unpickleRoundedMatrices(file,problem_outline)

    print("Reading problem file...",file)
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print("Testing of rounded starts...")
    r = testMatrices(problem, roundedMatrices,scale)

    print(r,'/',scale*(roundingDenominator^3)," # = ", float(r)/float(scale*(roundingDenominator^3)))
    return scale*(roundingDenominator^3)


def round_program(file, scale, sdp_scaled=True):
    """Rounds and tests rounding.
    Args:
        file: Name of dat-s file to test
        scale: How much is the objective function scaled to get integer coefficients
        sdp_scaled: True if it was scaled before CSDP
    """
    only_rounding(file, scale, sdp_scaled)
    test_rounding(file, scale, sdp_scaled)


def max_diff(arrayA, arrayB):
    maxdiff = 0
    for x in range(len(arrayA)):
        for y in range(len(arrayB)):
            if abs(arrayA[x][y] - arrayB[x][y]) > maxdiff:
                maxdiff = abs(arrayA[x][y] - arrayB[x][y])
    return maxdiff


def arrays_to_matrix(arrayA):
    """Converst one array from rounding to a matrix that looks like from CSDP
        Args:
        arrayA: 2D array that is properly scaled as would come from roudning.
        Returns:
        RDF matrix
        """
    M=matrix(RDF, len(arrayA), len(arrayA[0]))
    for x in range(M.nrows()):
        for y in range(M.ncols()):
            M[x,y] = arrayA[x][y]/(roundingDenominator^3)
#    A = [[(roundingDenominator^3)*M[x,y] for y in range(M.ncols())] for x in range(M.nrows())]
    return M   



==> anc/run.sh <==
#!/bin/sh

make
./a.out -n 7 -ub -obj F_3edges__objective_221.txt -elcp
sage rounding.small.221.sage


./a.out -n 8 -lb -elcp  -obj F_3edges__objective_combined.txt  
sage rounding.sage

